Detecting inhomogeneous chiral condensation from the bosonic two-point function in the $(1 + 1)$-dimensional Gross-Neveu model in the mean-field approximation

The phase diagram of the $(1 + 1)$-dimensional Gross-Neveu model is reanalyzed for (non-)zero chemical potential and (non-)zero temperature within the mean-field approximation. By investigating the momentum dependence of the bosonic two-point function, the well-known second-order phase transition from the $\mathbb{Z}_2$ symmetric phase to the so-called inhomogeneous phase is detected. In the latter phase the chiral condensate is periodically varying in space and translational invariance is broken. This work is a proof of concept study that confirms that it is possible to correctly localize second-order phase transition lines between phases without condensation and phases of spatially inhomogeneous condensation via a stability analysis of the homogeneous phase. To complement other works relying on this technique, the stability analysis is explained in detail and its limitations and successes are discussed in context of the Gross-Neveu model. Additionally, we present explicit results for the bosonic wave-function renormalization in the mean-field approximation, which is extracted analytically from the bosonic two-point function. We find regions -- a so-called moat regime -- where the wave function renormalization is negative accompanying the inhomogeneous phase as expected.

==> anc/Z_slice_0_0.json <==
{
    "T": 0.2,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0034999999999999996,
            0.006999999999999999,
            0.010499999999999999,
            0.013999999999999999,
            0.017499999999999998,
            0.020999999999999998,
            0.0245,
            0.027999999999999997,
            0.0315,
            0.034999999999999996,
            0.0385,
            0.041999999999999996,
            0.0455,
            0.049,
            0.0525,
            0.055999999999999994,
            0.059500000000000004,
            0.063,
            0.06649999999999999,
            0.06999999999999999,
            0.0735,
            0.077,
            0.0805,
            0.08399999999999999,
            0.08750000000000001,
            0.091,
            0.0945,
            0.098,
            0.10149999999999999,
            0.105,
            0.1085,
            0.11199999999999999,
            0.11549999999999999,
            0.119,
            0.1225,
            0.126,
            0.1295,
            0.13299999999999998,
            0.13649999999999998,
            0.13999999999999999,
            0.1435,
            0.147,
            0.1505,
            0.154,
            0.1575,
            0.161,
            0.1645,
            0.16799999999999998,
            0.17149999999999999,
            0.175,
            0.1785,
            0.182,
            0.1855,
            0.189,
            0.1925,
            0.196,
            0.1995,
            0.20299999999999999,
            0.2065,
            0.21,
            0.2135,
            0.217,
            0.22049999999999997,
            0.22399999999999998,
            0.22749999999999998,
            0.23099999999999998,
            0.2345,
            0.238,
            0.2415,
            0.245,
            0.24849999999999997,
            0.252,
            0.2555,
            0.259,
            0.26249999999999996,
            0.26599999999999996,
            0.26949999999999996,
            0.27299999999999996,
            0.27649999999999997,
            0.27999999999999997,
            0.2835,
            0.287,
            0.2905,
            0.294,
            0.2975,
            0.301,
            0.3045,
            0.308,
            0.3115,
            0.315,
            0.3185,
            0.322,
            0.3255,
            0.329,
            0.3325,
            0.33599999999999997,
            0.33949999999999997,
            0.34299999999999997,
            0.3465,
            0.35,
            0.3535,
            0.357,
            0.3605,
            0.364,
            0.3675,
            0.371,
            0.3745,
            0.378,
            0.3815,
            0.385,
            0.3885,
            0.392,
            0.3955,
            0.399,
            0.4025,
            0.40599999999999997,
            0.4095,
            0.413,
            0.4165,
            0.42,
            0.4235,
            0.427,
            0.4305,
            0.434,
            0.4375,
            0.44099999999999995,
            0.44449999999999995,
            0.44799999999999995,
            0.45149999999999996,
            0.45499999999999996,
            0.45849999999999996,
            0.46199999999999997,
            0.46549999999999997,
            0.469,
            0.4725,
            0.476,
            0.4795,
            0.483,
            0.4865,
            0.49,
            0.49349999999999994,
            0.49699999999999994,
            0.5005,
            0.504,
            0.5075,
            0.511,
            0.5145,
            0.518,
            0.5215,
            0.5249999999999999,
            0.5285,
            0.5319999999999999,
            0.5355,
            0.5389999999999999,
            0.5425,
            0.5459999999999999,
            0.5495,
            0.5529999999999999,
            0.5565,
            0.5599999999999999,
            0.5635,
            0.567,
            0.5705,
            0.574,
            0.5775,
            0.581,
            0.5844999999999999,
            0.588,
            0.5914999999999999,
            0.595,
            0.5984999999999999,
            0.602,
            0.6054999999999999,
            0.609,
            0.6124999999999999,
            0.616,
            0.6194999999999999,
            0.623,
            0.6265,
            0.63,
            0.6335,
            0.637,
            0.6405,
            0.644,
            0.6475,
            0.6475,
            0.651,
            0.6545,
            0.658,
            0.6615,
            0.665,
            0.6685,
            0.6719999999999999,
            0.6755,
            0.6789999999999999,
            0.6825,
            0.6859999999999999,
            0.6895,
            0.693,
            0.6965,
            0.7,
            0.7035,
            0.707,
            0.7105,
            0.714,
            0.7174999999999999,
            0.721,
            0.7244999999999999,
            0.728,
            0.7314999999999999,
            0.735,
            0.7384999999999999,
            0.742,
            0.7454999999999999,
            0.749,
            0.7525,
            0.756,
            0.7595,
            0.763,
            0.7665,
            0.77,
            0.7735,
            0.777,
            0.7805,
            0.784,
            0.7875,
            0.791,
            0.7945,
            0.798,
            0.8015,
            0.805,
            0.8085,
            0.8119999999999999,
            0.8155,
            0.819,
            0.8225,
            0.826,
            0.8295,
            0.833,
            0.8365,
            0.84,
            0.8435,
            0.847,
            0.8505,
            0.854,
            0.8575,
            0.861,
            0.8645,
            0.868,
            0.8715,
            0.875,
            0.8785000000000001,
            0.8819999999999999,
            0.8855000000000001,
            0.8889999999999999,
            0.8925000000000001,
            0.8959999999999999,
            0.8994999999999999,
            0.9029999999999999,
            0.9064999999999999,
            0.9099999999999999,
            0.9134999999999999,
            0.9169999999999999,
            0.9204999999999999,
            0.9239999999999999,
            0.9274999999999999,
            0.9309999999999999,
            0.9344999999999999,
            0.938,
            0.9414999999999999,
            0.945,
            0.9484999999999999,
            0.952,
            0.9554999999999999,
            0.959,
            0.9624999999999999,
            0.966,
            0.9694999999999999,
            0.973,
            0.9764999999999999,
            0.98,
            0.9834999999999999,
            0.9869999999999999,
            0.9904999999999999,
            0.9939999999999999,
            0.9974999999999999,
            1.001,
            1.0045,
            1.008,
            1.0115,
            1.015,
            1.0185,
            1.022,
            1.0255,
            1.029,
            1.0325,
            1.036,
            1.0395,
            1.043,
            1.0465,
            1.0499999999999998,
            1.0535,
            1.057,
            1.0605,
            1.0639999999999998,
            1.0675000000000001,
            1.071,
            1.0745,
            1.0779999999999998,
            1.0815,
            1.085,
            1.0884999999999998,
            1.0919999999999999,
            1.0955,
            1.099,
            1.1024999999999998,
            1.1059999999999999,
            1.1095,
            1.113,
            1.1164999999999998,
            1.1199999999999999,
            1.1235,
            1.127,
            1.1304999999999998,
            1.134,
            1.1375,
            1.141,
            1.1444999999999999,
            1.148,
            1.1515,
            1.155,
            1.1584999999999999,
            1.162,
            1.1655,
            1.1689999999999998,
            1.1724999999999999,
            1.176,
            1.1795,
            1.1829999999999998,
            1.1864999999999999,
            1.19,
            1.1935,
            1.1969999999999998,
            1.2005,
            1.204,
            1.2075,
            1.2109999999999999,
            1.2145,
            1.218,
            1.2215,
            1.2249999999999999,
            1.2285,
            1.232,
            1.2355,
            1.2389999999999999,
            1.2425,
            1.246,
            1.2495,
            1.253,
            1.2565,
            1.26,
            1.2634999999999998,
            1.267,
            1.2705,
            1.274,
            1.2774999999999999,
            1.281,
            1.2845,
            1.288,
            1.2914999999999999,
            1.295,
            1.2985,
            1.302,
            1.3054999999999999,
            1.309,
            1.3125,
            1.316,
            1.3195,
            1.323,
            1.3265,
            1.33,
            1.3335,
            1.337,
            1.3405,
            1.3439999999999999,
            1.3475,
            1.351,
            1.3545,
            1.3579999999999999,
            1.3615,
            1.365,
            1.3685,
            1.3719999999999999,
            1.3755,
            1.379,
            1.3825,
            1.386,
            1.3895,
            1.393,
            1.3965,
            1.4
        ],
        [
            0.030849004284258796,
            0.030849559846487993,
            0.03085122665570851,
            0.030854005079504167,
            0.030857895730464727,
            0.03086289946611089,
            0.030869017388788826,
            0.030876250845533956,
            0.03088460142790348,
            0.030894070971777054,
            0.030904661557124867,
            0.030916375507742424,
            0.03092921539095094,
            0.030943184017262496,
            0.03095828444000865,
            0.030974519954931366,
            0.030991894099734747,
            0.031010410653596318,
            0.031030073636635982,
            0.031050887309341114,
            0.031072856171945877,
            0.031095984963762927,
            0.031120278662465143,
            0.031145742483315596,
            0.03117238187834303,
            0.03120020253546068,
            0.031229210377525796,
            0.03125941156133704,
            0.031290812476567106,
            0.03132341974462748,
            0.031357240217462355,
            0.031392280976268214,
            0.03142854933013617,
            0.03146605281461301,
            0.03165946107981734,
            0.03169982646573982,
            0.03174146204767643,
            0.03178437628346784,
            0.0318285778489702,
            0.031874075635973415,
            0.03192087875000664,
            0.03196899650802651,
            0.032018438435982725,
            0.03206921426625637,
            0.03212133393496535,
            0.03217480757913171,
            0.032229645533705144,
            0.032285858328436896,
            0.032343456684598364,
            0.032402451511537804,
            0.03246285390306938,
            0.0325246751336877,
            0.032752100313437685,
            0.03281737077770653,
            0.032884106648864174,
            0.03295231990106711,
            0.033022022665513184,
            0.03309322722531838,
            0.03316594601016394,
            0.033240191590705834,
            0.03331597667273846,
            0.033393314091103986,
            0.03347221680333872,
            0.0335526978830478,
            0.03380786235516926,
            0.03389226249176733,
            0.03397829263404705,
            0.03406596623045641,
            0.034155296803928134,
            0.034246297943214925,
            0.034338983293879695,
            0.03443336654893079,
            0.034529461439091295,
            0.03480856870705592,
            0.03490896053660503,
            0.035011116778467764,
            0.03511505114279971,
            0.035220777316586654,
            0.035328308951212625,
            0.035437659649577034,
            0.035548842952749016,
            0.03585144851708044,
            0.035967263504017605,
            0.036084961893514934,
            0.036204556704967944,
            0.036326060812886744,
            0.036449486930183086,
            0.036771485225183434,
            0.03689978476494963,
            0.03703005297352985,
            0.03716230154166505,
            0.0372965418950364,
            0.037432785175012764,
            0.03777514908759144,
            0.037916480285980186,
            0.038059854062234486,
            0.03820527991029913,
            0.03835276692042296,
            0.038713156402826805,
            0.03886588113427942,
            0.03902069797657833,
            0.039177613743610264,
            0.039336634687946584,
            0.03971552189645597,
            0.039879888678724294,
            0.04004637990618517,
            0.040214998823644196,
            0.040609423310587645,
            0.04078343692822011,
            0.04095958532234237,
            0.04113786804218735,
            0.041547919830935705,
            0.04173160095433584,
            0.04191740869655062,
            0.04233979329427814,
            0.04253096523720929,
            0.042724242487353965,
            0.042919616048199154,
            0.04335741919212129,
            0.043558056799021826,
            0.04376074925331902,
            0.044210500540463264,
            0.044418328531241176,
            0.044628151762445334,
            0.045089517171590564,
            0.04530429710312059,
            0.04577394598908336,
            0.0459935189694921,
            0.046214935851769695,
            0.046695337726138826,
            0.04692126814166118,
            0.04740918652685856,
            0.047639387330102666,
            0.04813440499437152,
            0.048368595572865394,
            0.04860428797741508,
            0.049108092573869964,
            0.04934731996441809,
            0.04985696904985999,
            0.050370135915326075,
            0.050614200182877885,
            0.05113213193439294,
            0.0513786391175527,
            0.051900565637400434,
            0.05214901056791633,
            0.052674079247431116,
            0.05320085628314243,
            0.0534511766157478,
            0.05397953376378669,
            0.05450856397347077,
            0.05475906898973416,
            0.055287876842653204,
            0.0558161695818868,
            0.0563434523291665,
            0.05686920643751136,
            0.05711508836791633,
            0.057636818910579465,
            0.05815554647844504,
            0.05867066442961633,
            0.05918154141802293,
            0.05968752135368603,
            0.06018792343212658,
            0.060682042237632315,
            0.061169147925112716,
            0.061648486485247365,
            0.06237885363561224,
            0.06283691481413231,
            0.06328448457417088,
            0.06372070806316149,
            0.064387511477055,
            0.06479353773699595,
            0.06541631855697169,
            0.06578690275678263,
            0.06635823284072366,
            0.06689655518063861,
            0.06739920999472392,
            0.06786349395766365,
            0.06828666932991329,
            0.06866597394092065,
            0.0689986320131804,
            0.06941858389855388,
            0.06963527804455348,
            0.06989955156368759,
            0.07006899869913909,
            0.07019492094591173,
            0.07013527519576587,
            NaN,
            -0.0885937885806705,
            -0.08854902378530259,
            -0.08848914596014304,
            -0.08841460467735461,
            -0.0883258410424567,
            -0.08822328774857793,
            -0.08810736913515531,
            -0.08797850125080243,
            -0.08783709192007813,
            -0.08768354081389751,
            -0.08751823952333633,
            -0.08734157163658815,
            -0.08715391281884417,
            -0.08695563089487289,
            -0.08674708593408646,
            -0.0865286303378886,
            -0.08630060892910736,
            -0.08606335904332386,
            -0.08581721062191637,
            -0.08556248630664612,
            -0.08529950153561988,
            -0.08502856464046987,
            -0.08474997694460028,
            -0.08446403286235589,
            -0.08417101999897432,
            -0.08387121925119166,
            -0.08356490490837488,
            -0.0832523447540634,
            -0.08293380016780619,
            -0.08260952622718666,
            -0.08227977180993387,
            -0.08194477969602387,
            -0.08160478666967891,
            -0.08126002362117887,
            -0.08091071564840299,
            -0.08055708215802533,
            -0.08019933696629088,
            -0.07983768839930486,
            -0.07947233939277067,
            -0.07910348759111671,
            -0.07873132544595593,
            -0.07835604031382537,
            -0.07797781455315721,
            -0.07759682562043499,
            -0.0772132461654936,
            -0.07682724412592329,
            -0.0764389828205415,
            -0.07604862104189977,
            -0.0756563131477945,
            -0.0752622091517538,
            -0.07486645481247543,
            -0.07446919172219228,
            -0.07407055739394477,
            -0.07367068534774175,
            -0.07326970519559324,
            -0.07286774272540064,
            -0.07246491998369171,
            -0.07206135535718923,
            -0.0716571636532049,
            -0.07125245617884998,
            -0.07084734081905775,
            -0.07044192211341196,
            -0.07003630133177982,
            -0.06963057654874559,
            -0.06922484271684623,
            -0.06881919173860776,
            -0.0684137125373857,
            -0.06800849112701027,
            -0.06760361068024234,
            -0.06719915159604196,
            -0.0667951915656577,
            -0.06639180563754024,
            -0.06598906628108928,
            -0.06558704344924031,
            -0.06518580463989952,
            -0.06478541495623659,
            -0.0643859371658433,
            -0.06398743175876995,
            -0.06358995700444779,
            -0.06319356900751034,
            -0.06279832176252363,
            -0.06240426720763753,
            -0.06201145527717023,
            -0.06161993395313787,
            -0.06122974931574228,
            -0.06084094559282952,
            -0.06045356520833219,
            -0.06006764882970909,
            -0.05968323541439512,
            -0.05930036225527587,
            -0.05891906502519984,
            -0.05853937782054234,
            -0.05816133320383519,
            -0.057784962245476246,
            -0.057410294564532276,
            -0.05703735836864993,
            -0.056666180493088344,
            -0.05629678643888787,
            -0.055929200410188916,
            -0.055563445350714676,
            -0.055199542979432394,
            -0.054837513825406234,
            -0.05447737726185693,
            -0.054119151539440795,
            -0.05376285381876275,
            -0.05340850020213658,
            -0.05305610576460655,
            -0.0527056845842433,
            -0.05235724977172775,
            -0.05201081349923612,
            -0.05166638702863969,
            -0.05132398073903152,
            -0.05098360415359399,
            -0.050645265965818816,
            -0.05030897406509361,
            -0.04997473556166577,
            -0.049642556810997766,
            -0.04931244343752441,
            -0.048984400357825544,
            -0.04865843180322487,
            -0.04833454134182752,
            -0.048012731900007356,
            -0.04769300578335578,
            -0.04737536469710265,
            -0.04705980976602171,
            -0.046746341553829646,
            -0.046434960082090936,
            -0.04612566484863856,
            -0.045818454845520815,
            -0.04551332857648477,
            -0.04521028407400625,
            -0.044909318915876406,
            -0.04461043024135454,
            -0.0443136147668967,
            -0.04401886880146958,
            -0.04372618826145903,
            -0.04343556868518194,
            -0.04314700524701097,
            -0.04286049277112024,
            -0.04257602574486126,
            -0.04229359833177706,
            -0.04201320438426303,
            -0.04173483745588244,
            -0.04145849081334504,
            -0.04118415744815606,
            -0.04091183008794353,
            -0.04064150120747155,
            -0.04037316303934681,
            -0.0401068075844255,
            -0.0398424266219278,
            -0.03958001171926701,
            -0.039319554241600066,
            -0.039061045361105905,
            -0.03880447606599847,
            -0.038549837169281,
            -0.038297119317247164,
            -0.038046312997735914,
            -0.03779740854814557,
            -0.037550396163213484,
            -0.037305265902566526,
            -0.03706200769804853,
            -0.036820611360829904,
            -0.03658106658830493,
            -0.036343362970781994,
            -0.03610748999797209,
            -0.035873437065280366,
            -0.035641193479905894,
            -0.03541074846675443,
            -0.035182091174168956,
            -0.03495521067948242,
            -0.03473009599439758,
            -0.03450673607019806,
            -0.034285119802794944,
            -0.034065236037613404,
            -0.033847073574323296,
            -0.033630621171417734,
            -0.03341586755064368,
            -0.033202801401288326,
            -0.032991411384325375,
            -0.032781686136424106,
            -0.03257361427382572,
            -0.032367184396090105,
            -0.03216238508971613,
            -0.03195920493163941,
            -0.03175763249261034,
            -0.03155765634045589,
            -0.031359265043228175,
            -0.031162447172242737,
            -0.03096719130500961,
            -0.030773486028060276,
            -0.03058131993967286,
            -0.030390681652498818,
            -0.030201559796093475,
            -0.030013943019353315,
            -0.029827819992862287,
            -0.029643179411149956,
            -0.029460009994863673,
            -0.029278300492857352,
            -0.029098039684199103,
            -0.028919216380099845,
            -0.02874181942576551,
            -0.028565837702174534,
            -0.02839126012778298,
            -0.028218075660159398,
            -0.028046273297551362,
            -0.02787584208038554,
            -0.027706771092703343,
            -0.02753904946353388,
            -0.027372666368206244,
            -0.027207611029602646,
            -0.0270438727193543,
            -0.026881440758981513,
            -0.026720304520980027,
            -0.02656045342985463,
            -0.026401876963102252
        ]
    ]
}

==> anc/Z_slice_0_1.json <==
{
    "T": 0.4,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0034999999999999996,
            0.006999999999999999,
            0.010499999999999999,
            0.013999999999999999,
            0.017499999999999998,
            0.020999999999999998,
            0.0245,
            0.027999999999999997,
            0.0315,
            0.034999999999999996,
            0.0385,
            0.041999999999999996,
            0.0455,
            0.049,
            0.0525,
            0.055999999999999994,
            0.059500000000000004,
            0.063,
            0.06649999999999999,
            0.06999999999999999,
            0.0735,
            0.077,
            0.0805,
            0.08399999999999999,
            0.08750000000000001,
            0.091,
            0.0945,
            0.098,
            0.10149999999999999,
            0.105,
            0.1085,
            0.11199999999999999,
            0.11549999999999999,
            0.119,
            0.1225,
            0.126,
            0.1295,
            0.13299999999999998,
            0.13649999999999998,
            0.13999999999999999,
            0.1435,
            0.147,
            0.1505,
            0.154,
            0.1575,
            0.161,
            0.1645,
            0.16799999999999998,
            0.17149999999999999,
            0.175,
            0.1785,
            0.182,
            0.1855,
            0.189,
            0.1925,
            0.196,
            0.1995,
            0.20299999999999999,
            0.2065,
            0.21,
            0.2135,
            0.217,
            0.22049999999999997,
            0.22399999999999998,
            0.22749999999999998,
            0.23099999999999998,
            0.2345,
            0.238,
            0.2415,
            0.245,
            0.24849999999999997,
            0.252,
            0.2555,
            0.259,
            0.26249999999999996,
            0.26599999999999996,
            0.26949999999999996,
            0.27299999999999996,
            0.27649999999999997,
            0.27999999999999997,
            0.2835,
            0.287,
            0.2905,
            0.294,
            0.2975,
            0.301,
            0.3045,
            0.308,
            0.3115,
            0.315,
            0.3185,
            0.322,
            0.3255,
            0.329,
            0.3325,
            0.33599999999999997,
            0.33949999999999997,
            0.34299999999999997,
            0.3465,
            0.35,
            0.3535,
            0.357,
            0.3605,
            0.364,
            0.3675,
            0.371,
            0.3745,
            0.378,
            0.3815,
            0.385,
            0.3885,
            0.392,
            0.3955,
            0.399,
            0.4025,
            0.40599999999999997,
            0.4095,
            0.413,
            0.4165,
            0.42,
            0.4235,
            0.427,
            0.4305,
            0.434,
            0.4375,
            0.44099999999999995,
            0.44449999999999995,
            0.44799999999999995,
            0.45149999999999996,
            0.45499999999999996,
            0.45849999999999996,
            0.46199999999999997,
            0.46549999999999997,
            0.469,
            0.4725,
            0.476,
            0.4795,
            0.483,
            0.4865,
            0.49,
            0.49349999999999994,
            0.49699999999999994,
            0.5005,
            0.504,
            0.5075,
            0.511,
            0.5145,
            0.518,
            0.5215,
            0.5249999999999999,
            0.5285,
            0.5319999999999999,
            0.5355,
            0.5389999999999999,
            0.5425,
            0.5459999999999999,
            0.5495,
            0.5529999999999999,
            0.5565,
            0.5599999999999999,
            0.5635,
            0.567,
            0.5705,
            0.574,
            0.5775,
            0.581,
            0.5844999999999999,
            0.588,
            0.5914999999999999,
            0.595,
            0.5984999999999999,
            0.602,
            0.6054999999999999,
            0.609,
            0.6124999999999999,
            0.616,
            0.6194999999999999,
            0.623,
            0.6265,
            0.63,
            0.6335,
            0.637,
            0.6405,
            0.644,
            0.6475,
            0.651,
            0.6545,
            0.658,
            0.6615,
            0.665,
            0.6685,
            0.6719999999999999,
            0.6755,
            0.6789999999999999,
            0.6825,
            0.6859999999999999,
            0.6895,
            0.693,
            0.6965,
            0.7,
            0.7035,
            0.707,
            0.7105,
            0.714,
            0.7174999999999999,
            0.721,
            0.7244999999999999,
            0.728,
            0.7314999999999999,
            0.735,
            0.7384999999999999,
            0.742,
            0.7454999999999999,
            0.749,
            0.7525,
            0.756,
            0.7595,
            0.763,
            0.7665,
            0.77,
            0.7735,
            0.777,
            0.7805,
            0.784,
            0.7875,
            0.791,
            0.7945,
            0.798,
            0.8015,
            0.805,
            0.8085,
            0.8119999999999999,
            0.8155,
            0.819,
            0.8225,
            0.826,
            0.8295,
            0.833,
            0.8365,
            0.84,
            0.8435,
            0.847,
            0.8505,
            0.854,
            0.8575,
            0.861,
            0.8645,
            0.868,
            0.8715,
            0.875,
            0.8785000000000001,
            0.8819999999999999,
            0.8855000000000001,
            0.8889999999999999,
            0.8925000000000001,
            0.8959999999999999,
            0.8994999999999999,
            0.9029999999999999,
            0.9064999999999999,
            0.9099999999999999,
            0.9134999999999999,
            0.9169999999999999,
            0.9204999999999999,
            0.9239999999999999,
            0.9274999999999999,
            0.9309999999999999,
            0.9344999999999999,
            0.938,
            0.9414999999999999,
            0.945,
            0.9484999999999999,
            0.952,
            0.9554999999999999,
            0.959,
            0.9624999999999999,
            0.966,
            0.9694999999999999,
            0.973,
            0.9764999999999999,
            0.98,
            0.9834999999999999,
            0.9869999999999999,
            0.9904999999999999,
            0.9939999999999999,
            0.9974999999999999,
            1.001,
            1.0045,
            1.008,
            1.0115,
            1.015,
            1.0185,
            1.022,
            1.0255,
            1.029,
            1.0325,
            1.036,
            1.0395,
            1.043,
            1.0465,
            1.0499999999999998,
            1.0535,
            1.057,
            1.0605,
            1.0639999999999998,
            1.0675000000000001,
            1.071,
            1.0745,
            1.0779999999999998,
            1.0815,
            1.085,
            1.0884999999999998,
            1.0919999999999999,
            1.0955,
            1.099,
            1.1024999999999998,
            1.1059999999999999,
            1.1095,
            1.113,
            1.1164999999999998,
            1.1199999999999999,
            1.1235,
            1.127,
            1.1304999999999998,
            1.134,
            1.1375,
            1.141,
            1.1444999999999999,
            1.148,
            1.1515,
            1.155,
            1.1584999999999999,
            1.162,
            1.1655,
            1.1689999999999998,
            1.1724999999999999,
            1.176,
            1.1795,
            1.1829999999999998,
            1.1864999999999999,
            1.19,
            1.1935,
            1.1969999999999998,
            1.2005,
            1.204,
            1.2075,
            1.2109999999999999,
            1.2145,
            1.218,
            1.2215,
            1.2249999999999999,
            1.2285,
            1.232,
            1.2355,
            1.2389999999999999,
            1.2425,
            1.246,
            1.2495,
            1.253,
            1.2565,
            1.26,
            1.2634999999999998,
            1.267,
            1.2705,
            1.274,
            1.2774999999999999,
            1.281,
            1.2845,
            1.288,
            1.2914999999999999,
            1.295,
            1.2985,
            1.302,
            1.3054999999999999,
            1.309,
            1.3125,
            1.316,
            1.3195,
            1.323,
            1.3265,
            1.33,
            1.3335,
            1.337,
            1.3405,
            1.3439999999999999,
            1.3475,
            1.351,
            1.3545,
            1.3579999999999999,
            1.3615,
            1.365,
            1.3685,
            1.3719999999999999,
            1.3755,
            1.379,
            1.3825,
            1.386,
            1.3895,
            1.393,
            1.3965,
            1.4
        ],
        [
            0.045984396202065646,
            0.045984118934752724,
            0.04598328706624384,
            0.045981900396844404,
            0.045979958593782747,
            0.04597746119128951,
            0.04597440759070836,
            0.046123205250940685,
            0.04611896333292411,
            0.04611415280855339,
            0.046108772547907705,
            0.046102821289053283,
            0.04609629763835031,
            0.04608920007079194,
            0.046081526930376426,
            0.046073276430511595,
            0.04606444665445216,
            0.046206652188935576,
            0.04619648418925748,
            0.04618572046194615,
            0.04617435857217935,
            0.04616239595759312,
            0.04614982992892738,
            0.046287459920782884,
            0.04627344340752882,
            0.04625880463066391,
            0.0462435403980669,
            0.046227647394475595,
            0.04636101156237992,
            0.046343562804091895,
            0.04632546447486723,
            0.04645606258925796,
            0.04643633264037681,
            0.04641593115135926,
            0.046394853968694215,
            0.04652144303745675,
            0.046498636582824625,
            0.046475130990635424,
            0.046598472899290595,
            0.04657315583341501,
            0.0465471151072195,
            0.046666987371820644,
            0.046639050362233946,
            0.04675643787725429,
            0.04672653838917981,
            0.04669586859157758,
            0.04680938657212652,
            0.046776665300962854,
            0.046887398840288495,
            0.04685255702340541,
            0.04696037581067476,
            0.04692334326399194,
            0.04702811494374643,
            0.046988820437997084,
            0.04709041071238259,
            0.047048782044954954,
            0.047147054784429765,
            0.04710301885640303,
            0.04719783621908091,
            0.04715131911753167,
            0.04724254167729723,
            0.047331682392565744,
            0.04728095564645112,
            0.047366270001001166,
            0.04744935439887381,
            0.0473942056553088,
            0.04747322859521964,
            0.04754987116009654,
            0.04749008591185785,
            0.04756242905610064,
            0.04763223952561975,
            0.047699457962342366,
            0.04763287281103981,
            0.04769545737801746,
            0.0477552956997617,
            0.04781232775079363,
            0.047866493363274094,
            0.047917732256993764,
            0.04783967848846446,
            0.047885756803024544,
            0.047928753067632765,
            0.04796860695399798,
            0.048005258170408134,
            0.04803864650332754,
            0.0480687118381313,
            0.048095394209853926,
            0.048118633832589235,
            0.048138371138443894,
            0.048154546815720733,
            0.048167101847768574,
            0.048290075194381964,
            0.04829402599877864,
            0.048294155244352856,
            0.0482904055744019,
            0.04828272014621579,
            0.048378882195308254,
            0.048361831324172766,
            0.04834065220261925,
            0.048418984699136684,
            0.0483879765228324,
            0.04835265489295469,
            0.04841223376664818,
            0.04836663754001717,
            0.048412663327681474,
            0.0483564885640811,
            0.04838852923346946,
            0.0483214840259065,
            0.048339123561186574,
            0.048348484442188734,
            0.0483494312396478,
            0.048258104576781244,
            0.04824380484186615,
            0.048220745887960804,
            0.04818880718320573,
            0.048147872648045154,
            0.04809783086800774,
            0.04803857530364566,
            0.047970004497127884,
            0.047892022274984715,
            0.04780453794649291,
            0.0477698618738669,
            0.047660817283534995,
            0.04754200713658021,
            0.0474684359915947,
            0.04737986529666264,
            0.047226569615203495,
            0.047110400036585245,
            0.046978904386279864,
            0.04683199498557481,
            0.04666960162630297,
            0.046491671953702234,
            0.04629817180932131,
            0.046089085532281616,
            0.04589113902757286,
            0.04564800167713566,
            0.045409883921283034,
            0.045150144094163035,
            0.04486890346002139,
            0.04456632347930574,
            0.04424260573354946,
            0.04390204829103087,
            0.0435342942263421,
            0.04313983982413518,
            0.042719252230619446,
            0.04227316761387323,
            0.04178953523488858,
            0.04127559866604627,
            0.04071320138567554,
            0.04011699047617874,
            0.03946334988432633,
            0.038774649554421316,
            0.038022971262571814,
            0.03723837053631958,
            0.036355191292252044,
            0.035406853325466454,
            0.034362908684497054,
            0.03327226338305045,
            0.03201939980134207,
            0.030682322213512084,
            0.029195951763865132,
            0.028364689901696438,
            0.02777715312272989,
            0.027192621089824152,
            0.026611136718988463,
            0.02603274180265505,
            0.02545747701483564,
            0.02488538191659182,
            0.024316494961810743,
            0.023750853503277613,
            0.02318849379903722,
            0.022629451019035098,
            0.022073759252031085,
            0.021521451512776166,
            0.020972559749444564,
            0.020427114851312968,
            0.01988514665667833,
            0.0193466839610063,
            0.01881175452530227,
            0.018280385084696323,
            0.017752601357235012,
            0.017228428052871007,
            0.016707888882643556,
            0.01619100656804115,
            0.01567780285053948,
            0.01516829850130599,
            0.0146625133310644,
            0.01416046620011082,
            0.013662175028474782,
            0.013167656806217072,
            0.012676927603857677,
            0.012190002582926384,
            0.011706896006629075,
            0.011227621250622441,
            0.0107521908138908,
            0.010280616329717704,
            0.009812908576745683,
            0.009349077490118145,
            0.008889132172696074,
            0.008433080906343919,
            0.007980931163278032,
            0.007532689617471597,
            0.007088362156110166,
            0.0066479538910915945,
            0.006211469170564823,
            0.005778911590501959,
            0.005350284006297537,
            0.004925588544390136,
            0.004504826613900654,
            0.00408799891828212,
            0.0036751054669759715,
            0.003266145587069755,
            0.0028611179349515375,
            0.0024600205079559913,
            0.002062850655997885,
            0.001669605093188195,
            0.001280279909428671,
            0.0008948705819801985,
            0.000513371987001461,
            0.0001357784110530687,
            -0.00023791643743613245,
            -0.0006077194167447179,
            -0.0009736379404799124,
            -0.0013356799662479842,
            -0.001693853984377191,
            -0.002048169006696951,
            -0.0023986345553758943,
            -0.0027452606518226647,
            -0.003088057805651904,
            -0.0034270370037186764,
            -0.0037622096992239746,
            -0.0040935878008942364,
            -0.004421183662237204,
            -0.0047450100708768305,
            -0.005065080237969645,
            -0.00538140778770463,
            -0.005694006746889273,
            -0.006002891534623418,
            -0.00630807695206326,
            -0.006609578172277278,
            -0.006907410730195886,
            -0.007201590512656744,
            -0.007492133748547081,
            -0.00777905699904482,
            -0.00806237714795995,
            -0.00834211139217725,
            -0.008618277232202294,
            -0.008890892462811106,
            -0.009159975163805479,
            -0.009425543690874236,
            -0.009687616666562086,
            -0.009946212971346477,
            -0.010201351734823597,
            -0.010453052327004077,
            -0.010701334349719378,
            -0.010946217628138948,
            -0.011187722202399466,
            -0.011425868319345882,
            -0.011660676424385319,
            -0.011892167153453688,
            -0.01212036132509571,
            -0.01234527993265842,
            -0.012566944136598188,
            -0.012785375256901774,
            -0.013000594765621015,
            -0.01321262427952162,
            -0.013421485552845683,
            -0.013627200470187988,
            -0.01382979103948602,
            -0.014029279385123345,
            -0.014225687741146362,
            -0.014419038444593864,
            -0.014609353928939379,
            -0.014796656717645731,
            -0.014980969417831579,
            -0.015162314714049361,
            -0.015340715362174294,
            -0.015516194183403808,
            -0.015688774058366994,
            -0.015858477921343424,
            -0.016025328754590656,
            -0.01618934958278002,
            -0.016350563467539676,
            -0.016508993502104656,
            -0.016664662806072733,
            -0.01681759452026574,
            -0.016967811801695345,
            -0.017115337818632507,
            -0.01726019574577992,
            -0.017402408759546382,
            -0.01754200003342249,
            -0.017678992733456512,
            -0.017813410013829804,
            -0.017945275012530532,
            -0.01807461084712507,
            -0.01820144061062597,
            -0.01832578736745556,
            -0.018447674149504125,
            -0.018567123952281876,
            -0.018684159731163375,
            -0.018798804397723877,
            -0.018911080816165972,
            -0.01902101179983603,
            -0.019128620107829113,
            -0.019233928441681276,
            -0.019336959442148447,
            -0.019437735686070587,
            -0.01953627968332006,
            -0.019632613873833412,
            -0.01972676062472501,
            -0.019818742227482068,
            -0.019908580895239277,
            -0.019996298760132578,
            -0.020081917870730638,
            -0.020165460189542916,
            -0.02024694759060353,
            -0.02032640185712941,
            -0.02040384467925208,
            -0.02047929765182161,
            -0.020552782272281852,
            -0.02062431993861585,
            -0.020693931947360335,
            -0.02076163949168811,
            -0.020827463659557427,
            -0.020891425431927152,
            -0.020953545681036707,
            -0.02101384516874969,
            -0.021072344544960157,
            -0.021129064346060364,
            -0.021184024993469254,
            -0.021237246792220166,
            -0.021288749929607158,
            -0.021338554473888653,
            -0.021386680373047508,
            -0.021433147453606412,
            -0.021477975419497638,
            -0.021521183850986156,
            -0.021562792203645046,
            -0.021602819807382368,
            -0.021641285865518257,
            -0.021678209453911596,
            -0.021713609520134992,
            -0.02174750488269728,
            -0.021779914230312617,
            -0.0218108561212151,
            -0.021840348982518142,
            -0.021868411109617493,
            -0.021895060665637237,
            -0.0219203156809176,
            -0.021944194052543945,
            -0.021966713543915845,
            -0.021987891784355475,
            -0.022007746268754524,
            -0.022026294357258582,
            -0.022043553274988376,
            -0.022059540111796835,
            -0.0220742718220614,
            -0.022087765224510433,
            -0.022100037002083274,
            -0.022111103701822916,
            -0.022120981734800618,
            -0.022129687376071686,
            -0.022137236764661634,
            -0.02214364590358195,
            -0.022148930659874874,
            -0.022153106764686195,
            -0.02215618981336567,
            -0.02215819526559408,
            -0.022159138445536387,
            -0.022159034542020277,
            -0.022157898608739363,
            -0.022155745564480404,
            -0.02215259019337394,
            -0.022148447145167626,
            -0.02214333093552166,
            -0.022137255946325648,
            -0.022130236426036377,
            -0.022122286490035753,
            -0.022113420121008462,
            -0.022103651169338653,
            -0.022092993353525058,
            -0.022081460260614173,
            -0.022069065346650617,
            -0.022055821937144483,
            -0.022041743227554773,
            -0.022026842283788827,
            -0.022011132042716725,
            -0.02199462531270061,
            -0.021977334774138102,
            -0.021959272980019533,
            -0.021940452356498354,
            -0.021920885203474377,
            -0.021900583695189296,
            -0.021879559880834083,
            -0.02185782568516771,
            -0.021835392909147038,
            -0.021812273230566982,
            -0.021788478204711043,
            -0.021764019265011366,
            -0.021738907723718223,
            -0.021713154772578302,
            -0.021686771483521616
        ]
    ]
}

==> anc/Z_slice_0_2.json <==
{
    "T": 0.6,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0034999999999999996,
            0.006999999999999999,
            0.010499999999999999,
            0.013999999999999999,
            0.017499999999999998,
            0.020999999999999998,
            0.0245,
            0.027999999999999997,
            0.0315,
            0.034999999999999996,
            0.0385,
            0.041999999999999996,
            0.0455,
            0.049,
            0.0525,
            0.055999999999999994,
            0.059500000000000004,
            0.063,
            0.06649999999999999,
            0.06999999999999999,
            0.0735,
            0.077,
            0.0805,
            0.08399999999999999,
            0.08750000000000001,
            0.091,
            0.0945,
            0.098,
            0.10149999999999999,
            0.105,
            0.1085,
            0.11199999999999999,
            0.11549999999999999,
            0.119,
            0.1225,
            0.126,
            0.1295,
            0.13299999999999998,
            0.13649999999999998,
            0.13999999999999999,
            0.1435,
            0.147,
            0.1505,
            0.154,
            0.1575,
            0.161,
            0.1645,
            0.16799999999999998,
            0.17149999999999999,
            0.175,
            0.1785,
            0.182,
            0.1855,
            0.189,
            0.1925,
            0.196,
            0.1995,
            0.20299999999999999,
            0.2065,
            0.21,
            0.2135,
            0.217,
            0.22049999999999997,
            0.22399999999999998,
            0.22749999999999998,
            0.23099999999999998,
            0.2345,
            0.238,
            0.2415,
            0.245,
            0.24849999999999997,
            0.252,
            0.2555,
            0.259,
            0.26249999999999996,
            0.26599999999999996,
            0.26949999999999996,
            0.27299999999999996,
            0.27649999999999997,
            0.27999999999999997,
            0.2835,
            0.287,
            0.2905,
            0.294,
            0.2975,
            0.301,
            0.3045,
            0.308,
            0.3115,
            0.315,
            0.3185,
            0.322,
            0.3255,
            0.329,
            0.3325,
            0.33599999999999997,
            0.33949999999999997,
            0.34299999999999997,
            0.3465,
            0.35,
            0.3535,
            0.357,
            0.3605,
            0.364,
            0.3675,
            0.371,
            0.3745,
            0.378,
            0.3815,
            0.385,
            0.3885,
            0.392,
            0.3955,
            0.399,
            0.4025,
            0.40599999999999997,
            0.4095,
            0.413,
            0.4165,
            0.42,
            0.4235,
            0.427,
            0.4305,
            0.434,
            0.4375,
            0.44099999999999995,
            0.44449999999999995,
            0.44799999999999995,
            0.45149999999999996,
            0.45499999999999996,
            0.45849999999999996,
            0.46199999999999997,
            0.46549999999999997,
            0.469,
            0.4725,
            0.476,
            0.4795,
            0.483,
            0.4865,
            0.49,
            0.49349999999999994,
            0.49699999999999994,
            0.5005,
            0.504,
            0.5075,
            0.511,
            0.5145,
            0.518,
            0.5215,
            0.5249999999999999,
            0.5285,
            0.5319999999999999,
            0.5355,
            0.5389999999999999,
            0.5425,
            0.5459999999999999,
            0.5495,
            0.5529999999999999,
            0.5565,
            0.5599999999999999,
            0.5635,
            0.567,
            0.5705,
            0.574,
            0.5775,
            0.581,
            0.5844999999999999,
            0.588,
            0.5914999999999999,
            0.595,
            0.5984999999999999,
            0.602,
            0.6054999999999999,
            0.609,
            0.6124999999999999,
            0.616,
            0.6194999999999999,
            0.623,
            0.6265,
            0.63,
            0.6335,
            0.637,
            0.6405,
            0.644,
            0.6475,
            0.651,
            0.6545,
            0.658,
            0.6615,
            0.665,
            0.6685,
            0.6719999999999999,
            0.6755,
            0.6789999999999999,
            0.6825,
            0.6859999999999999,
            0.6895,
            0.693,
            0.6965,
            0.7,
            0.7035,
            0.707,
            0.7105,
            0.714,
            0.7174999999999999,
            0.721,
            0.7244999999999999,
            0.728,
            0.7314999999999999,
            0.735,
            0.7384999999999999,
            0.742,
            0.7454999999999999,
            0.749,
            0.7525,
            0.756,
            0.7595,
            0.763,
            0.7665,
            0.77,
            0.7735,
            0.777,
            0.7805,
            0.784,
            0.7875,
            0.791,
            0.7945,
            0.798,
            0.8015,
            0.805,
            0.8085,
            0.8119999999999999,
            0.8155,
            0.819,
            0.8225,
            0.826,
            0.8295,
            0.833,
            0.8365,
            0.84,
            0.8435,
            0.847,
            0.8505,
            0.854,
            0.8575,
            0.861,
            0.8645,
            0.868,
            0.8715,
            0.875,
            0.8785000000000001,
            0.8819999999999999,
            0.8855000000000001,
            0.8889999999999999,
            0.8925000000000001,
            0.8959999999999999,
            0.8994999999999999,
            0.9029999999999999,
            0.9064999999999999,
            0.9099999999999999,
            0.9134999999999999,
            0.9169999999999999,
            0.9204999999999999,
            0.9239999999999999,
            0.9274999999999999,
            0.9309999999999999,
            0.9344999999999999,
            0.938,
            0.9414999999999999,
            0.945,
            0.9484999999999999,
            0.952,
            0.9554999999999999,
            0.959,
            0.9624999999999999,
            0.966,
            0.9694999999999999,
            0.973,
            0.9764999999999999,
            0.98,
            0.9834999999999999,
            0.9869999999999999,
            0.9904999999999999,
            0.9939999999999999,
            0.9974999999999999,
            1.001,
            1.0045,
            1.008,
            1.0115,
            1.015,
            1.0185,
            1.022,
            1.0255,
            1.029,
            1.0325,
            1.036,
            1.0395,
            1.043,
            1.0465,
            1.0499999999999998,
            1.0535,
            1.057,
            1.0605,
            1.0639999999999998,
            1.0675000000000001,
            1.071,
            1.0745,
            1.0779999999999998,
            1.0815,
            1.085,
            1.0884999999999998,
            1.0919999999999999,
            1.0955,
            1.099,
            1.1024999999999998,
            1.1059999999999999,
            1.1095,
            1.113,
            1.1164999999999998,
            1.1199999999999999,
            1.1235,
            1.127,
            1.1304999999999998,
            1.134,
            1.1375,
            1.141,
            1.1444999999999999,
            1.148,
            1.1515,
            1.155,
            1.1584999999999999,
            1.162,
            1.1655,
            1.1689999999999998,
            1.1724999999999999,
            1.176,
            1.1795,
            1.1829999999999998,
            1.1864999999999999,
            1.19,
            1.1935,
            1.1969999999999998,
            1.2005,
            1.204,
            1.2075,
            1.2109999999999999,
            1.2145,
            1.218,
            1.2215,
            1.2249999999999999,
            1.2285,
            1.232,
            1.2355,
            1.2389999999999999,
            1.2425,
            1.246,
            1.2495,
            1.253,
            1.2565,
            1.26,
            1.2634999999999998,
            1.267,
            1.2705,
            1.274,
            1.2774999999999999,
            1.281,
            1.2845,
            1.288,
            1.2914999999999999,
            1.295,
            1.2985,
            1.302,
            1.3054999999999999,
            1.309,
            1.3125,
            1.316,
            1.3195,
            1.323,
            1.3265,
            1.33,
            1.3335,
            1.337,
            1.3405,
            1.3439999999999999,
            1.3475,
            1.351,
            1.3545,
            1.3579999999999999,
            1.3615,
            1.365,
            1.3685,
            1.3719999999999999,
            1.3755,
            1.379,
            1.3825,
            1.386,
            1.3895,
            1.393,
            1.3965,
            1.4
        ],
        [
            0.047114107156322485,
            0.047113176349699075,
            0.047110384025713395,
            0.04710573047200074,
            0.047099216167891624,
            0.04709084178431915,
            0.04708060818368977,
            0.047068516419716745,
            0.047054567737217036,
            0.04703876357187119,
            0.047021105549946596,
            0.04700159548798413,
            0.04698023539244818,
            0.04695702745934028,
            0.04693197407377635,
            0.04690507780952785,
            0.046876341428526924,
            0.046845767880335495,
            0.046813360301578684,
            0.046779122015342775,
            0.04674305653053784,
            0.046705167541224876,
            0.04666545892590835,
            0.046623934746793855,
            0.04658059924901121,
            0.0465354568598033,
            0.04648851218768094,
            0.046439770021543855,
            0.046389235329768325,
            0.046336913259261446,
            0.04628280913448249,
            0.04622692845643168,
            0.046169276901606625,
            0.04610986032092671,
            0.046048684738625764,
            0.04598575635111348,
            0.04592108152580572,
            0.045854666799924226,
            0.04578651887926606,
            0.04571664463694297,
            0.045645051112091446,
            0.045571745508553495,
            0.045496735193528516,
            0.045420027696197116,
            0.04534163070631663,
            0.045261552072789486,
            0.045179799802204136,
            0.0450963820573494,
            0.04501130715570275,
            0.0449245835678925,
            0.04483621991613494,
            0.044746224972646374,
            0.04465460765803087,
            0.044561377039643996,
            0.044466542329933134,
            0.04437011288475477,
            0.044272098201669274,
            0.044172507918213706,
            0.0440713518101531,
            0.043968639789710696,
            0.04386438190377772,
            0.04375858833210316,
            0.04365126938546405,
            0.04354243550381675,
            0.043432097254429945,
            0.04332026532999951,
            0.043206950546746156,
            0.04309216384249621,
            0.042975916274746,
            0.04285821901871052,
            0.04273908336535686,
            0.04261852071942292,
            0.042496542597422006,
            0.04237316062563377,
            0.04224838653808212,
            0.04212223217450065,
            0.04199470947828608,
            0.04186583049444027,
            0.041735607367501426,
            0.041604052339464986,
            0.041471177747694744,
            0.04133699602282473,
            0.04120151968665261,
            0.04106476135002476,
            0.040926733710714036,
            0.04078744955129028,
            0.040646921736984705,
            0.040505163213548155,
            0.04036218700510401,
            0.04021800621199648,
            0.04007263400863456,
            0.039926083641332086,
            0.039778368426144975,
            0.03962950174670549,
            0.039479497052054655,
            0.039328367854472995,
            0.03917612772731018,
            0.039022790302814345,
            0.03886836926996126,
            0.03871287837228407,
            0.0385563314057042,
            0.03839874221636369,
            0.03824012469845965,
            0.03808049279208139,
            0.03791986048105047,
            0.03775824179076448,
            0.03759565078604487,
            0.037432101568989205,
            0.037267608276828706,
            0.037102185079791114,
            0.03693584617896968,
            0.03676860580419851,
            0.036600478211935,
            0.0364314776831495,
            0.03626161852122294,
            0.03609091504985269,
            0.03591938161096714,
            0.03574703256264951,
            0.035573882277071193,
            0.035399945138435106,
            0.035225235540929635,
            0.035049767886693145,
            0.034873556583789975,
            0.034696616044198055,
            0.034518960681808444,
            0.034340604910437326,
            0.034161563141851044,
            0.03398184978380384,
            0.03380147923808964,
            0.03362046589860735,
            0.03343882414944062,
            0.033256568362952134,
            0.03307371289789275,
            0.032890272097526055,
            0.032706260287768324,
            0.03252169177534448,
            0.032336580845960264,
            0.03215094176249079,
            0.031964788763186015,
            0.03177813605989319,
            0.03159099783629678,
            0.031403388246175785,
            0.03121532141167929,
            0.031026811421619793,
            0.03083787232978517,
            0.030648518153269154,
            0.03045876287082072,
            0.03026862042121255,
            0.030078104701628736,
            0.02988722956607211,
            0.029696008823791198,
            0.02950445623772709,
            0.02931258552298045,
            0.029120410345298768,
            0.0289279443195841,
            0.02873520100842128,
            0.028542193920627134,
            0.028348936509820365,
            0.028155442173012732,
            0.027961724249221137,
            0.027767796018101386,
            0.027573670698603052,
            0.02737936144764612,
            0.027184881358819177,
            0.026990243461099447,
            0.026795460717594533,
            0.026600546024306265,
            0.02640551220891637,
            0.026210372029594444,
            0.026015138173827838,
            0.025819823257273895,
            0.02562443982263436,
            0.025429000338552072,
            0.025233517198530092,
            0.02503800271987301,
            0.024842469142650758,
            0.024646928628684756,
            0.024451393260556526,
            0.024255875040638558,
            0.024060385890147792,
            0.02386493764822129,
            0.02366954207101443,
            0.02347421083082133,
            0.023278955515217758,
            0.023083787626226135,
            0.022888718579503,
            0.022693759703548488,
            0.022498922238938127,
            0.022304217337576628,
            0.022109656061973817,
            0.021915249384542385,
            0.021721008186917766,
            0.021526943259299568,
            0.021333065299814994,
            0.02113938491390378,
            0.020945912613724665,
            0.020752658817583498,
            0.02055963384938246,
            0.020366847938090814,
            0.02017431121723651,
            0.01998203372441908,
            0.019790025400843302,
            0.01959829609087363,
            0.019406855541609376,
            0.019215713402480343,
            0.019024879224862862,
            0.018834362461716072,
            0.01864417246723833,
            0.018454318496543557,
            0.018264809705357373,
            0.018075655149732875,
            0.017886863785785967,
            0.017698444469449962,
            0.017510405956249357,
            0.017322756901092598,
            0.01713550585808377,
            0.016948661280352745,
            0.016762231519903976,
            0.01657622482748356,
            0.016390649352464363,
            0.016205513142749095,
            0.01602082414469117,
            0.015836590203033095,
            0.01565281906086221,
            0.015469518359583621,
            0.015286695638910181,
            0.01510435833686904,
            0.014922513789825087,
            0.014741169232520474,
            0.014560331798130537,
            0.014380008518335582,
            0.014200206323408461,
            0.014020932042317759,
            0.013842192402846225,
            0.013663994031724526,
            0.013486343454779743,
            0.013309247097098739,
            0.013132711283205969,
            0.012956742237255597,
            0.012781346083237713,
            0.012606528845198415,
            0.012432296447473524,
            0.012258654714935775,
            0.012085609373255176,
            0.011913166049172474,
            0.01174133027078523,
            0.011570107467846686,
            0.01139950297207676,
            0.011229522017485354,
            0.011060169740707474,
            0.010891451181350088,
            0.010723371282350432,
            0.010555934890345613,
            0.010389146756053205,
            0.010223011534662768,
            0.01005753378623781,
            0.009892717976128363,
            0.009728568475393459,
            0.009565089561233853,
            0.009402285417434287,
            0.009240160134815344,
            0.009078717711694656,
            0.00891796205435716,
            0.008757896977534268,
            0.008598526204891693,
            0.008439853369525841,
            0.008281882014468259,
            0.008124615593198376,
            0.007968057470163875,
            0.007812210921308863,
            0.0076570791346093426,
            0.007502665210615999,
            0.007348972163003951,
            0.007196002919129399,
            0.007043760320592776,
            0.00689224712380843,
            0.006741466000580447,
            0.006591419538684608,
            0.006442110242456032,
            0.0062935405333825935,
            0.006145712750703692,
            0.0059986291520143335,
            0.005852291913874263,
            0.00570670313242195,
            0.005561864823993361,
            0.005417778925745066,
            0.005274447296281925,
            0.005131871716288632,
            0.004990053889165529,
            0.0048489954416679444,
            0.004708697924549366,
            0.004569162813207867,
            0.004430391508335982,
            0.004292385336573555,
            0.004155145551163628,
            0.004018673332610951,
            0.0038829697893433064,
            0.0037480359583750753,
            0.0036138728059732124,
            0.0034804812283253063,
            0.0033478620522096143,
            0.003216016035666865,
            0.0030849438686738908,
            0.0029546461738184857,
            0.0028251235069759193,
            0.002696376357986483,
            0.0025684051513342105,
            0.0024412102468264175,
            0.002314791940274203,
            0.0021891504641733932,
            0.002064285988386224,
            0.0019401986208232157,
            0.0018168884081253868,
            0.0016943553363466415,
            0.001572599331636008,
            0.0014516202609199057,
            0.001331417932583957,
            0.0012119920971546843,
            0.0010933424479804403,
            0.0009754686219119256,
            0.0008583701999818086,
            0.000742046708083649,
            0.0006264976176497864,
            0.0005117223463281358,
            0.00039772025865787274,
            0.00028449066674379996,
            0.00017203283092933312,
            6.034596046803686e-05,
            -5.0570785806520845e-05,
            -0.000160718298812474,
            -0.0002700975185532078,
            -0.00037870943345280107,
            -0.00048655507969340493,
            -0.0005936355405546531,
            -0.0006999519457552313,
            -0.0008055054707967451,
            -0.0009102973363097496,
            -0.0010143288074023283,
            -0.0011176011930110498,
            -0.0012201158452545115,
            -0.001321874158789514,
            -0.0014228775701699105,
            -0.0015231275572082884,
            -0.0016226256383404696,
            -0.0017213733719928762,
            -0.0018193723559529885,
            -0.001916624226742765,
            -0.002013130658995217,
            -0.0021088933648341465,
            -0.0022039140932571272,
            -0.002298194629521771,
            -0.0023917367945353912,
            -0.0024845424442479567,
            -0.002576613469048676,
            -0.0026679517931659574,
            -0.002758559374071008,
            -0.002848438201885,
            -0.002937590298789901,
            -0.00302601771844307,
            -0.003113722545395543,
            -0.003200706894514104,
            -0.0032869729104072205,
            -0.0033725227668548515,
            -0.003457358666242142,
            -0.0035414828389970857,
            -0.0036248975430321325,
            -0.0037076050631898888,
            -0.0037896077106927607,
            -0.0038709078225967622,
            -0.003951507761249374,
            -0.0040314099137515914,
            -0.0041106166914240535,
            -0.004189130529277436,
            -0.004266953885487035,
            -0.004344089240871564,
            -0.004420539098376211,
            -0.0044963059825599665,
            -0.004571392439087291,
            -0.004645801034224034,
            -0.0047195343543377025,
            -0.00479259500540208,
            -0.004864985612506197,
            -0.004936708819367696,
            -0.00500776728785052,
            -0.005078163697487059,
            -0.005147900745004655,
            -0.0052169811438565385,
            -0.005285407623757194,
            -0.005353182930222107,
            -0.0054203098241120224,
            -0.0054867910811815185,
            -0.005552629491632163,
            -0.005617827859669971,
            -0.005682389003067451,
            -0.005746315752729933,
            -0.0058096109522664755,
            -0.005872277457565164,
            -0.005934318136372837,
            -0.005995735867879265,
            -0.006056533542305777,
            -0.0061167140604982675
        ]
    ]
}

==> anc/Z_slice_1_0.json <==
{
    "mu": 0.55,
    "columns": [
        "$T/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0017499999999999998,
            0.0034999999999999996,
            0.0052499999999999995,
            0.006999999999999999,
            0.008749999999999999,
            0.010499999999999999,
            0.01225,
            0.013999999999999999,
            0.01575,
            0.017499999999999998,
            0.01925,
            0.020999999999999998,
            0.02275,
            0.0245,
            0.02625,
            0.027999999999999997,
            0.029750000000000002,
            0.0315,
            0.033249999999999995,
            0.034999999999999996,
            0.03675,
            0.0385,
            0.04025,
            0.041999999999999996,
            0.043750000000000004,
            0.0455,
            0.04725,
            0.049,
            0.050749999999999997,
            0.0525,
            0.05425,
            0.055999999999999994,
            0.057749999999999996,
            0.059500000000000004,
            0.06125,
            0.063,
            0.06475,
            0.06649999999999999,
            0.06824999999999999,
            0.06999999999999999,
            0.07175,
            0.0735,
            0.07525000000000001,
            0.077,
            0.07875,
            0.0805,
            0.08225,
            0.08399999999999999,
            0.08574999999999999,
            0.08750000000000001,
            0.08925000000000001,
            0.091,
            0.09275,
            0.0945,
            0.09625,
            0.098,
            0.09975,
            0.10149999999999999,
            0.10325,
            0.105,
            0.10675,
            0.1085,
            0.11024999999999999,
            0.11199999999999999,
            0.11374999999999999,
            0.11549999999999999,
            0.11725,
            0.119,
            0.12075,
            0.1225,
            0.12424999999999999,
            0.126,
            0.12775,
            0.1295,
            0.13124999999999998,
            0.13299999999999998,
            0.13474999999999998,
            0.13649999999999998,
            0.13824999999999998,
            0.13999999999999999,
            0.14175,
            0.1435,
            0.14525,
            0.147,
            0.14875,
            0.1505,
            0.15225,
            0.154,
            0.15575,
            0.1575,
            0.15925,
            0.161,
            0.16275,
            0.1645,
            0.16625,
            0.16799999999999998,
            0.16974999999999998,
            0.17149999999999999,
            0.17325,
            0.175,
            0.17675,
            0.1785,
            0.18025,
            0.182,
            0.18375,
            0.1855,
            0.18725,
            0.189,
            0.19075,
            0.1925,
            0.19425,
            0.196,
            0.19775,
            0.1995,
            0.20125,
            0.20299999999999999,
            0.20475,
            0.2065,
            0.20825,
            0.21,
            0.21175,
            0.2135,
            0.21525,
            0.217,
            0.21875,
            0.22049999999999997,
            0.22224999999999998,
            0.22399999999999998,
            0.22574999999999998,
            0.22749999999999998,
            0.22924999999999998,
            0.23099999999999998,
            0.23274999999999998,
            0.2345,
            0.23625,
            0.238,
            0.23975,
            0.2415,
            0.24325,
            0.245,
            0.24674999999999997,
            0.24849999999999997,
            0.25025,
            0.252,
            0.25375,
            0.2555,
            0.25725,
            0.259,
            0.26075,
            0.26249999999999996,
            0.26425,
            0.26599999999999996,
            0.26775,
            0.26949999999999996,
            0.27125,
            0.27299999999999996,
            0.27475,
            0.27649999999999997,
            0.27825,
            0.27999999999999997,
            0.28175,
            0.2835,
            0.28525,
            0.287,
            0.28875,
            0.2905,
            0.29224999999999995,
            0.294,
            0.29574999999999996,
            0.2975,
            0.29924999999999996,
            0.301,
            0.30274999999999996,
            0.3045,
            0.30624999999999997,
            0.308,
            0.30974999999999997,
            0.3115,
            0.31325,
            0.315,
            0.31675,
            0.3185,
            0.32025,
            0.322,
            0.32375,
            0.3255,
            0.32725,
            0.329,
            0.33075,
            0.3325,
            0.33425,
            0.33599999999999997,
            0.33775,
            0.33949999999999997,
            0.34125,
            0.34299999999999997,
            0.34475,
            0.3465,
            0.34825,
            0.35,
            0.35175,
            0.3535,
            0.35525,
            0.357,
            0.35874999999999996,
            0.3605,
            0.36224999999999996,
            0.364,
            0.36574999999999996,
            0.3675,
            0.36924999999999997,
            0.371,
            0.37274999999999997,
            0.3745,
            0.37625,
            0.378,
            0.37975,
            0.3815,
            0.38325,
            0.385,
            0.38675,
            0.3885,
            0.39025,
            0.392,
            0.39375,
            0.3955,
            0.39725,
            0.399,
            0.40075,
            0.4025,
            0.40425,
            0.40599999999999997,
            0.40775,
            0.4095,
            0.41125,
            0.413,
            0.41475,
            0.4165,
            0.41825,
            0.42,
            0.42175,
            0.4235,
            0.42525,
            0.427,
            0.42875,
            0.4305,
            0.43225,
            0.434,
            0.43575,
            0.4375,
            0.43925000000000003,
            0.44099999999999995,
            0.44275000000000003,
            0.44449999999999995,
            0.44625000000000004,
            0.44799999999999995,
            0.4497499999999999,
            0.45149999999999996,
            0.45324999999999993,
            0.45499999999999996,
            0.45674999999999993,
            0.45849999999999996,
            0.46024999999999994,
            0.46199999999999997,
            0.46374999999999994,
            0.46549999999999997,
            0.46724999999999994,
            0.469,
            0.47074999999999995,
            0.4725,
            0.47424999999999995,
            0.476,
            0.47774999999999995,
            0.4795,
            0.48124999999999996,
            0.483,
            0.48474999999999996,
            0.4865,
            0.48824999999999996,
            0.49,
            0.49174999999999996,
            0.49349999999999994,
            0.49524999999999997,
            0.49699999999999994,
            0.49874999999999997,
            0.5005,
            0.50225,
            0.504,
            0.50575,
            0.5075,
            0.50925,
            0.511,
            0.51275,
            0.5145,
            0.51625,
            0.518,
            0.51975,
            0.5215,
            0.52325,
            0.5249999999999999,
            0.52675,
            0.5285,
            0.53025,
            0.5319999999999999,
            0.5337500000000001,
            0.5355,
            0.53725,
            0.5389999999999999,
            0.54075,
            0.5425,
            0.5442499999999999,
            0.5459999999999999,
            0.54775,
            0.5495,
            0.5512499999999999,
            0.5529999999999999,
            0.55475,
            0.5565,
            0.5582499999999999,
            0.5599999999999999,
            0.56175,
            0.5635,
            0.5652499999999999,
            0.567,
            0.56875,
            0.5705,
            0.5722499999999999,
            0.574,
            0.57575,
            0.5775,
            0.5792499999999999,
            0.581,
            0.58275,
            0.5844999999999999,
            0.5862499999999999,
            0.588,
            0.58975,
            0.5914999999999999,
            0.5932499999999999,
            0.595,
            0.59675,
            0.5984999999999999,
            0.60025,
            0.602,
            0.60375,
            0.6054999999999999,
            0.60725,
            0.609,
            0.61075,
            0.6124999999999999,
            0.61425,
            0.616,
            0.61775,
            0.6194999999999999,
            0.62125,
            0.623,
            0.62475,
            0.6265,
            0.62825,
            0.63,
            0.6317499999999999,
            0.6335,
            0.63525,
            0.637,
            0.6387499999999999,
            0.6405,
            0.64225,
            0.644,
            0.6457499999999999,
            0.6475,
            0.64925,
            0.651,
            0.6527499999999999,
            0.6545,
            0.65625,
            0.658,
            0.65975,
            0.6615,
            0.66325,
            0.665,
            0.66675,
            0.6685,
            0.67025,
            0.6719999999999999,
            0.67375,
            0.6755,
            0.67725,
            0.6789999999999999,
            0.68075,
            0.6825,
            0.68425,
            0.6859999999999999,
            0.68775,
            0.6895,
            0.69125,
            0.693,
            0.69475,
            0.6965,
            0.69825,
            0.7
        ],
        [
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649228,
            0.02652582384865193,
            0.026525823848868157,
            0.026525823855167052,
            0.026525823944303688,
            0.02652582470605356,
            0.02652582911665947,
            0.026525848086070655,
            0.026525912752906403,
            0.02652609604011178,
            0.026526543714923762,
            0.02652751208416595,
            0.02652940687642216,
            0.026532816820367292,
            0.026538536122957583,
            0.026547572012443822,
            0.026561135993029148,
            0.026580619785111094,
            0.026607558670143062,
            0.026643585963529472,
            0.026690382646435543,
            0.026749625954016927,
            0.026822940135076623,
            0.026911851844053196,
            0.027017751839043813,
            0.027141863932671994,
            0.027285221528718064,
            0.027448651597651134,
            0.027632765597951928,
            0.027837956623819868,
            0.02806440193358008,
            0.028312069965161044,
            0.02858073095481415,
            0.028869970324823805,
            0.02917920408057026,
            0.029507695545473278,
            0.029854572855540936,
            0.030218846727465692,
            0.030815453989159153,
            0.031219027589789148,
            0.031636481449179424,
            0.03206649143641127,
            0.032507699577975835,
            0.03295872775267504,
            0.03341819019372288,
            0.03388470478359108,
            0.03435690315133416,
            0.03512122943823465,
            0.03560742244907095,
            0.03609508940254432,
            0.03658298005015078,
            0.037069894127808464,
            0.03755468516105439,
            0.03836422256114714,
            0.03884637805471792,
            0.03932298238064747,
            0.039793124367643005,
            0.040605864161574544,
            0.04106402600237308,
            0.041513027116849156,
            0.04231598713404648,
            0.04274710277410637,
            0.0431669370895624,
            0.043949309760787224,
            0.04434651151637376,
            0.04473087712822788,
            0.04548359242179048,
            0.045841719771576125,
            0.04657186705712119,
            0.04690173191883476,
            0.04721722345482528,
            0.04790609150404644,
            0.048191465814901385,
            0.048850933231964454,
            0.04910526950672389,
            0.04973329656186224,
            0.04995606353303538,
            0.050551063826434,
            0.051129270055512814,
            0.051302891709939555,
            0.051846154881950435,
            0.05198813883811326,
            0.05249588739720124,
            0.052985173681234336,
            0.05307878942868383,
            0.053532063076456506,
            0.05396639525553047,
            0.05438161867147307,
            0.05441171185183591,
            0.05479119720683599,
            0.05515159877327185,
            0.05549291655252323,
            0.055815190113440674,
            0.055770409948020704,
            0.056058642178100165,
            0.05632834747659047,
            0.05657968949482763,
            0.05681286079855738,
            0.057028080800935264,
            0.057225593731456116,
            0.05740566664760703,
            0.05756858749518875,
            0.05771466322244268,
            0.057844217952360444,
            0.05795759121683547,
            0.058055136255647385,
            0.05813721838264757,
            0.05820421342093699,
            0.058256506208299044,
            0.05829448917366116,
            0.058318560984923114,
            0.058329125268083475,
            0.05858280810389699,
            0.058562225406738264,
            0.0585293716776785,
            0.058484665493949935,
            0.058428524668768606,
            0.05859042550938133,
            0.058507352344259564,
            0.05841412434291971,
            0.05852371442776323,
            0.05840618471387372,
            0.05827977458859776,
            0.05834110070927065,
            0.058193038429486164,
            0.058222514675256215,
            0.058054586640927094,
            0.058054115781784106,
            0.05786809219774003,
            0.057839603044129544,
            0.05763722401250644,
            0.05758265263030819,
            0.057365616250892135,
            0.05728688933551904,
            0.0571939676062907,
            0.056955862048114335,
            0.05684169372426804,
            0.05671486423583735,
            0.05645945983958691,
            0.05631422207270724,
            0.05615783105992632,
            0.05599080592603935,
            0.05581366248875048,
            0.05553484372539898,
            0.055343888117865774,
            0.055144238546884286,
            0.05493638528405977,
            0.05472081136342171,
            0.05449799191430343,
            0.05426839355508418,
            0.05403247384575377,
            0.053790680797122604,
            0.053543452434433904,
            0.053291216413073945,
            0.05303438968403661,
            0.05281342111899253,
            0.05254498733842258,
            0.05227325855424955,
            0.05199860637445737,
            0.051721390504697456,
            0.051463515220209144,
            0.051179140750569244,
            0.05089332010896377,
            0.05061766063444249,
            0.0503271503047492,
            0.05004079276922807,
            0.049747186098525215,
            0.049452167236464374,
            0.049156948354532125,
            0.04885519162086047,
            0.04854909405134358,
            0.048253044438999665,
            0.0479430024538616,
            0.04763014734320013,
            0.04731500209704495,
            0.0470220192858655,
            0.046706299514350444,
            0.04638961865081887,
            0.04607243037518137,
            0.04575517029365357,
            0.045438255819311525,
            0.04512208610526386,
            0.04480704204228185,
            0.04445317603413886,
            0.044139974901477315,
            0.043829051027318267,
            0.04347541999951106,
            0.043168845056195726,
            0.042865521300800985,
            0.0425166055419102,
            0.042169124332428705,
            0.04187569674564389,
            0.041534087686399726,
            0.041195476546872785,
            0.04091497582231491,
            0.04058469440670119,
            0.04025872658863557,
            0.03988085738397657,
            0.039564358056390254,
            0.039253496597021445,
            0.03894860971327771,
            0.038591978501797033,
            0.038300021389887834,
            0.03795684396711993,
            0.037621087413592214,
            0.037293316144354986,
            0.03697404512376201,
            0.036663740328428715,
            0.03636281934182954,
            0.03601524060161429,
            0.03573495312806578,
            0.03541029251137359,
            0.035098290577243854,
            0.03479948822639666,
            0.034462689035346876,
            0.034142660033498265,
            0.03384013516083458,
            0.03355572301654482,
            0.03324469714943707,
            0.0329136337440933,
            0.03261084698904993,
            0.032299358788005494,
            0.03202341517289823,
            0.031720832188622185,
            0.031414730631368605,
            0.031133182743969867,
            0.030834030688706077,
            0.03065647255985351,
            0.03077618337645809,
            0.030890607015819527,
            0.030999864739559124,
            0.031104075340931157,
            0.031203355188189712,
            0.031297818267553686,
            0.03138757622575068,
            0.031472738412123384,
            0.03155341192028243,
            0.03162970162929233,
            0.031701710244378054,
            0.031769538337141176,
            0.03183328438527592,
            0.031893044811776926,
            0.031948914023630974,
            0.03200098444998687,
            0.03204934657979791,
            0.03209408899893301,
            0.032135298426752716,
            0.03217305975214781,
            0.032207456069038506,
            0.03223856871133336,
            0.0322664772873473,
            0.03229125971367911,
            0.03231299224854908,
            0.032331749524598136,
            0.032347604581150546,
            0.03236062889594205,
            0.03237089241631651,
            0.032378463589894144,
            0.032383409394714784,
            0.032385795368859785,
            0.03238568563955726,
            0.032383142951774406,
            0.03237822869630219,
            0.03237100293733685,
            0.032361524439563555,
            0.03234985069474766,
            0.03233603794783862,
            0.03232014122259273,
            0.03230221434672012,
            0.032282309976562014,
            0.03226047962130413,
            0.032236773666732756,
            0.032211241398539044,
            0.032183931025178206,
            0.03215488970028997,
            0.032124163544686085,
            0.032091797667912064,
            0.03205783618938871,
            0.032022322259140625,
            0.03198529807811762,
            0.031946804918115385,
            0.0319068831413024,
            0.031865572219358845,
            0.03182291075223435,
            0.03177893648653051,
            0.03173368633351493,
            0.031687196386772885,
            0.03163950193950259,
            0.03159063750146081,
            0.031540636815564425,
            0.031489532874154416,
            0.03143735793492811,
            0.03138414353654584,
            0.031329920513917524,
            0.03127471901317585,
            0.031218568506340767,
            0.031161497805681948,
            0.031103535077784447,
            0.031044707857322985,
            0.030985043060550846,
            0.03092456699850847,
            0.030863305389957078,
            0.030801283374042938,
            0.03073852552269711,
            0.030675055852776138,
            0.030610897837948535,
            0.030546074420332067,
            0.030480608021886933,
            0.03041452055556941,
            0.03034783343625082,
            0.030280567591406782,
            0.030212743471580667,
            0.030144381060626647,
            0.03007549988573608,
            0.030006119027251883,
            0.029936257128275332,
            0.029865932404069328,
            0.029795162651262138,
            0.029723965256856128,
            0.02965235720704509,
            0.029580355095844234,
            0.029507975133536788,
            0.029435233154940864,
            0.029362144627500357,
            0.029288724659203548,
            0.02921498800633304,
            0.029140949081050343,
            0.029066621958818862,
            0.028992020385668348,
            0.028917157785304404,
            0.02884204726606609,
            0.028766701627734946,
            0.028691133368198538,
            0.0286153546899715,
            0.028539377506577257,
            0.02846321344879312,
            0.028386873870761997,
            0.028310369855973096,
            0.028233712223114844,
            0.028156911531802442,
            0.028079978088182772,
            0.028002921950419403,
            0.027925752934060088,
            0.027848480617289315,
            0.027771114346068337,
            0.027693663239165202,
            0.027616136193076943,
            0.027538541886846468,
            0.027460888786776026,
            0.027383185151039994,
            0.027305439034198634,
            0.027227658291615293,
            0.027149850583778883,
            0.02707202338053383,
            0.02699418396521945,
            0.026916339438720592,
            0.02683849672343159,
            0.0267606625671353,
            0.026682843546799104,
            0.026605046072289612,
            0.026527276390007817,
            0.026449540586446524,
            0.026371844591671554,
            0.026294194182728436,
            0.02621659498697624,
            0.026139052485350138,
            0.0260615720155541,
            0.02598415877518524,
            0.02590681782479149,
            0.02582955409086382,
            0.025752372368764487,
            0.0256752773255927,
            0.02559827350298904,
            0.025521365319879974,
            0.02544455707516372,
            0.02536785295033878,
            0.025291257012076258,
            0.025214773214737366,
            0.025138405402837044,
            0.025062157313455225,
            0.02498603257859637,
            0.0249100347274989,
            0.02483416718889524,
            0.02475843329322367,
            0.024682836274793098,
            0.024607379273901588,
            0.02453206533890981,
            0.024456897428270258,
            0.024381878412513294,
            0.02430701107619079,
            0.02423229811977854,
            0.02415774216153796,
            0.02408334573933837,
            0.024009111312440316,
            0.023935041263241086
        ]
    ]
}

==> anc/Z_slice_1_1.json <==
{
    "mu": 0.65,
    "columns": [
        "$T/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0017499999999999998,
            0.0034999999999999996,
            0.0052499999999999995,
            0.006999999999999999,
            0.008749999999999999,
            0.010499999999999999,
            0.01225,
            0.013999999999999999,
            0.01575,
            0.017499999999999998,
            0.01925,
            0.020999999999999998,
            0.02275,
            0.0245,
            0.02625,
            0.027999999999999997,
            0.029750000000000002,
            0.0315,
            0.033249999999999995,
            0.034999999999999996,
            0.03675,
            0.0385,
            0.04025,
            0.041999999999999996,
            0.043750000000000004,
            0.0455,
            0.04725,
            0.049,
            0.050749999999999997,
            0.0525,
            0.05425,
            0.055999999999999994,
            0.057749999999999996,
            0.059500000000000004,
            0.06125,
            0.063,
            0.06475,
            0.06649999999999999,
            0.06824999999999999,
            0.06999999999999999,
            0.07175,
            0.0735,
            0.07525000000000001,
            0.077,
            0.07875,
            0.0805,
            0.08225,
            0.08399999999999999,
            0.08574999999999999,
            0.08750000000000001,
            0.08925000000000001,
            0.091,
            0.09275,
            0.0945,
            0.09625,
            0.098,
            0.09975,
            0.10149999999999999,
            0.10325,
            0.105,
            0.10675,
            0.1085,
            0.11024999999999999,
            0.11199999999999999,
            0.11374999999999999,
            0.11549999999999999,
            0.11725,
            0.119,
            0.12075,
            0.1225,
            0.12424999999999999,
            0.126,
            0.12775,
            0.1295,
            0.13124999999999998,
            0.13299999999999998,
            0.13474999999999998,
            0.13649999999999998,
            0.13824999999999998,
            0.13999999999999999,
            0.14175,
            0.1435,
            0.14525,
            0.147,
            0.14875,
            0.1505,
            0.15225,
            0.154,
            0.15575,
            0.1575,
            0.15925,
            0.161,
            0.16275,
            0.1645,
            0.16625,
            0.16799999999999998,
            0.16974999999999998,
            0.17149999999999999,
            0.17325,
            0.175,
            0.17675,
            0.1785,
            0.18025,
            0.182,
            0.18375,
            0.1855,
            0.18725,
            0.189,
            0.19075,
            0.1925,
            0.19425,
            0.196,
            0.196,
            0.19775,
            0.1995,
            0.20125,
            0.20299999999999999,
            0.20475,
            0.2065,
            0.20825,
            0.21,
            0.21175,
            0.2135,
            0.21525,
            0.217,
            0.21875,
            0.22049999999999997,
            0.22224999999999998,
            0.22399999999999998,
            0.22574999999999998,
            0.22749999999999998,
            0.22924999999999998,
            0.23099999999999998,
            0.23274999999999998,
            0.2345,
            0.23625,
            0.238,
            0.23975,
            0.2415,
            0.24325,
            0.245,
            0.24674999999999997,
            0.24849999999999997,
            0.25025,
            0.252,
            0.25375,
            0.2555,
            0.25725,
            0.259,
            0.26075,
            0.26249999999999996,
            0.26425,
            0.26599999999999996,
            0.26775,
            0.26949999999999996,
            0.27125,
            0.27299999999999996,
            0.27475,
            0.27649999999999997,
            0.27825,
            0.27999999999999997,
            0.28175,
            0.2835,
            0.28525,
            0.287,
            0.28875,
            0.2905,
            0.29224999999999995,
            0.294,
            0.29574999999999996,
            0.2975,
            0.29924999999999996,
            0.301,
            0.30274999999999996,
            0.3045,
            0.30624999999999997,
            0.308,
            0.30974999999999997,
            0.3115,
            0.31325,
            0.315,
            0.31675,
            0.3185,
            0.32025,
            0.322,
            0.32375,
            0.3255,
            0.32725,
            0.329,
            0.33075,
            0.3325,
            0.33425,
            0.33599999999999997,
            0.33775,
            0.33949999999999997,
            0.34125,
            0.34299999999999997,
            0.34475,
            0.3465,
            0.34825,
            0.35,
            0.35175,
            0.3535,
            0.35525,
            0.357,
            0.35874999999999996,
            0.3605,
            0.36224999999999996,
            0.364,
            0.36574999999999996,
            0.3675,
            0.36924999999999997,
            0.371,
            0.37274999999999997,
            0.3745,
            0.37625,
            0.378,
            0.37975,
            0.3815,
            0.38325,
            0.385,
            0.38675,
            0.3885,
            0.39025,
            0.392,
            0.39375,
            0.3955,
            0.39725,
            0.399,
            0.40075,
            0.4025,
            0.40425,
            0.40599999999999997,
            0.40775,
            0.4095,
            0.41125,
            0.413,
            0.41475,
            0.4165,
            0.41825,
            0.42,
            0.42175,
            0.4235,
            0.42525,
            0.427,
            0.42875,
            0.4305,
            0.43225,
            0.434,
            0.43575,
            0.4375,
            0.43925000000000003,
            0.44099999999999995,
            0.44275000000000003,
            0.44449999999999995,
            0.44625000000000004,
            0.44799999999999995,
            0.4497499999999999,
            0.45149999999999996,
            0.45324999999999993,
            0.45499999999999996,
            0.45674999999999993,
            0.45849999999999996,
            0.46024999999999994,
            0.46199999999999997,
            0.46374999999999994,
            0.46549999999999997,
            0.46724999999999994,
            0.469,
            0.47074999999999995,
            0.4725,
            0.47424999999999995,
            0.476,
            0.47774999999999995,
            0.4795,
            0.48124999999999996,
            0.483,
            0.48474999999999996,
            0.4865,
            0.48824999999999996,
            0.49,
            0.49174999999999996,
            0.49349999999999994,
            0.49524999999999997,
            0.49699999999999994,
            0.49874999999999997,
            0.5005,
            0.50225,
            0.504,
            0.50575,
            0.5075,
            0.50925,
            0.511,
            0.51275,
            0.5145,
            0.51625,
            0.518,
            0.51975,
            0.5215,
            0.52325,
            0.5249999999999999,
            0.52675,
            0.5285,
            0.53025,
            0.5319999999999999,
            0.5337500000000001,
            0.5355,
            0.53725,
            0.5389999999999999,
            0.54075,
            0.5425,
            0.5442499999999999,
            0.5459999999999999,
            0.54775,
            0.5495,
            0.5512499999999999,
            0.5529999999999999,
            0.55475,
            0.5565,
            0.5582499999999999,
            0.5599999999999999,
            0.56175,
            0.5635,
            0.5652499999999999,
            0.567,
            0.56875,
            0.5705,
            0.5722499999999999,
            0.574,
            0.57575,
            0.5775,
            0.5792499999999999,
            0.581,
            0.58275,
            0.5844999999999999,
            0.5862499999999999,
            0.588,
            0.58975,
            0.5914999999999999,
            0.5932499999999999,
            0.595,
            0.59675,
            0.5984999999999999,
            0.60025,
            0.602,
            0.60375,
            0.6054999999999999,
            0.60725,
            0.609,
            0.61075,
            0.6124999999999999,
            0.61425,
            0.616,
            0.61775,
            0.6194999999999999,
            0.62125,
            0.623,
            0.62475,
            0.6265,
            0.62825,
            0.63,
            0.6317499999999999,
            0.6335,
            0.63525,
            0.637,
            0.6387499999999999,
            0.6405,
            0.64225,
            0.644,
            0.6457499999999999,
            0.6475,
            0.64925,
            0.651,
            0.6527499999999999,
            0.6545,
            0.65625,
            0.658,
            0.65975,
            0.6615,
            0.66325,
            0.665,
            0.66675,
            0.6685,
            0.67025,
            0.6719999999999999,
            0.67375,
            0.6755,
            0.67725,
            0.6789999999999999,
            0.68075,
            0.6825,
            0.68425,
            0.6859999999999999,
            0.68775,
            0.6895,
            0.69125,
            0.693,
            0.69475,
            0.6965,
            0.69825,
            0.7
        ],
        [
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649224,
            0.026525823848649387,
            0.02652582384875101,
            0.0265258238581484,
            0.026525824122851118,
            0.026525827538612205,
            0.026525852862502558,
            0.026525978466947053,
            0.02652644003986431,
            0.02652778934794903,
            0.026531090715411564,
            0.026538107506027947,
            0.02655142733030556,
            0.026574491124505415,
            0.02661151675989959,
            0.026667331086757718,
            0.02674713891265568,
            0.026856262301034165,
            0.026999880947983224,
            0.02718279748213824,
            0.027409243193931773,
            0.027682731875470386,
            0.02800596315154771,
            0.028380772217673628,
            0.028808120157839737,
            0.02928811767389564,
            0.029820074745015482,
            0.030402569102692754,
            0.031033527171517403,
            0.031710312078976274,
            0.032429814335125845,
            0.033519736827196285,
            0.034333320327062544,
            0.035178165827132145,
            0.03604999640671874,
            0.036944474082102705,
            0.03785726055210336,
            0.03878407001951213,
            0.03972071431089478,
            0.04114853533503757,
            0.042107924414150545,
            0.04306457046971928,
            0.04401494997228749,
            0.045506349622370185,
            0.046445631974780785,
            0.047368445251808604,
            0.048863483723592116,
            0.04975369302224748,
            0.050619468661724634,
            0.052080648659741005,
            0.052896826085457656,
            0.05432236055611698,
            0.05507944009146642,
            0.056456026214222695,
            0.05714656554468908,
            0.058463026211553706,
            0.05908154597787551,
            0.0603288039748709,
            0.06087164285237309,
            0.06204263176156565,
            0.06317452332805014,
            0.06359729819889726,
            0.06464473207693704,
            0.06564832939862558,
            0.06594912635753461,
            0.06686400702561769,
            0.06773233635620644,
            0.06855328594919534,
            0.06932624186205315,
            0.07005079385364474,
            0.07072672407998791,
            0.07135399539628319,
            0.07193273940730122,
            0.07246324439371768,
            0.07294594323020313,
            0.07338140139471416,
            0.07377030516400122,
            0.07411345006385668,
            0.07441172964511995,
            0.07519280314475184,
            0.07539144602019131,
            0.07554814385402764,
            0.07566412131557047,
            0.07621419932779806,
            0.07623868880180569,
            0.07667124545988596,
            0.07660915187851951,
            0.07692818507582422,
            0.07678503100908883,
            0.07699547807675265,
            0.07714545563023328,
            0.07688477287337747,
            0.07693477214930207,
            0.07692872138100465,
            0.07686822962247813,
            0.07675500917803821,
            0.07659086162770322,
            0.07637766432692862,
            0.07611735744797751,
            0.07581193161814376,
            0.07546341619863654,
            0.07507386823726404,
            0.07480882152749636,
            0.0743271970514341,
            0.07393776077680174,
            0.07337353932547946,
            0.07287023792017261,
            0.0723041624594903,
            0.071626974300591,
            NaN,
            -0.09052592003393574,
            -0.0890314781578913,
            -0.08753317955288108,
            -0.08603209685955687,
            -0.08452926489158971,
            -0.08302568078655191,
            -0.08152230423732956,
            -0.08002005779710482,
            -0.07851982725129046,
            -0.07702246205014128,
            -0.07552877579609919,
            -0.0740395467802556,
            -0.07255551856263243,
            -0.07107740059129275,
            -0.06960586885559032,
            -0.0681415665691592,
            -0.06668510487852151,
            -0.06523706359346375,
            -0.06379799193558784,
            -0.06236840930169359,
            -0.060948806038884674,
            -0.059539644228518734,
            -0.05814135847633749,
            -0.05675435670631876,
            -0.05537902095598933,
            -0.054015708171121196,
            -0.05266475099791171,
            -0.05132645857091379,
            -0.05000111729513941,
            -0.04868899162090847,
            -0.047390324810154046,
            -0.04610533969302704,
            -0.044834239413765894,
            -0.043577208164912055,
            -0.04233441190906181,
            -0.041105999087442974,
            -0.039892101314701986,
            -0.038692834059372565,
            -0.037508297309579434,
            -0.03633857622360614,
            -0.035183741765024944,
            -0.034043851322153325,
            -0.03291894931165878,
            -0.031809067766191065,
            -0.03071422690596878,
            -0.029634435694295885,
            -0.02856969237702326,
            -0.027519985006011462,
            -0.026485291946683136,
            -0.025465582369787014,
            -0.024460816727522764,
            -0.023470947214201756,
            -0.022495918211641645,
            -0.021535666719513066,
            -0.020590122770874176,
            -0.019659209833144838,
            -0.018742845194786088,
            -0.017840940337961166,
            -0.016953401297466517,
            -0.016080129006226705,
            -0.015221019627656937,
            -0.014375964875199826,
            -0.013544852319349557,
            -0.01272756568247728,
            -0.011923985121776184,
            -0.011133987500642767,
            -0.010357446648813981,
            -0.009594233611576367,
            -0.008844216888364446,
            -0.008107262661060906,
            -0.007383235012311665,
            -0.00667199613416167,
            -0.005973406527317951,
            -0.005287325191338245,
            -0.004613609806042272,
            -0.003952116904435733,
            -0.0033027020374333913,
            -0.002665219930660941,
            -0.0020395246336114437,
            -0.0014254696614245698,
            -0.0008229081295523319,
            -0.0002316928815688765,
            0.00034832338962553024,
            0.0009172880269602003,
            0.0014753483004714043,
            0.002022651304468397,
            0.002559343860362045,
            0.0030855724249358846,
            0.003601483003845439,
            0.004107221070138471,
            0.004602931487593978,
            0.005088758438684951,
            0.0055648453569745885,
            0.0060313348637628115,
            0.0064883687088045944,
            0.006936087714928508,
            0.007374631726388289,
            0.007804139560786726,
            0.008224748964415898,
            0.008636596570863794,
            0.009039817862741424,
            0.009434547136391141,
            0.009820917469440001,
            0.010199060691068625,
            0.010569107354869305,
            0.010931186714172541,
            0.011285426699725236,
            0.011631953899608386,
            0.011970893541285865,
            0.012302369475680804,
            0.0126265041631791,
            0.01294341866146419,
            0.013253232615090538,
            0.013556064246707172,
            0.01385203034984612,
            0.014141246283193498,
            0.014423825966265241,
            0.014699881876411795,
            0.014969525047079449,
            0.015232865067259524,
            0.015490010082058324,
            0.015741066794324646,
            0.015986140467274194,
            0.016225334928051668,
            0.016458752572175894,
            0.016686494368813448,
            0.016908659866830628,
            0.017125347201574107,
            0.017336653102334468,
            0.017542672900447136,
            0.017743500537988736,
            0.017939228577028028,
            0.018129948209392437,
            0.01831574926691349,
            0.018496720232115557,
            0.018672948249314324,
            0.018844519136093075,
            0.01901151739512593,
            0.019174026226319345,
            0.019332127539243796,
            0.019485901965829718,
            0.019635428873302156,
            0.019780786377330932,
            0.019922051355373352,
            0.020059299460187866,
            0.020192605133498902,
            0.020322041619792782,
            0.020447680980227197,
            0.02056959410663623,
            0.020687850735614965,
            0.020802519462667965,
            0.02091366775640692,
            0.021021361972783557,
            0.021125667369345003,
            0.021226648119498627,
            0.021324367326775496,
            0.021418887039080722,
            0.02151026826292089,
            0.021598570977598625,
            0.021683854149365082,
            0.021766175745522198,
            0.0218455927484662,
            0.02192216116966514,
            0.021995936063563388,
            0.022066971541406546,
            0.022135320784980702,
            0.02220103606026008,
            0.02226416873095837,
            0.022324769271978143,
            0.022382887282754522,
            0.022438571500488346,
            0.022491869813265314,
            0.022542829273057632,
            0.022591496108604583,
            0.02263791573816941,
            0.022682132782169826,
            0.02272419107567945,
            0.022764133680798337,
            0.022802002898890436,
            0.022837840282686393,
            0.022871686648250022,
            0.022903582086807442,
            0.022933565976437302,
            0.022961676993621553,
            0.022987953124655833,
            0.023012431676918667,
            0.023035149289999328,
            0.02305614194668379,
            0.023075444983798578,
            0.023093093102912656,
            0.023109120380897005,
            0.023123560280342424,
            0.02313644565983566,
            0.023147808784094042,
            0.02315768133395937,
            0.023166094416251334,
            0.023173078573481352,
            0.023178663793427003,
            0.023182879518568532,
            0.023185754655387494,
            0.023187317583529116,
            0.02318759616482855,
            0.023186617752202845,
            0.023184409198408997,
            0.023180996864669488,
            0.023176406629166313,
            0.02317066389540482,
            0.023163793600448294,
            0.023155820223024745,
            0.023146767791507112,
            0.023136659891767976,
            0.023125519674910357,
            0.023113369864875763,
            0.023100232765930824,
            0.023086130270034005,
            0.02307108386408356,
            0.02305511463704835,
            0.02303824328698274,
            0.023020490127927107,
            0.023001875096695268,
            0.022982417759550337,
            0.022962137318770334,
            0.022941052619105166,
            0.022919182154126125,
            0.022896544072469553,
            0.02287315618397611,
            0.02284903596572678,
            0.0228242005679775,
            0.0227986668199934,
            0.022772451235784325,
            0.022745570019742863,
            0.02271803907218663,
            0.022689873994805602,
            0.02266109009601654,
            0.02263170239622547,
            0.02260172563299955,
            0.022571174266150115,
            0.022540062482727698,
            0.022508404201930787,
            0.02247621307992934,
            0.022443502514604644,
            0.022410285650206578,
            0.02237657538192973,
            0.022342384360409608,
            0.02230772499614008,
            0.022272609463813504,
            0.02223704970658476,
            0.022201057440260016,
            0.02216464415741215,
            0.02212782113142338,
            0.022090599420456526,
            0.022052989871356187,
            0.022015003123480818,
            0.021976649612466898,
            0.021937939573926323,
            0.021898883047078068,
            0.021859489878315458,
            0.021819769724709684,
            0.021779732057451092,
            0.021739386165229052,
            0.021698741157551407,
            0.02165780596800473,
            0.021616589357456126,
            0.021575099917197943,
            0.021533346072035883,
            0.021491336083322023,
            0.02144907805193316,
            0.021406579921195937,
            0.021363849479759202,
            0.021320894364414863,
            0.02127772206286798,
            0.02123433991645696,
            0.021190755122824773,
            0.021146974738542063,
            0.021103005681682933,
            0.021058854734354288,
            0.021014528545179538,
            0.020970033631737453,
            0.020925376382956946,
            0.020880563061468616,
            0.02083559980591375,
            0.020790492633211623,
            0.02074524744078571,
            0.020699870008749698,
            0.020654366002053833,
            0.02060874097259248,
            0.020563000361273533,
            0.020517149500050208
        ]
    ]
}

==> anc/Z_slice_1_2.json <==
{
    "mu": 0.75,
    "columns": [
        "$T/\\bar\\Sigma_0$",
        "$Z$"
    ],
    "data": [
        [
            0.0,
            0.0017499999999999998,
            0.0034999999999999996,
            0.0052499999999999995,
            0.006999999999999999,
            0.008749999999999999,
            0.010499999999999999,
            0.01225,
            0.013999999999999999,
            0.01575,
            0.017499999999999998,
            0.01925,
            0.020999999999999998,
            0.02275,
            0.0245,
            0.02625,
            0.027999999999999997,
            0.029750000000000002,
            0.0315,
            0.033249999999999995,
            0.034999999999999996,
            0.03675,
            0.0385,
            0.04025,
            0.041999999999999996,
            0.043750000000000004,
            0.0455,
            0.04725,
            0.049,
            0.050749999999999997,
            0.0525,
            0.05425,
            0.055999999999999994,
            0.057749999999999996,
            0.059500000000000004,
            0.06125,
            0.063,
            0.06475,
            0.06649999999999999,
            0.06824999999999999,
            0.06999999999999999,
            0.07175,
            0.0735,
            0.07525000000000001,
            0.077,
            0.07875,
            0.0805,
            0.08225,
            0.08399999999999999,
            0.08574999999999999,
            0.08750000000000001,
            0.08925000000000001,
            0.091,
            0.09275,
            0.0945,
            0.09625,
            0.098,
            0.09975,
            0.10149999999999999,
            0.10325,
            0.105,
            0.10675,
            0.1085,
            0.11024999999999999,
            0.11199999999999999,
            0.11374999999999999,
            0.11549999999999999,
            0.11725,
            0.119,
            0.12075,
            0.1225,
            0.12424999999999999,
            0.126,
            0.12775,
            0.1295,
            0.13124999999999998,
            0.13299999999999998,
            0.13474999999999998,
            0.13649999999999998,
            0.13824999999999998,
            0.13999999999999999,
            0.14175,
            0.1435,
            0.14525,
            0.147,
            0.14875,
            0.1505,
            0.15225,
            0.154,
            0.15575,
            0.1575,
            0.15925,
            0.161,
            0.16275,
            0.1645,
            0.16625,
            0.16799999999999998,
            0.16974999999999998,
            0.17149999999999999,
            0.17325,
            0.175,
            0.17675,
            0.1785,
            0.18025,
            0.182,
            0.18375,
            0.1855,
            0.18725,
            0.189,
            0.19075,
            0.1925,
            0.19425,
            0.196,
            0.19775,
            0.1995,
            0.20125,
            0.20299999999999999,
            0.20475,
            0.2065,
            0.20825,
            0.21,
            0.21175,
            0.2135,
            0.21525,
            0.217,
            0.21875,
            0.22049999999999997,
            0.22224999999999998,
            0.22399999999999998,
            0.22574999999999998,
            0.22749999999999998,
            0.22924999999999998,
            0.23099999999999998,
            0.23274999999999998,
            0.2345,
            0.23625,
            0.238,
            0.23975,
            0.2415,
            0.24325,
            0.245,
            0.24674999999999997,
            0.24849999999999997,
            0.25025,
            0.252,
            0.25375,
            0.2555,
            0.25725,
            0.259,
            0.26075,
            0.26249999999999996,
            0.26425,
            0.26599999999999996,
            0.26775,
            0.26949999999999996,
            0.27125,
            0.27299999999999996,
            0.27475,
            0.27649999999999997,
            0.27825,
            0.27999999999999997,
            0.28175,
            0.2835,
            0.28525,
            0.287,
            0.28875,
            0.2905,
            0.29224999999999995,
            0.294,
            0.29574999999999996,
            0.2975,
            0.29924999999999996,
            0.301,
            0.30274999999999996,
            0.3045,
            0.30624999999999997,
            0.308,
            0.30974999999999997,
            0.3115,
            0.31325,
            0.315,
            0.31675,
            0.3185,
            0.32025,
            0.322,
            0.32375,
            0.3255,
            0.32725,
            0.329,
            0.33075,
            0.3325,
            0.33425,
            0.33599999999999997,
            0.33775,
            0.33949999999999997,
            0.34125,
            0.34299999999999997,
            0.34475,
            0.3465,
            0.34825,
            0.35,
            0.35175,
            0.3535,
            0.35525,
            0.357,
            0.35874999999999996,
            0.3605,
            0.36224999999999996,
            0.364,
            0.36574999999999996,
            0.3675,
            0.36924999999999997,
            0.371,
            0.37274999999999997,
            0.3745,
            0.37625,
            0.378,
            0.37975,
            0.3815,
            0.38325,
            0.385,
            0.38675,
            0.3885,
            0.39025,
            0.392,
            0.39375,
            0.3955,
            0.39725,
            0.399,
            0.40075,
            0.4025,
            0.40425,
            0.40599999999999997,
            0.40775,
            0.4095,
            0.41125,
            0.413,
            0.41475,
            0.4165,
            0.41825,
            0.42,
            0.42175,
            0.4235,
            0.42525,
            0.427,
            0.42875,
            0.4305,
            0.43225,
            0.434,
            0.43575,
            0.4375,
            0.43925000000000003,
            0.44099999999999995,
            0.44275000000000003,
            0.44449999999999995,
            0.44625000000000004,
            0.44799999999999995,
            0.4497499999999999,
            0.45149999999999996,
            0.45324999999999993,
            0.45499999999999996,
            0.45674999999999993,
            0.45849999999999996,
            0.46024999999999994,
            0.46199999999999997,
            0.46374999999999994,
            0.46549999999999997,
            0.46724999999999994,
            0.469,
            0.47074999999999995,
            0.4725,
            0.47424999999999995,
            0.476,
            0.47774999999999995,
            0.4795,
            0.48124999999999996,
            0.483,
            0.48474999999999996,
            0.4865,
            0.48824999999999996,
            0.49,
            0.49174999999999996,
            0.49349999999999994,
            0.49524999999999997,
            0.49699999999999994,
            0.49874999999999997,
            0.5005,
            0.50225,
            0.504,
            0.50575,
            0.5075,
            0.50925,
            0.511,
            0.51275,
            0.5145,
            0.51625,
            0.518,
            0.51975,
            0.5215,
            0.52325,
            0.5249999999999999,
            0.52675,
            0.5285,
            0.53025,
            0.5319999999999999,
            0.5337500000000001,
            0.5355,
            0.53725,
            0.5389999999999999,
            0.54075,
            0.5425,
            0.5442499999999999,
            0.5459999999999999,
            0.54775,
            0.5495,
            0.5512499999999999,
            0.5529999999999999,
            0.55475,
            0.5565,
            0.5582499999999999,
            0.5599999999999999,
            0.56175,
            0.5635,
            0.5652499999999999,
            0.567,
            0.56875,
            0.5705,
            0.5722499999999999,
            0.574,
            0.57575,
            0.5775,
            0.5792499999999999,
            0.581,
            0.58275,
            0.5844999999999999,
            0.5862499999999999,
            0.588,
            0.58975,
            0.5914999999999999,
            0.5932499999999999,
            0.595,
            0.59675,
            0.5984999999999999,
            0.60025,
            0.602,
            0.60375,
            0.6054999999999999,
            0.60725,
            0.609,
            0.61075,
            0.6124999999999999,
            0.61425,
            0.616,
            0.61775,
            0.6194999999999999,
            0.62125,
            0.623,
            0.62475,
            0.6265,
            0.62825,
            0.63,
            0.6317499999999999,
            0.6335,
            0.63525,
            0.637,
            0.6387499999999999,
            0.6405,
            0.64225,
            0.644,
            0.6457499999999999,
            0.6475,
            0.64925,
            0.651,
            0.6527499999999999,
            0.6545,
            0.65625,
            0.658,
            0.65975,
            0.6615,
            0.66325,
            0.665,
            0.66675,
            0.6685,
            0.67025,
            0.6719999999999999,
            0.67375,
            0.6755,
            0.67725,
            0.6789999999999999,
            0.68075,
            0.6825,
            0.68425,
            0.6859999999999999,
            0.68775,
            0.6895,
            0.69125,
            0.693,
            0.69475,
            0.6965,
            0.69825,
            0.7
        ],
        [
            -0.0707355302630646,
            -0.0707393316790018,
            -0.0707507416523942,
            -0.07076977740103951,
            -0.07079646775903718,
            -0.07083085338672354,
            -0.07087298707133383,
            -0.07092293412560972,
            -0.07098077289437683,
            -0.07104659538260502,
            -0.07112050802300324,
            -0.07120263260736291,
            -0.07129310741473266,
            -0.07139208858321915,
            -0.07149975179470973,
            -0.07161629437769133,
            -0.07174193798157344,
            -0.07187693201956705,
            -0.0720215580790943,
            -0.07217613541440902,
            -0.0723410274403761,
            -0.07251664885602681,
            -0.07270347270248606,
            -0.0729020363865293,
            -0.0731129455553782,
            -0.07333687473472944,
            -0.0735745638417849,
            -0.07382681002160844,
            -0.07409445466864653,
            -0.07437836591989762,
            -0.07467941728438668,
            -0.07499846336451432,
            -0.07533631380735742,
            -0.07569370669500923,
            -0.07607128255335993,
            -0.07646956004792413,
            -0.07688891426703108,
            -0.07732955829068552,
            -0.07779152852897908,
            -0.07827467410442503,
            -0.07877865036078191,
            -0.07930291641518246,
            -0.0798467365351342,
            -0.08040918501848196,
            -0.0809891541816171,
            -0.08158536501635606,
            -0.08219638005530076,
            -0.08282061798497681,
            -0.08345636956142763,
            -0.08410181441023194,
            -0.08475503832851562,
            -0.08541405074734998,
            -0.08607680205637258,
            -0.08674120053647695,
            -0.0874051286893966,
            -0.08806645879379132,
            -0.08872306755522676,
            -0.0893728497517272,
            -0.09001373080710977,
            -0.0906436782510207,
            -0.09126071204755626,
            -0.09186291379374675,
            -0.0924484348052518,
            -0.09301550311965363,
            -0.0935624294580447,
            -0.09408761219350609,
            -0.0945895413808717,
            -0.09506680190615452,
            -0.09551807581646823,
            -0.09594214389243261,
            -0.09633788652515661,
            -0.0967042839591278,
            -0.09704041596089129,
            -0.09734546097141385,
            -0.0976186947976471,
            -0.09785948889612002,
            -0.09806730829851484,
            -0.09824170922617817,
            -0.09838233643746154,
            -0.09848892034871995,
            -0.09856127396676735,
            -0.09859928966762403,
            -0.09860293585352117,
            -0.09857225351736652,
            -0.09850735274123791,
            -0.0984084091529693,
            -0.09827566036252479,
            -0.09810940239763216,
            -0.09790998615606095,
            -0.09767781388998374,
            -0.09741333573604655,
            -0.09711704630309653,
            -0.09678948132795981,
            -0.09643121440823228,
            -0.09604285381972645,
            -0.09562503942501309,
            -0.09517843967839015,
            -0.09470374873160439,
            -0.09420168364373539,
            -0.09367298169782133,
            -0.09311839782605416,
            -0.09253870214469474,
            -0.0919346775992511,
            -0.09130711771991878,
            -0.09065682448679688,
            -0.08998460630396483,
            -0.08929127608112404,
            -0.0885776494211763,
            -0.08784454291182181,
            -0.08709277251900785,
            -0.08632315207984441,
            -0.08553649189242409,
            -0.08473359739982943,
            -0.08391526796548777,
            -0.08308229573693698,
            -0.08223546459498611,
            -0.08137554918520225,
            -0.08050331402861598,
            -0.07961951270851915,
            -0.07872488713022123,
            -0.07782016685064215,
            -0.07690606847463466,
            -0.07598329511496486,
            -0.07505253591291611,
            -0.0741144656165306,
            -0.07316974421355901,
            -0.07221901661624829,
            -0.07126291239516552,
            -0.07030204555932672,
            -0.06933701437997297,
            -0.06836840125541553,
            -0.06739677261445036,
            -0.06642267885592497,
            -0.06544665432212321,
            -0.06446921730371831,
            -0.06349087007412739,
            -0.06251209895118706,
            -0.06153337438415158,
            -0.060555151064100574,
            -0.05957786805592429,
            -0.05860194895013707,
            -0.057627802032849236,
            -0.056655820472306474,
            -0.05568638252048319,
            -0.054719851728291004,
            -0.053756577173037993,
            -0.05279689369684454,
            -0.05184112215479239,
            -0.05088956967164971,
            -0.049942529906080904,
            -0.049000283321312794,
            -0.04806309746128928,
            -0.047131227231405975,
            -0.046204915182971325,
            -0.045284391800597276,
            -0.04436987579177134,
            -0.043461574377915806,
            -0.042559683586283474,
            -0.041664388542088274,
            -0.04077586376031094,
            -0.039894273436662124,
            -0.039019771737224616,
            -0.038152503086335075,
            -0.03729260245229967,
            -0.036440195630574455,
            -0.03559539952407124,
            -0.034758322420282366,
            -0.033929064264945054,
            -0.03310771693199444,
            -0.032294364489580216,
            -0.031489083461944574,
            -0.03069194308698523,
            -0.02990300556934469,
            -0.029122326328891297,
            -0.02834995424447348,
            -0.0275859318928479,
            -0.026830295782698712,
            -0.026083076583680344,
            -0.02534429935043042,
            -0.02461398374151416,
            -0.023892144233272378,
            -0.023178790328558425,
            -0.0224739267603589,
            -0.021777553690304156,
            -0.021089666902082173,
            -0.020410257989779898,
            -0.019739314541181642,
            -0.019076820316063076,
            -0.018422755419524497,
            -0.017777096470414155,
            -0.017139816764896044,
            -0.016510886435223502,
            -0.015890272603782177,
            -0.015277939532471346,
            -0.01467384876749535,
            -0.014077959279639297,
            -0.013490227600107605,
            -0.012910607952003796,
            -0.012339052377534512,
            -0.011775510861020005,
            -0.011219931447796368,
            -0.01067226035909497,
            -0.01013244210298591,
            -0.009600419581472449,
            -0.009076134193824144,
            -0.008559525936236231,
            -0.008050533497903438,
            -0.0075490943535955445,
            -0.0070551448528218715,
            -0.006568620305672107,
            -0.0060894550654190804,
            -0.005617582607969678,
            -0.005152935608248219,
            -0.004695446013596526,
            -0.004245045114273173,
            -0.003801663611134483,
            -0.0033652316805768507,
            -0.002935679036821192,
            -0.0025129349916165585,
            -0.002096928511440947,
            -0.0016875882722738125,
            -0.0012848427120158337,
            -0.0008886200806273184,
            -0.0004988484880579254,
            -0.00011545595003688328,
            0.0002616295682076205,
            0.0006324801102326674,
            0.0009971676886032183,
            0.0013557642469887957,
            0.001708341624071996,
            0.0020549715192074375,
            0.0023957254597717437,
            0.0027306747701466008,
            0.003059890542277926,
            0.0033834436077561036,
            0.003701404511363891,
            0.0040138434860389535,
            0.00432083042920089,
            0.004622434880392745,
            0.004918726000189183,
            0.005209772550324095,
            0.0054956428749929395,
            0.005776404883284913,
            0.0060521260327025634,
            0.006322873313727074,
            0.0065887132353891,
            0.006849711811805643,
            0.007105934549645531,
            0.007357446436486316,
            0.007604311930027186,
            0.007846594948123358,
            0.008084358859608612,
            0.008317666475873469,
            0.008546580043167898,
            0.008771161235598028,
            0.008991471148788063,
            0.009207570294178433,
            0.00941951859393337,
            0.009627375376431284,
            0.009831199372312036,
            0.010031048711057231,
            0.010226980918078643,
            0.010419052912292894,
            0.010607321004159174,
            0.010791840894159252,
            0.010972667671698745,
            0.011149855814410052,
            0.011323459187837255,
            0.011493531045484956,
            0.011660124029212937,
            0.0118232901699594,
            0.011983080888776448,
            0.012139546998161667,
            0.012292738703670548,
            0.012442705605794887,
            0.012589496702093177,
            0.01273316038955888,
            0.012873744467213991,
            0.013011296138914765,
            0.013145862016357639,
            0.013277488122273907,
            0.013406219893801401,
            0.01353210218602297,
            0.013655179275661003,
            0.01377549486491827,
            0.013893092085455675,
            0.01400801350249728,
            0.01412030111905452,
            0.014229996380260694,
            0.014337140177807982,
            0.014441772854479028,
            0.014543934208765971,
            0.014643663499569665,
            0.014740999450972334,
            0.014835980257077351,
            0.014928643586909759,
            0.015019026589371681,
            0.015107165898247015,
            0.015193097637249957,
            0.015276857425112212,
            0.015358480380703988,
            0.015438001128183994,
            0.015515453802174055,
            0.015590872052954155,
            0.01566428905167347,
            0.015735737495574102,
            0.015805249613223243,
            0.015872857169750672,
            0.015938591472088103,
            0.016002483374207205,
            0.016064563282353277,
            0.016124861160271856,
            0.016183406534425425,
            0.016240228499197682,
            0.016295355722083033,
            0.016348816448858897,
            0.01640063850873876,
            0.016450849319503913,
            0.016499475892611817,
            0.016546544838279595,
            0.016592082370540533,
            0.01663611431227234,
            0.016678666100195434,
            0.01671976278983995,
            0.01675942906048012,
            0.01679768922003482,
            0.016834567209933003,
            0.016870086609943213,
            0.01690427064296582,
            0.016937142179787437,
            0.016968723743796328,
            0.016999037515658292,
            0.017028105337952088,
            0.01705594871976392,
            0.017082588841240205,
            0.017108046558098243,
            0.017132342406094146,
            0.017155496605447705,
            0.017177529065223754,
            0.01719845938766961,
            0.017218306872508454,
            0.017237090521188176,
            0.017254829041085672,
            0.01727154084966626,
            0.01728724407859812,
            0.017301956577821725,
            0.01731569591957391,
            0.017328479402366946,
            0.017340324054922262,
            0.017351246640058892,
            0.01736126365853685,
            0.017370391352855268,
            0.017378645711005516,
            0.017386042470179414,
            0.017392597120432552,
            0.01739832490830304,
            0.01740324084038564,
            0.017407359686861756,
            0.017410695984985073,
            0.017413264042523594,
            0.017415077941157726,
            0.01741615153983523,
            0.017416498478082774,
            0.017416132179274832,
            0.017415065853859813,
            0.017413312502543996,
            0.017410884919433482,
            0.0174077956951344,
            0.017404057219811843,
            0.01739968168620774,
            0.017394681092618047,
            0.017389067245829656,
            0.017382851764017274,
            0.017376046079600693,
            0.017368661442062852,
            0.017360708920728905,
            0.01735219940750687,
            0.01734314361959012,
            0.017333552102122094,
            0.017323435230823584,
            0.01731280321458317,
            0.017301666098010864,
            0.017290033763955714,
            0.017277915935987466,
            0.017265322180842795,
            0.017252261910836647,
            0.01723874438623866,
            0.017224778717615605,
            0.017210373868139842,
            0.017195538655864265,
            0.017180281755964276,
            0.01716461170294704,
            0.017148536892828456,
            0.01713206558527816,
            0.017115205905733212,
            0.01709796584748041,
            0.01708035327370811,
            0.017062375919527528,
            0.01704404139396422,
            0.017025357181919824,
            0.017006330646104774
        ]
    ]
}

==> anc/condensate_1.json <==
{
    "T": 0.0,
    "mu": 4.2184934987865574e-05,
    "columns": [
        "$x \\bar\\Sigma_0$",
        "$\\Sigma/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.001,
            0.002,
            0.003,
            0.004,
            0.005,
            0.006,
            0.007,
            0.008,
            0.009000000000000001,
            0.01,
            0.011,
            0.012,
            0.013000000000000001,
            0.014,
            0.015,
            0.016,
            0.017,
            0.018000000000000002,
            0.019,
            0.02,
            0.021,
            0.022,
            0.023,
            0.024,
            0.025,
            0.026000000000000002,
            0.027,
            0.028,
            0.029,
            0.03,
            0.031,
            0.032,
            0.033,
            0.034,
            0.035,
            0.036000000000000004,
            0.037,
            0.038,
            0.039,
            0.04,
            0.041,
            0.042,
            0.043000000000000003,
            0.044,
            0.045,
            0.046,
            0.047,
            0.048,
            0.049,
            0.05,
            0.051000000000000004,
            0.052000000000000005,
            0.053,
            0.054,
            0.055,
            0.056,
            0.057,
            0.058,
            0.059000000000000004,
            0.06,
            0.061,
            0.062,
            0.063,
            0.064,
            0.065,
            0.066,
            0.067,
            0.068,
            0.069,
            0.07,
            0.07100000000000001,
            0.07200000000000001,
            0.073,
            0.074,
            0.075,
            0.076,
            0.077,
            0.078,
            0.079,
            0.08,
            0.081,
            0.082,
            0.083,
            0.084,
            0.085,
            0.08600000000000001,
            0.08700000000000001,
            0.088,
            0.089,
            0.09,
            0.091,
            0.092,
            0.093,
            0.094,
            0.095,
            0.096,
            0.097,
            0.098,
            0.099,
            0.1,
            0.101,
            0.10200000000000001,
            0.10300000000000001,
            0.10400000000000001,
            0.105,
            0.106,
            0.107,
            0.108,
            0.109,
            0.11,
            0.111,
            0.112,
            0.113,
            0.114,
            0.115,
            0.116,
            0.117,
            0.11800000000000001,
            0.11900000000000001,
            0.12,
            0.121,
            0.122,
            0.123,
            0.124,
            0.125,
            0.126,
            0.127,
            0.128,
            0.129,
            0.13,
            0.131,
            0.132,
            0.133,
            0.134,
            0.135,
            0.136,
            0.137,
            0.138,
            0.139,
            0.14,
            0.14100000000000001,
            0.14200000000000002,
            0.14300000000000002,
            0.14400000000000002,
            0.145,
            0.146,
            0.147,
            0.148,
            0.149,
            0.15,
            0.151,
            0.152,
            0.153,
            0.154,
            0.155,
            0.156,
            0.157,
            0.158,
            0.159,
            0.16,
            0.161,
            0.162,
            0.163,
            0.164,
            0.165,
            0.166,
            0.167,
            0.168,
            0.169,
            0.17,
            0.171,
            0.17200000000000001,
            0.17300000000000001,
            0.17400000000000002,
            0.17500000000000002,
            0.176,
            0.177,
            0.178,
            0.179,
            0.18,
            0.181,
            0.182,
            0.183,
            0.184,
            0.185,
            0.186,
            0.187,
            0.188,
            0.189,
            0.19,
            0.191,
            0.192,
            0.193,
            0.194,
            0.195,
            0.196,
            0.197,
            0.198,
            0.199,
            0.2,
            0.201,
            0.202,
            0.203,
            0.20400000000000001,
            0.20500000000000002,
            0.20600000000000002,
            0.20700000000000002,
            0.20800000000000002,
            0.209,
            0.21,
            0.211,
            0.212,
            0.213,
            0.214,
            0.215,
            0.216,
            0.217,
            0.218,
            0.219,
            0.22,
            0.221,
            0.222,
            0.223,
            0.224,
            0.225,
            0.226,
            0.227,
            0.228,
            0.229,
            0.23,
            0.231,
            0.232,
            0.233,
            0.234,
            0.23500000000000001,
            0.23600000000000002,
            0.23700000000000002,
            0.23800000000000002,
            0.23900000000000002,
            0.24,
            0.241,
            0.242,
            0.243,
            0.244,
            0.245,
            0.246,
            0.247,
            0.248,
            0.249,
            0.25,
            0.251,
            0.252,
            0.253,
            0.254,
            0.255,
            0.256,
            0.257,
            0.258,
            0.259,
            0.26,
            0.261,
            0.262,
            0.263,
            0.264,
            0.265,
            0.266,
            0.267,
            0.268,
            0.269,
            0.27,
            0.271,
            0.272,
            0.273,
            0.274,
            0.275,
            0.276,
            0.277,
            0.278,
            0.279,
            0.28,
            0.281,
            0.28200000000000003,
            0.28300000000000003,
            0.28400000000000003,
            0.28500000000000003,
            0.28600000000000003,
            0.28700000000000003,
            0.28800000000000003,
            0.289,
            0.29,
            0.291,
            0.292,
            0.293,
            0.294,
            0.295,
            0.296,
            0.297,
            0.298,
            0.299,
            0.3,
            0.301,
            0.302,
            0.303,
            0.304,
            0.305,
            0.306,
            0.307,
            0.308,
            0.309,
            0.31,
            0.311,
            0.312,
            0.313,
            0.314,
            0.315,
            0.316,
            0.317,
            0.318,
            0.319,
            0.32,
            0.321,
            0.322,
            0.323,
            0.324,
            0.325,
            0.326,
            0.327,
            0.328,
            0.329,
            0.33,
            0.331,
            0.332,
            0.333,
            0.334,
            0.335,
            0.336,
            0.337,
            0.338,
            0.339,
            0.34,
            0.341,
            0.342,
            0.343,
            0.34400000000000003,
            0.34500000000000003,
            0.34600000000000003,
            0.34700000000000003,
            0.34800000000000003,
            0.34900000000000003,
            0.35000000000000003,
            0.35100000000000003,
            0.352,
            0.353,
            0.354,
            0.355,
            0.356,
            0.357,
            0.358,
            0.359,
            0.36,
            0.361,
            0.362,
            0.363,
            0.364,
            0.365,
            0.366,
            0.367,
            0.368,
            0.369,
            0.37,
            0.371,
            0.372,
            0.373,
            0.374,
            0.375,
            0.376,
            0.377,
            0.378,
            0.379,
            0.38,
            0.381,
            0.382,
            0.383,
            0.384,
            0.385,
            0.386,
            0.387,
            0.388,
            0.389,
            0.39,
            0.391,
            0.392,
            0.393,
            0.394,
            0.395,
            0.396,
            0.397,
            0.398,
            0.399,
            0.4,
            0.401,
            0.402,
            0.403,
            0.404,
            0.405,
            0.406,
            0.40700000000000003,
            0.40800000000000003,
            0.40900000000000003,
            0.41000000000000003,
            0.41100000000000003,
            0.41200000000000003,
            0.41300000000000003,
            0.41400000000000003,
            0.41500000000000004,
            0.41600000000000004,
            0.417,
            0.418,
            0.419,
            0.42,
            0.421,
            0.422,
            0.423,
            0.424,
            0.425,
            0.426,
            0.427,
            0.428,
            0.429,
            0.43,
            0.431,
            0.432,
            0.433,
            0.434,
            0.435,
            0.436,
            0.437,
            0.438,
            0.439,
            0.44,
            0.441,
            0.442,
            0.443,
            0.444,
            0.445,
            0.446,
            0.447,
            0.448,
            0.449,
            0.45,
            0.451,
            0.452,
            0.453,
            0.454,
            0.455,
            0.456,
            0.457,
            0.458,
            0.459,
            0.46,
            0.461,
            0.462,
            0.463,
            0.464,
            0.465,
            0.466,
            0.467,
            0.468,
            0.46900000000000003,
            0.47000000000000003,
            0.47100000000000003,
            0.47200000000000003,
            0.47300000000000003,
            0.47400000000000003,
            0.47500000000000003,
            0.47600000000000003,
            0.47700000000000004,
            0.47800000000000004,
            0.47900000000000004,
            0.48,
            0.481,
            0.482,
            0.483,
            0.484,
            0.485,
            0.486,
            0.487,
            0.488,
            0.489,
            0.49,
            0.491,
            0.492,
            0.493,
            0.494,
            0.495,
            0.496,
            0.497,
            0.498,
            0.499,
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.577,
            0.578,
            0.579,
            0.58,
            0.581,
            0.582,
            0.583,
            0.584,
            0.585,
            0.586,
            0.587,
            0.588,
            0.589,
            0.59,
            0.591,
            0.592,
            0.593,
            0.594,
            0.595,
            0.596,
            0.597,
            0.598,
            0.599,
            0.6,
            0.601,
            0.602,
            0.603,
            0.604,
            0.605,
            0.606,
            0.607,
            0.608,
            0.609,
            0.61,
            0.611,
            0.612,
            0.613,
            0.614,
            0.615,
            0.616,
            0.617,
            0.618,
            0.619,
            0.62,
            0.621,
            0.622,
            0.623,
            0.624,
            0.625,
            0.626,
            0.627,
            0.628,
            0.629,
            0.63,
            0.631,
            0.632,
            0.633,
            0.634,
            0.635,
            0.636,
            0.637,
            0.638,
            0.639,
            0.64,
            0.641,
            0.642,
            0.643,
            0.644,
            0.645,
            0.646,
            0.647,
            0.648,
            0.649,
            0.65,
            0.651,
            0.652,
            0.653,
            0.654,
            0.655,
            0.656,
            0.657,
            0.658,
            0.659,
            0.66,
            0.661,
            0.662,
            0.663,
            0.664,
            0.665,
            0.666,
            0.667,
            0.668,
            0.669,
            0.67,
            0.671,
            0.672,
            0.673,
            0.674,
            0.675,
            0.676,
            0.677,
            0.678,
            0.679,
            0.68,
            0.681,
            0.682,
            0.683,
            0.684,
            0.685,
            0.686,
            0.687,
            0.6880000000000001,
            0.6890000000000001,
            0.6900000000000001,
            0.6910000000000001,
            0.6920000000000001,
            0.6930000000000001,
            0.6940000000000001,
            0.6950000000000001,
            0.6960000000000001,
            0.6970000000000001,
            0.6980000000000001,
            0.6990000000000001,
            0.7000000000000001,
            0.7010000000000001,
            0.7020000000000001,
            0.7030000000000001,
            0.704,
            0.705,
            0.706,
            0.707,
            0.708,
            0.709,
            0.71,
            0.711,
            0.712,
            0.713,
            0.714,
            0.715,
            0.716,
            0.717,
            0.718,
            0.719,
            0.72,
            0.721,
            0.722,
            0.723,
            0.724,
            0.725,
            0.726,
            0.727,
            0.728,
            0.729,
            0.73,
            0.731,
            0.732,
            0.733,
            0.734,
            0.735,
            0.736,
            0.737,
            0.738,
            0.739,
            0.74,
            0.741,
            0.742,
            0.743,
            0.744,
            0.745,
            0.746,
            0.747,
            0.748,
            0.749,
            0.75,
            0.751,
            0.752,
            0.753,
            0.754,
            0.755,
            0.756,
            0.757,
            0.758,
            0.759,
            0.76,
            0.761,
            0.762,
            0.763,
            0.764,
            0.765,
            0.766,
            0.767,
            0.768,
            0.769,
            0.77,
            0.771,
            0.772,
            0.773,
            0.774,
            0.775,
            0.776,
            0.777,
            0.778,
            0.779,
            0.78,
            0.781,
            0.782,
            0.783,
            0.784,
            0.785,
            0.786,
            0.787,
            0.788,
            0.789,
            0.79,
            0.791,
            0.792,
            0.793,
            0.794,
            0.795,
            0.796,
            0.797,
            0.798,
            0.799,
            0.8,
            0.801,
            0.802,
            0.803,
            0.804,
            0.805,
            0.806,
            0.807,
            0.808,
            0.809,
            0.81,
            0.811,
            0.812,
            0.8130000000000001,
            0.8140000000000001,
            0.8150000000000001,
            0.8160000000000001,
            0.8170000000000001,
            0.8180000000000001,
            0.8190000000000001,
            0.8200000000000001,
            0.8210000000000001,
            0.8220000000000001,
            0.8230000000000001,
            0.8240000000000001,
            0.8250000000000001,
            0.8260000000000001,
            0.8270000000000001,
            0.8280000000000001,
            0.8290000000000001,
            0.8300000000000001,
            0.8310000000000001,
            0.8320000000000001,
            0.833,
            0.834,
            0.835,
            0.836,
            0.837,
            0.838,
            0.839,
            0.84,
            0.841,
            0.842,
            0.843,
            0.844,
            0.845,
            0.846,
            0.847,
            0.848,
            0.849,
            0.85,
            0.851,
            0.852,
            0.853,
            0.854,
            0.855,
            0.856,
            0.857,
            0.858,
            0.859,
            0.86,
            0.861,
            0.862,
            0.863,
            0.864,
            0.865,
            0.866,
            0.867,
            0.868,
            0.869,
            0.87,
            0.871,
            0.872,
            0.873,
            0.874,
            0.875,
            0.876,
            0.877,
            0.878,
            0.879,
            0.88,
            0.881,
            0.882,
            0.883,
            0.884,
            0.885,
            0.886,
            0.887,
            0.888,
            0.889,
            0.89,
            0.891,
            0.892,
            0.893,
            0.894,
            0.895,
            0.896,
            0.897,
            0.898,
            0.899,
            0.9,
            0.901,
            0.902,
            0.903,
            0.904,
            0.905,
            0.906,
            0.907,
            0.908,
            0.909,
            0.91,
            0.911,
            0.912,
            0.913,
            0.914,
            0.915,
            0.916,
            0.917,
            0.918,
            0.919,
            0.92,
            0.921,
            0.922,
            0.923,
            0.924,
            0.925,
            0.926,
            0.927,
            0.928,
            0.929,
            0.93,
            0.931,
            0.932,
            0.933,
            0.934,
            0.935,
            0.936,
            0.937,
            0.9380000000000001,
            0.9390000000000001,
            0.9400000000000001,
            0.9410000000000001,
            0.9420000000000001,
            0.9430000000000001,
            0.9440000000000001,
            0.9450000000000001,
            0.9460000000000001,
            0.9470000000000001,
            0.9480000000000001,
            0.9490000000000001,
            0.9500000000000001,
            0.9510000000000001,
            0.9520000000000001,
            0.9530000000000001,
            0.9540000000000001,
            0.9550000000000001,
            0.9560000000000001,
            0.9570000000000001,
            0.9580000000000001,
            0.9590000000000001,
            0.96,
            0.961,
            0.962,
            0.963,
            0.964,
            0.965,
            0.966,
            0.967,
            0.968,
            0.969,
            0.97,
            0.971,
            0.972,
            0.973,
            0.974,
            0.975,
            0.976,
            0.977,
            0.978,
            0.979,
            0.98,
            0.981,
            0.982,
            0.983,
            0.984,
            0.985,
            0.986,
            0.987,
            0.988,
            0.989,
            0.99,
            0.991,
            0.992,
            0.993,
            0.994,
            0.995,
            0.996,
            0.997,
            0.998,
            0.999,
            1.0,
            1.0010000000000001,
            1.002,
            1.0030000000000001,
            1.004,
            1.0050000000000001,
            1.006,
            1.0070000000000001,
            1.008,
            1.0090000000000001,
            1.01,
            1.0110000000000001,
            1.012,
            1.0130000000000001,
            1.014,
            1.0150000000000001,
            1.016,
            1.0170000000000001,
            1.018,
            1.0190000000000001,
            1.02,
            1.0210000000000001,
            1.022,
            1.0230000000000001,
            1.024,
            1.025,
            1.026,
            1.027,
            1.028,
            1.029,
            1.03,
            1.031,
            1.032,
            1.033,
            1.034,
            1.035,
            1.036,
            1.037,
            1.038,
            1.039,
            1.04,
            1.041,
            1.042,
            1.043,
            1.044,
            1.045,
            1.046,
            1.047,
            1.048,
            1.049,
            1.05,
            1.051,
            1.052,
            1.053,
            1.054,
            1.055,
            1.056,
            1.057,
            1.058,
            1.059,
            1.06,
            1.061,
            1.062,
            1.063,
            1.064,
            1.065,
            1.066,
            1.067,
            1.068,
            1.069,
            1.07,
            1.071,
            1.072,
            1.073,
            1.074,
            1.075,
            1.076,
            1.077,
            1.078,
            1.079,
            1.08,
            1.081,
            1.082,
            1.083,
            1.084,
            1.085,
            1.086,
            1.087,
            1.088,
            1.089,
            1.09,
            1.091,
            1.092,
            1.093,
            1.094,
            1.095,
            1.096,
            1.097,
            1.098,
            1.099,
            1.1,
            1.101,
            1.102,
            1.103,
            1.104,
            1.105,
            1.106,
            1.107,
            1.108,
            1.109,
            1.11,
            1.111,
            1.112,
            1.113,
            1.114,
            1.115,
            1.116,
            1.117,
            1.118,
            1.119,
            1.12,
            1.121,
            1.122,
            1.123,
            1.124,
            1.125,
            1.1260000000000001,
            1.127,
            1.1280000000000001,
            1.129,
            1.1300000000000001,
            1.131,
            1.1320000000000001,
            1.133,
            1.1340000000000001,
            1.135,
            1.1360000000000001,
            1.137,
            1.1380000000000001,
            1.139,
            1.1400000000000001,
            1.141,
            1.1420000000000001,
            1.143,
            1.1440000000000001,
            1.145,
            1.1460000000000001,
            1.147,
            1.1480000000000001,
            1.149,
            1.1500000000000001,
            1.151,
            1.1520000000000001,
            1.153,
            1.154,
            1.155,
            1.156,
            1.157,
            1.158,
            1.159,
            1.16,
            1.161,
            1.162,
            1.163,
            1.164,
            1.165,
            1.166,
            1.167,
            1.168,
            1.169,
            1.17,
            1.171,
            1.172,
            1.173,
            1.174,
            1.175,
            1.176,
            1.177,
            1.178,
            1.179,
            1.18,
            1.181,
            1.182,
            1.183,
            1.184,
            1.185,
            1.186,
            1.187,
            1.188,
            1.189,
            1.19,
            1.191,
            1.192,
            1.193,
            1.194,
            1.195,
            1.196,
            1.197,
            1.198,
            1.199,
            1.2,
            1.201,
            1.202,
            1.203,
            1.204,
            1.205,
            1.206,
            1.207,
            1.208,
            1.209,
            1.21,
            1.211,
            1.212,
            1.213,
            1.214,
            1.215,
            1.216,
            1.217,
            1.218,
            1.219,
            1.22,
            1.221,
            1.222,
            1.223,
            1.224,
            1.225,
            1.226,
            1.227,
            1.228,
            1.229,
            1.23,
            1.231,
            1.232,
            1.233,
            1.234,
            1.235,
            1.236,
            1.237,
            1.238,
            1.239,
            1.24,
            1.241,
            1.242,
            1.243,
            1.244,
            1.245,
            1.246,
            1.247,
            1.248,
            1.249,
            1.25,
            1.2510000000000001,
            1.252,
            1.2530000000000001,
            1.254,
            1.2550000000000001,
            1.256,
            1.2570000000000001,
            1.258,
            1.2590000000000001,
            1.26,
            1.2610000000000001,
            1.262,
            1.2630000000000001,
            1.264,
            1.2650000000000001,
            1.266,
            1.2670000000000001,
            1.268,
            1.2690000000000001,
            1.27,
            1.2710000000000001,
            1.272,
            1.2730000000000001,
            1.274,
            1.2750000000000001,
            1.276,
            1.2770000000000001,
            1.278,
            1.2790000000000001,
            1.28,
            1.281,
            1.282,
            1.283,
            1.284,
            1.285,
            1.286,
            1.287,
            1.288,
            1.289,
            1.29,
            1.291,
            1.292,
            1.293,
            1.294,
            1.295,
            1.296,
            1.297,
            1.298,
            1.299,
            1.3,
            1.301,
            1.302,
            1.303,
            1.304,
            1.305,
            1.306,
            1.307,
            1.308,
            1.309,
            1.31,
            1.311,
            1.312,
            1.313,
            1.314,
            1.315,
            1.316,
            1.317,
            1.318,
            1.319,
            1.32,
            1.321,
            1.322,
            1.323,
            1.324,
            1.325,
            1.326,
            1.327,
            1.328,
            1.329,
            1.33,
            1.331,
            1.332,
            1.333,
            1.334,
            1.335,
            1.336,
            1.337,
            1.338,
            1.339,
            1.34,
            1.341,
            1.342,
            1.343,
            1.344,
            1.345,
            1.346,
            1.347,
            1.348,
            1.349,
            1.35,
            1.351,
            1.352,
            1.353,
            1.354,
            1.355,
            1.356,
            1.357,
            1.358,
            1.359,
            1.36,
            1.361,
            1.362,
            1.363,
            1.364,
            1.365,
            1.366,
            1.367,
            1.368,
            1.369,
            1.37,
            1.371,
            1.372,
            1.373,
            1.374,
            1.375,
            1.3760000000000001,
            1.377,
            1.3780000000000001,
            1.379,
            1.3800000000000001,
            1.381,
            1.3820000000000001,
            1.383,
            1.3840000000000001,
            1.385,
            1.3860000000000001,
            1.387,
            1.3880000000000001,
            1.389,
            1.3900000000000001,
            1.391,
            1.3920000000000001,
            1.393,
            1.3940000000000001,
            1.395,
            1.3960000000000001,
            1.397,
            1.3980000000000001,
            1.399,
            1.4000000000000001,
            1.401,
            1.4020000000000001,
            1.403,
            1.4040000000000001,
            1.405,
            1.4060000000000001,
            1.407,
            1.408,
            1.409,
            1.41,
            1.411,
            1.412,
            1.413,
            1.414,
            1.415,
            1.416,
            1.417,
            1.418,
            1.419,
            1.42,
            1.421,
            1.422,
            1.423,
            1.424,
            1.425,
            1.426,
            1.427,
            1.428,
            1.429,
            1.43,
            1.431,
            1.432,
            1.433,
            1.434,
            1.435,
            1.436,
            1.437,
            1.438,
            1.439,
            1.44,
            1.441,
            1.442,
            1.443,
            1.444,
            1.445,
            1.446,
            1.447,
            1.448,
            1.449,
            1.45,
            1.451,
            1.452,
            1.453,
            1.454,
            1.455,
            1.456,
            1.457,
            1.458,
            1.459,
            1.46,
            1.461,
            1.462,
            1.463,
            1.464,
            1.465,
            1.466,
            1.467,
            1.468,
            1.469,
            1.47,
            1.471,
            1.472,
            1.473,
            1.474,
            1.475,
            1.476,
            1.477,
            1.478,
            1.479,
            1.48,
            1.481,
            1.482,
            1.483,
            1.484,
            1.485,
            1.486,
            1.487,
            1.488,
            1.489,
            1.49,
            1.491,
            1.492,
            1.493,
            1.494,
            1.495,
            1.496,
            1.497,
            1.498,
            1.499,
            1.5,
            1.5010000000000001,
            1.502,
            1.5030000000000001,
            1.504,
            1.5050000000000001,
            1.506,
            1.5070000000000001,
            1.508,
            1.5090000000000001,
            1.51,
            1.5110000000000001,
            1.512,
            1.5130000000000001,
            1.514,
            1.5150000000000001,
            1.516,
            1.5170000000000001,
            1.518,
            1.5190000000000001,
            1.52,
            1.5210000000000001,
            1.522,
            1.5230000000000001,
            1.524,
            1.5250000000000001,
            1.526,
            1.5270000000000001,
            1.528,
            1.5290000000000001,
            1.53,
            1.5310000000000001,
            1.532,
            1.5330000000000001,
            1.534,
            1.5350000000000001,
            1.536,
            1.537,
            1.538,
            1.539,
            1.54,
            1.541,
            1.542,
            1.543,
            1.544,
            1.545,
            1.546,
            1.547,
            1.548,
            1.549,
            1.55,
            1.551,
            1.552,
            1.553,
            1.554,
            1.555,
            1.556,
            1.557,
            1.558,
            1.559,
            1.56,
            1.561,
            1.562,
            1.563,
            1.564,
            1.565,
            1.566,
            1.567,
            1.568,
            1.569,
            1.57,
            1.571,
            1.572,
            1.573,
            1.574,
            1.575,
            1.576,
            1.577,
            1.578,
            1.579,
            1.58,
            1.581,
            1.582,
            1.583,
            1.584,
            1.585,
            1.586,
            1.587,
            1.588,
            1.589,
            1.59,
            1.591,
            1.592,
            1.593,
            1.594,
            1.595,
            1.596,
            1.597,
            1.598,
            1.599,
            1.6,
            1.601,
            1.602,
            1.603,
            1.604,
            1.605,
            1.606,
            1.607,
            1.608,
            1.609,
            1.61,
            1.611,
            1.612,
            1.613,
            1.614,
            1.615,
            1.616,
            1.617,
            1.618,
            1.619,
            1.62,
            1.621,
            1.622,
            1.623,
            1.624,
            1.625,
            1.6260000000000001,
            1.627,
            1.6280000000000001,
            1.629,
            1.6300000000000001,
            1.631,
            1.6320000000000001,
            1.633,
            1.6340000000000001,
            1.635,
            1.6360000000000001,
            1.637,
            1.6380000000000001,
            1.639,
            1.6400000000000001,
            1.641,
            1.6420000000000001,
            1.643,
            1.6440000000000001,
            1.645,
            1.6460000000000001,
            1.647,
            1.6480000000000001,
            1.649,
            1.6500000000000001,
            1.651,
            1.6520000000000001,
            1.653,
            1.6540000000000001,
            1.655,
            1.6560000000000001,
            1.657,
            1.6580000000000001,
            1.659,
            1.6600000000000001,
            1.661,
            1.6620000000000001,
            1.663,
            1.6640000000000001,
            1.665,
            1.666,
            1.667,
            1.668,
            1.669,
            1.67,
            1.671,
            1.672,
            1.673,
            1.674,
            1.675,
            1.676,
            1.677,
            1.678,
            1.679,
            1.68,
            1.681,
            1.682,
            1.683,
            1.684,
            1.685,
            1.686,
            1.687,
            1.688,
            1.689,
            1.69,
            1.691,
            1.692,
            1.693,
            1.694,
            1.695,
            1.696,
            1.697,
            1.698,
            1.699,
            1.7,
            1.701,
            1.702,
            1.703,
            1.704,
            1.705,
            1.706,
            1.707,
            1.708,
            1.709,
            1.71,
            1.711,
            1.712,
            1.713,
            1.714,
            1.715,
            1.716,
            1.717,
            1.718,
            1.719,
            1.72,
            1.721,
            1.722,
            1.723,
            1.724,
            1.725,
            1.726,
            1.727,
            1.728,
            1.729,
            1.73,
            1.731,
            1.732,
            1.733,
            1.734,
            1.735,
            1.736,
            1.737,
            1.738,
            1.739,
            1.74,
            1.741,
            1.742,
            1.743,
            1.744,
            1.745,
            1.746,
            1.747,
            1.748,
            1.749,
            1.75,
            1.7510000000000001,
            1.752,
            1.7530000000000001,
            1.754,
            1.7550000000000001,
            1.756,
            1.7570000000000001,
            1.758,
            1.7590000000000001,
            1.76,
            1.7610000000000001,
            1.762,
            1.7630000000000001,
            1.764,
            1.7650000000000001,
            1.766,
            1.7670000000000001,
            1.768,
            1.7690000000000001,
            1.77,
            1.7710000000000001,
            1.772,
            1.7730000000000001,
            1.774,
            1.7750000000000001,
            1.776,
            1.7770000000000001,
            1.778,
            1.7790000000000001,
            1.78,
            1.7810000000000001,
            1.782,
            1.7830000000000001,
            1.784,
            1.7850000000000001,
            1.786,
            1.7870000000000001,
            1.788,
            1.7890000000000001,
            1.79,
            1.7910000000000001,
            1.792,
            1.793,
            1.794,
            1.795,
            1.796,
            1.797,
            1.798,
            1.799,
            1.8,
            1.801,
            1.802,
            1.803,
            1.804,
            1.805,
            1.806,
            1.807,
            1.808,
            1.809,
            1.81,
            1.811,
            1.812,
            1.813,
            1.814,
            1.815,
            1.816,
            1.817,
            1.818,
            1.819,
            1.82,
            1.821,
            1.822,
            1.823,
            1.824,
            1.825,
            1.826,
            1.827,
            1.828,
            1.829,
            1.83,
            1.831,
            1.832,
            1.833,
            1.834,
            1.835,
            1.836,
            1.837,
            1.838,
            1.839,
            1.84,
            1.841,
            1.842,
            1.843,
            1.844,
            1.845,
            1.846,
            1.847,
            1.848,
            1.849,
            1.85,
            1.851,
            1.852,
            1.853,
            1.854,
            1.855,
            1.856,
            1.857,
            1.858,
            1.859,
            1.86,
            1.861,
            1.862,
            1.863,
            1.864,
            1.865,
            1.866,
            1.867,
            1.868,
            1.869,
            1.87,
            1.871,
            1.872,
            1.873,
            1.874,
            1.875,
            1.8760000000000001,
            1.877,
            1.8780000000000001,
            1.879,
            1.8800000000000001,
            1.881,
            1.8820000000000001,
            1.883,
            1.8840000000000001,
            1.885,
            1.8860000000000001,
            1.887,
            1.8880000000000001,
            1.889,
            1.8900000000000001,
            1.891,
            1.8920000000000001,
            1.893,
            1.8940000000000001,
            1.895,
            1.8960000000000001,
            1.897,
            1.8980000000000001,
            1.899,
            1.9000000000000001,
            1.901,
            1.9020000000000001,
            1.903,
            1.9040000000000001,
            1.905,
            1.9060000000000001,
            1.907,
            1.9080000000000001,
            1.909,
            1.9100000000000001,
            1.911,
            1.9120000000000001,
            1.913,
            1.9140000000000001,
            1.915,
            1.9160000000000001,
            1.917,
            1.9180000000000001,
            1.919,
            1.92,
            1.921,
            1.922,
            1.923,
            1.924,
            1.925,
            1.926,
            1.927,
            1.928,
            1.929,
            1.93,
            1.931,
            1.932,
            1.933,
            1.934,
            1.935,
            1.936,
            1.937,
            1.938,
            1.939,
            1.94,
            1.941,
            1.942,
            1.943,
            1.944,
            1.945,
            1.946,
            1.947,
            1.948,
            1.949,
            1.95,
            1.951,
            1.952,
            1.953,
            1.954,
            1.955,
            1.956,
            1.957,
            1.958,
            1.959,
            1.96,
            1.961,
            1.962,
            1.963,
            1.964,
            1.965,
            1.966,
            1.967,
            1.968,
            1.969,
            1.97,
            1.971,
            1.972,
            1.973,
            1.974,
            1.975,
            1.976,
            1.977,
            1.978,
            1.979,
            1.98,
            1.981,
            1.982,
            1.983,
            1.984,
            1.985,
            1.986,
            1.987,
            1.988,
            1.989,
            1.99,
            1.991,
            1.992,
            1.993,
            1.994,
            1.995,
            1.996,
            1.997,
            1.998,
            1.999,
            2.0,
            2.001,
            2.0020000000000002,
            2.003,
            2.004,
            2.005,
            2.0060000000000002,
            2.007,
            2.008,
            2.009,
            2.0100000000000002,
            2.011,
            2.012,
            2.013,
            2.0140000000000002,
            2.015,
            2.016,
            2.017,
            2.0180000000000002,
            2.019,
            2.02,
            2.021,
            2.0220000000000002,
            2.023,
            2.024,
            2.025,
            2.0260000000000002,
            2.027,
            2.028,
            2.029,
            2.0300000000000002,
            2.031,
            2.032,
            2.033,
            2.0340000000000003,
            2.035,
            2.036,
            2.037,
            2.0380000000000003,
            2.039,
            2.04,
            2.041,
            2.0420000000000003,
            2.043,
            2.044,
            2.045,
            2.0460000000000003,
            2.047,
            2.048,
            2.049,
            2.05,
            2.051,
            2.052,
            2.053,
            2.054,
            2.055,
            2.056,
            2.057,
            2.058,
            2.059,
            2.06,
            2.061,
            2.062,
            2.063,
            2.064,
            2.065,
            2.066,
            2.067,
            2.068,
            2.069,
            2.07,
            2.071,
            2.072,
            2.073,
            2.074,
            2.075,
            2.076,
            2.077,
            2.078,
            2.079,
            2.08,
            2.081,
            2.082,
            2.083,
            2.084,
            2.085,
            2.086,
            2.087,
            2.088,
            2.089,
            2.09,
            2.091,
            2.092,
            2.093,
            2.094,
            2.095,
            2.096,
            2.097,
            2.098,
            2.099,
            2.1,
            2.101,
            2.102,
            2.103,
            2.104,
            2.105,
            2.106,
            2.107,
            2.108,
            2.109,
            2.11,
            2.111,
            2.112,
            2.113,
            2.114,
            2.115,
            2.116,
            2.117,
            2.118,
            2.119,
            2.12,
            2.121,
            2.122,
            2.123,
            2.124,
            2.125,
            2.126,
            2.1270000000000002,
            2.128,
            2.129,
            2.13,
            2.1310000000000002,
            2.132,
            2.133,
            2.134,
            2.1350000000000002,
            2.136,
            2.137,
            2.138,
            2.1390000000000002,
            2.14,
            2.141,
            2.142,
            2.1430000000000002,
            2.144,
            2.145,
            2.146,
            2.1470000000000002,
            2.148,
            2.149,
            2.15,
            2.1510000000000002,
            2.152,
            2.153,
            2.154,
            2.1550000000000002,
            2.156,
            2.157,
            2.158,
            2.1590000000000003,
            2.16,
            2.161,
            2.162,
            2.1630000000000003,
            2.164,
            2.165,
            2.166,
            2.1670000000000003,
            2.168,
            2.169,
            2.17,
            2.1710000000000003,
            2.172,
            2.173,
            2.174,
            2.1750000000000003,
            2.176,
            2.177,
            2.178,
            2.179,
            2.18,
            2.181,
            2.182,
            2.183,
            2.184,
            2.185,
            2.186,
            2.187,
            2.188,
            2.189,
            2.19,
            2.191,
            2.192,
            2.193,
            2.194,
            2.195,
            2.196,
            2.197,
            2.198,
            2.199,
            2.2,
            2.201,
            2.202,
            2.203,
            2.204,
            2.205,
            2.206,
            2.207,
            2.208,
            2.209,
            2.21,
            2.211,
            2.212,
            2.213,
            2.214,
            2.215,
            2.216,
            2.217,
            2.218,
            2.219,
            2.22,
            2.221,
            2.222,
            2.223,
            2.224,
            2.225,
            2.226,
            2.227,
            2.228,
            2.229,
            2.23,
            2.231,
            2.232,
            2.233,
            2.234,
            2.235,
            2.236,
            2.237,
            2.238,
            2.239,
            2.24,
            2.241,
            2.242,
            2.243,
            2.244,
            2.245,
            2.246,
            2.247,
            2.248,
            2.249,
            2.25,
            2.251,
            2.2520000000000002,
            2.253,
            2.254,
            2.255,
            2.2560000000000002,
            2.257,
            2.258,
            2.259,
            2.2600000000000002,
            2.261,
            2.262,
            2.263,
            2.2640000000000002,
            2.265,
            2.266,
            2.267,
            2.2680000000000002,
            2.269,
            2.27,
            2.271,
            2.2720000000000002,
            2.273,
            2.274,
            2.275,
            2.2760000000000002,
            2.277,
            2.278,
            2.279,
            2.2800000000000002,
            2.281,
            2.282,
            2.283,
            2.2840000000000003,
            2.285,
            2.286,
            2.287,
            2.2880000000000003,
            2.289,
            2.29,
            2.291,
            2.2920000000000003,
            2.293,
            2.294,
            2.295,
            2.2960000000000003,
            2.297,
            2.298,
            2.299,
            2.3000000000000003,
            2.301,
            2.302,
            2.303,
            2.3040000000000003,
            2.305,
            2.306,
            2.307,
            2.308,
            2.309,
            2.31,
            2.311,
            2.312,
            2.313,
            2.314,
            2.315,
            2.316,
            2.317,
            2.318,
            2.319,
            2.32,
            2.321,
            2.322,
            2.323,
            2.324,
            2.325,
            2.326,
            2.327,
            2.328,
            2.329,
            2.33,
            2.331,
            2.332,
            2.333,
            2.334,
            2.335,
            2.336,
            2.337,
            2.338,
            2.339,
            2.34,
            2.341,
            2.342,
            2.343,
            2.344,
            2.345,
            2.346,
            2.347,
            2.348,
            2.349,
            2.35,
            2.351,
            2.352,
            2.353,
            2.354,
            2.355,
            2.356,
            2.357,
            2.358,
            2.359,
            2.36,
            2.361,
            2.362,
            2.363,
            2.364,
            2.365,
            2.366,
            2.367,
            2.368,
            2.369,
            2.37,
            2.371,
            2.372,
            2.373,
            2.374,
            2.375,
            2.376,
            2.3770000000000002,
            2.378,
            2.379,
            2.38,
            2.3810000000000002,
            2.382,
            2.383,
            2.384,
            2.3850000000000002,
            2.386,
            2.387,
            2.388,
            2.3890000000000002,
            2.39,
            2.391,
            2.392,
            2.3930000000000002,
            2.394,
            2.395,
            2.396,
            2.3970000000000002,
            2.398,
            2.399,
            2.4,
            2.4010000000000002,
            2.402,
            2.403,
            2.404,
            2.4050000000000002,
            2.406,
            2.407,
            2.408,
            2.4090000000000003,
            2.41,
            2.411,
            2.412,
            2.4130000000000003,
            2.414,
            2.415,
            2.416,
            2.4170000000000003,
            2.418,
            2.419,
            2.42,
            2.4210000000000003,
            2.422,
            2.423,
            2.424,
            2.4250000000000003,
            2.426,
            2.427,
            2.428,
            2.4290000000000003,
            2.43,
            2.431,
            2.432,
            2.433,
            2.434,
            2.435,
            2.436,
            2.437,
            2.438,
            2.439,
            2.44,
            2.441,
            2.442,
            2.443,
            2.444,
            2.445,
            2.446,
            2.447,
            2.448,
            2.449,
            2.45,
            2.451,
            2.452,
            2.453,
            2.454,
            2.455,
            2.456,
            2.457,
            2.458,
            2.459,
            2.46,
            2.461,
            2.462,
            2.463,
            2.464,
            2.465,
            2.466,
            2.467,
            2.468,
            2.469,
            2.47,
            2.471,
            2.472,
            2.473,
            2.474,
            2.475,
            2.476,
            2.477,
            2.478,
            2.479,
            2.48,
            2.481,
            2.482,
            2.483,
            2.484,
            2.485,
            2.486,
            2.487,
            2.488,
            2.489,
            2.49,
            2.491,
            2.492,
            2.493,
            2.494,
            2.495,
            2.496,
            2.497,
            2.498,
            2.499,
            2.5,
            2.501,
            2.5020000000000002,
            2.503,
            2.504,
            2.505,
            2.5060000000000002,
            2.507,
            2.508,
            2.509,
            2.5100000000000002,
            2.511,
            2.512,
            2.513,
            2.5140000000000002,
            2.515,
            2.516,
            2.517,
            2.5180000000000002,
            2.519,
            2.52,
            2.521,
            2.5220000000000002,
            2.523,
            2.524,
            2.525,
            2.5260000000000002,
            2.527,
            2.528,
            2.529,
            2.5300000000000002,
            2.531,
            2.532,
            2.533,
            2.5340000000000003,
            2.535,
            2.536,
            2.537,
            2.5380000000000003,
            2.539,
            2.54,
            2.541,
            2.5420000000000003,
            2.543,
            2.544,
            2.545,
            2.5460000000000003,
            2.547,
            2.548,
            2.549,
            2.5500000000000003,
            2.551,
            2.552,
            2.553,
            2.5540000000000003,
            2.555,
            2.556,
            2.557,
            2.5580000000000003,
            2.559,
            2.56,
            2.561,
            2.562,
            2.563,
            2.564,
            2.565,
            2.566,
            2.567,
            2.568,
            2.569,
            2.57,
            2.571,
            2.572,
            2.573,
            2.574,
            2.575,
            2.576,
            2.577,
            2.578,
            2.579,
            2.58,
            2.581,
            2.582,
            2.583,
            2.584,
            2.585,
            2.586,
            2.587,
            2.588,
            2.589,
            2.59,
            2.591,
            2.592,
            2.593,
            2.594,
            2.595,
            2.596,
            2.597,
            2.598,
            2.599,
            2.6,
            2.601,
            2.602,
            2.603,
            2.604,
            2.605,
            2.606,
            2.607,
            2.608,
            2.609,
            2.61,
            2.611,
            2.612,
            2.613,
            2.614,
            2.615,
            2.616,
            2.617,
            2.618,
            2.619,
            2.62,
            2.621,
            2.622,
            2.623,
            2.624,
            2.625,
            2.626,
            2.6270000000000002,
            2.628,
            2.629,
            2.63,
            2.6310000000000002,
            2.632,
            2.633,
            2.634,
            2.6350000000000002,
            2.636,
            2.637,
            2.638,
            2.6390000000000002,
            2.64,
            2.641,
            2.642,
            2.6430000000000002,
            2.644,
            2.645,
            2.646,
            2.6470000000000002,
            2.648,
            2.649,
            2.65,
            2.6510000000000002,
            2.652,
            2.653,
            2.654,
            2.6550000000000002,
            2.656,
            2.657,
            2.658,
            2.6590000000000003,
            2.66,
            2.661,
            2.662,
            2.6630000000000003,
            2.664,
            2.665,
            2.666,
            2.6670000000000003,
            2.668,
            2.669,
            2.67,
            2.6710000000000003,
            2.672,
            2.673,
            2.674,
            2.6750000000000003,
            2.676,
            2.677,
            2.678,
            2.6790000000000003,
            2.68,
            2.681,
            2.682,
            2.6830000000000003,
            2.684,
            2.685,
            2.686,
            2.6870000000000003,
            2.688,
            2.689,
            2.69,
            2.691,
            2.692,
            2.693,
            2.694,
            2.695,
            2.696,
            2.697,
            2.698,
            2.699,
            2.7,
            2.701,
            2.702,
            2.703,
            2.704,
            2.705,
            2.706,
            2.707,
            2.708,
            2.709,
            2.71,
            2.711,
            2.712,
            2.713,
            2.714,
            2.715,
            2.716,
            2.717,
            2.718,
            2.719,
            2.72,
            2.721,
            2.722,
            2.723,
            2.724,
            2.725,
            2.726,
            2.727,
            2.728,
            2.729,
            2.73,
            2.731,
            2.732,
            2.733,
            2.734,
            2.735,
            2.736,
            2.737,
            2.738,
            2.739,
            2.74,
            2.741,
            2.742,
            2.743,
            2.744,
            2.745,
            2.746,
            2.747,
            2.748,
            2.749,
            2.75,
            2.751,
            2.7520000000000002,
            2.753,
            2.754,
            2.755,
            2.7560000000000002,
            2.757,
            2.758,
            2.759,
            2.7600000000000002,
            2.761,
            2.762,
            2.763,
            2.7640000000000002,
            2.765,
            2.766,
            2.767,
            2.7680000000000002,
            2.769,
            2.77,
            2.771,
            2.7720000000000002,
            2.773,
            2.774,
            2.775,
            2.7760000000000002,
            2.777,
            2.778,
            2.779,
            2.7800000000000002,
            2.781,
            2.782,
            2.783,
            2.7840000000000003,
            2.785,
            2.786,
            2.787,
            2.7880000000000003,
            2.789,
            2.79,
            2.791,
            2.7920000000000003,
            2.793,
            2.794,
            2.795,
            2.7960000000000003,
            2.797,
            2.798,
            2.799,
            2.8000000000000003,
            2.801,
            2.802,
            2.803,
            2.8040000000000003,
            2.805,
            2.806,
            2.807,
            2.8080000000000003,
            2.809,
            2.81,
            2.811,
            2.8120000000000003,
            2.813,
            2.814,
            2.815,
            2.816,
            2.817,
            2.818,
            2.819,
            2.82,
            2.821,
            2.822,
            2.823,
            2.824,
            2.825,
            2.826,
            2.827,
            2.828,
            2.829,
            2.83,
            2.831,
            2.832,
            2.833,
            2.834,
            2.835,
            2.836,
            2.837,
            2.838,
            2.839,
            2.84,
            2.841,
            2.842,
            2.843,
            2.844,
            2.845,
            2.846,
            2.847,
            2.848,
            2.849,
            2.85,
            2.851,
            2.852,
            2.853,
            2.854,
            2.855,
            2.856,
            2.857,
            2.858,
            2.859,
            2.86,
            2.861,
            2.862,
            2.863,
            2.864,
            2.865,
            2.866,
            2.867,
            2.868,
            2.869,
            2.87,
            2.871,
            2.872,
            2.873,
            2.874,
            2.875,
            2.876,
            2.8770000000000002,
            2.878,
            2.879,
            2.88,
            2.8810000000000002,
            2.882,
            2.883,
            2.884,
            2.8850000000000002,
            2.886,
            2.887,
            2.888,
            2.8890000000000002,
            2.89,
            2.891,
            2.892,
            2.8930000000000002,
            2.894,
            2.895,
            2.896,
            2.8970000000000002,
            2.898,
            2.899,
            2.9,
            2.9010000000000002,
            2.902,
            2.903,
            2.904,
            2.9050000000000002,
            2.906,
            2.907,
            2.908,
            2.9090000000000003,
            2.91,
            2.911,
            2.912,
            2.9130000000000003,
            2.914,
            2.915,
            2.916,
            2.9170000000000003,
            2.918,
            2.919,
            2.92,
            2.9210000000000003,
            2.922,
            2.923,
            2.924,
            2.9250000000000003,
            2.926,
            2.927,
            2.928,
            2.9290000000000003,
            2.93,
            2.931,
            2.932,
            2.9330000000000003,
            2.934,
            2.935,
            2.936,
            2.9370000000000003,
            2.938,
            2.939,
            2.94,
            2.9410000000000003,
            2.942,
            2.943,
            2.944,
            2.945,
            2.946,
            2.947,
            2.948,
            2.949,
            2.95,
            2.951,
            2.952,
            2.953,
            2.954,
            2.955,
            2.956,
            2.957,
            2.958,
            2.959,
            2.96,
            2.961,
            2.962,
            2.963,
            2.964,
            2.965,
            2.966,
            2.967,
            2.968,
            2.969,
            2.97,
            2.971,
            2.972,
            2.973,
            2.974,
            2.975,
            2.976,
            2.977,
            2.978,
            2.979,
            2.98,
            2.981,
            2.982,
            2.983,
            2.984,
            2.985,
            2.986,
            2.987,
            2.988,
            2.989,
            2.99,
            2.991,
            2.992,
            2.993,
            2.994,
            2.995,
            2.996,
            2.997,
            2.998,
            2.999,
            3.0,
            3.001,
            3.0020000000000002,
            3.003,
            3.004,
            3.005,
            3.0060000000000002,
            3.007,
            3.008,
            3.009,
            3.0100000000000002,
            3.011,
            3.012,
            3.013,
            3.0140000000000002,
            3.015,
            3.016,
            3.017,
            3.0180000000000002,
            3.019,
            3.02,
            3.021,
            3.0220000000000002,
            3.023,
            3.024,
            3.025,
            3.0260000000000002,
            3.027,
            3.028,
            3.029,
            3.0300000000000002,
            3.031,
            3.032,
            3.033,
            3.0340000000000003,
            3.035,
            3.036,
            3.037,
            3.0380000000000003,
            3.039,
            3.04,
            3.041,
            3.0420000000000003,
            3.043,
            3.044,
            3.045,
            3.0460000000000003,
            3.047,
            3.048,
            3.049,
            3.0500000000000003,
            3.051,
            3.052,
            3.053,
            3.0540000000000003,
            3.055,
            3.056,
            3.057,
            3.0580000000000003,
            3.059,
            3.06,
            3.061,
            3.0620000000000003,
            3.063,
            3.064,
            3.065,
            3.0660000000000003,
            3.067,
            3.068,
            3.069,
            3.0700000000000003,
            3.071,
            3.072,
            3.073,
            3.074,
            3.075,
            3.076,
            3.077,
            3.078,
            3.079,
            3.08,
            3.081,
            3.082,
            3.083,
            3.084,
            3.085,
            3.086,
            3.087,
            3.088,
            3.089,
            3.09,
            3.091,
            3.092,
            3.093,
            3.094,
            3.095,
            3.096,
            3.097,
            3.098,
            3.099,
            3.1,
            3.101,
            3.102,
            3.103,
            3.104,
            3.105,
            3.106,
            3.107,
            3.108,
            3.109,
            3.11,
            3.111,
            3.112,
            3.113,
            3.114,
            3.115,
            3.116,
            3.117,
            3.118,
            3.119,
            3.12,
            3.121,
            3.122,
            3.123,
            3.124,
            3.125,
            3.126,
            3.1270000000000002,
            3.128,
            3.129,
            3.13,
            3.1310000000000002,
            3.132,
            3.133,
            3.134,
            3.1350000000000002,
            3.136,
            3.137,
            3.138,
            3.1390000000000002,
            3.14,
            3.141,
            3.142,
            3.1430000000000002,
            3.144,
            3.145,
            3.146,
            3.1470000000000002,
            3.148,
            3.149,
            3.15,
            3.1510000000000002,
            3.152,
            3.153,
            3.154,
            3.1550000000000002,
            3.156,
            3.157,
            3.158,
            3.1590000000000003,
            3.16,
            3.161,
            3.162,
            3.1630000000000003,
            3.164,
            3.165,
            3.166,
            3.1670000000000003,
            3.168,
            3.169,
            3.17,
            3.1710000000000003,
            3.172,
            3.173,
            3.174,
            3.1750000000000003,
            3.176,
            3.177,
            3.178,
            3.1790000000000003,
            3.18,
            3.181,
            3.182,
            3.1830000000000003,
            3.184,
            3.185,
            3.186,
            3.1870000000000003,
            3.188,
            3.189,
            3.19,
            3.1910000000000003,
            3.192,
            3.193,
            3.194,
            3.1950000000000003,
            3.196,
            3.197,
            3.198,
            3.1990000000000003,
            3.2,
            3.201,
            3.202,
            3.203,
            3.204,
            3.205,
            3.206,
            3.207,
            3.208,
            3.209,
            3.21,
            3.211,
            3.212,
            3.213,
            3.214,
            3.215,
            3.216,
            3.217,
            3.218,
            3.219,
            3.22,
            3.221,
            3.222,
            3.223,
            3.224,
            3.225,
            3.226,
            3.227,
            3.228,
            3.229,
            3.23,
            3.231,
            3.232,
            3.233,
            3.234,
            3.235,
            3.236,
            3.237,
            3.238,
            3.239,
            3.24,
            3.241,
            3.242,
            3.243,
            3.244,
            3.245,
            3.246,
            3.247,
            3.248,
            3.249,
            3.25,
            3.251,
            3.2520000000000002,
            3.253,
            3.254,
            3.255,
            3.2560000000000002,
            3.257,
            3.258,
            3.259,
            3.2600000000000002,
            3.261,
            3.262,
            3.263,
            3.2640000000000002,
            3.265,
            3.266,
            3.267,
            3.2680000000000002,
            3.269,
            3.27,
            3.271,
            3.2720000000000002,
            3.273,
            3.274,
            3.275,
            3.2760000000000002,
            3.277,
            3.278,
            3.279,
            3.2800000000000002,
            3.281,
            3.282,
            3.283,
            3.2840000000000003,
            3.285,
            3.286,
            3.287,
            3.2880000000000003,
            3.289,
            3.29,
            3.291,
            3.2920000000000003,
            3.293,
            3.294,
            3.295,
            3.2960000000000003,
            3.297,
            3.298,
            3.299,
            3.3000000000000003,
            3.301,
            3.302,
            3.303,
            3.3040000000000003,
            3.305,
            3.306,
            3.307,
            3.3080000000000003,
            3.309,
            3.31,
            3.311,
            3.3120000000000003,
            3.313,
            3.314,
            3.315,
            3.3160000000000003,
            3.317,
            3.318,
            3.319,
            3.3200000000000003,
            3.321,
            3.322,
            3.323,
            3.3240000000000003,
            3.325,
            3.326,
            3.327,
            3.3280000000000003,
            3.329,
            3.33,
            3.331,
            3.332,
            3.333,
            3.334,
            3.335,
            3.336,
            3.337,
            3.338,
            3.339,
            3.34,
            3.341,
            3.342,
            3.343,
            3.344,
            3.345,
            3.346,
            3.347,
            3.348,
            3.349,
            3.35,
            3.351,
            3.352,
            3.353,
            3.354,
            3.355,
            3.356,
            3.357,
            3.358,
            3.359,
            3.36,
            3.361,
            3.362,
            3.363,
            3.364,
            3.365,
            3.366,
            3.367,
            3.368,
            3.369,
            3.37,
            3.371,
            3.372,
            3.373,
            3.374,
            3.375,
            3.376,
            3.3770000000000002,
            3.378,
            3.379,
            3.38,
            3.3810000000000002,
            3.382,
            3.383,
            3.384,
            3.3850000000000002,
            3.386,
            3.387,
            3.388,
            3.3890000000000002,
            3.39,
            3.391,
            3.392,
            3.3930000000000002,
            3.394,
            3.395,
            3.396,
            3.3970000000000002,
            3.398,
            3.399,
            3.4,
            3.4010000000000002,
            3.402,
            3.403,
            3.404,
            3.4050000000000002,
            3.406,
            3.407,
            3.408,
            3.4090000000000003,
            3.41,
            3.411,
            3.412,
            3.4130000000000003,
            3.414,
            3.415,
            3.416,
            3.4170000000000003,
            3.418,
            3.419,
            3.42,
            3.4210000000000003,
            3.422,
            3.423,
            3.424,
            3.4250000000000003,
            3.426,
            3.427,
            3.428,
            3.4290000000000003,
            3.43,
            3.431,
            3.432,
            3.4330000000000003,
            3.434,
            3.435,
            3.436,
            3.4370000000000003,
            3.438,
            3.439,
            3.44,
            3.4410000000000003,
            3.442,
            3.443,
            3.444,
            3.4450000000000003,
            3.446,
            3.447,
            3.448,
            3.4490000000000003,
            3.45,
            3.451,
            3.452,
            3.4530000000000003,
            3.454,
            3.455,
            3.456,
            3.457,
            3.458,
            3.459,
            3.46,
            3.461,
            3.462,
            3.463,
            3.464,
            3.465,
            3.466,
            3.467,
            3.468,
            3.469,
            3.47,
            3.471,
            3.472,
            3.473,
            3.474,
            3.475,
            3.476,
            3.477,
            3.478,
            3.479,
            3.48,
            3.481,
            3.482,
            3.483,
            3.484,
            3.485,
            3.486,
            3.487,
            3.488,
            3.489,
            3.49,
            3.491,
            3.492,
            3.493,
            3.494,
            3.495,
            3.496,
            3.497,
            3.498,
            3.499,
            3.5,
            3.501,
            3.5020000000000002,
            3.503,
            3.504,
            3.505,
            3.5060000000000002,
            3.507,
            3.508,
            3.509,
            3.5100000000000002,
            3.511,
            3.512,
            3.513,
            3.5140000000000002,
            3.515,
            3.516,
            3.517,
            3.5180000000000002,
            3.519,
            3.52,
            3.521,
            3.5220000000000002,
            3.523,
            3.524,
            3.525,
            3.5260000000000002,
            3.527,
            3.528,
            3.529,
            3.5300000000000002,
            3.531,
            3.532,
            3.533,
            3.5340000000000003,
            3.535,
            3.536,
            3.537,
            3.5380000000000003,
            3.539,
            3.54,
            3.541,
            3.5420000000000003,
            3.543,
            3.544,
            3.545,
            3.5460000000000003,
            3.547,
            3.548,
            3.549,
            3.5500000000000003,
            3.551,
            3.552,
            3.553,
            3.5540000000000003,
            3.555,
            3.556,
            3.557,
            3.5580000000000003,
            3.559,
            3.56,
            3.561,
            3.5620000000000003,
            3.563,
            3.564,
            3.565,
            3.5660000000000003,
            3.567,
            3.568,
            3.569,
            3.5700000000000003,
            3.571,
            3.572,
            3.573,
            3.5740000000000003,
            3.575,
            3.576,
            3.577,
            3.5780000000000003,
            3.579,
            3.58,
            3.581,
            3.5820000000000003,
            3.583,
            3.584,
            3.585,
            3.586,
            3.587,
            3.588,
            3.589,
            3.59,
            3.591,
            3.592,
            3.593,
            3.594,
            3.595,
            3.596,
            3.597,
            3.598,
            3.599,
            3.6,
            3.601,
            3.602,
            3.603,
            3.604,
            3.605,
            3.606,
            3.607,
            3.608,
            3.609,
            3.61,
            3.611,
            3.612,
            3.613,
            3.614,
            3.615,
            3.616,
            3.617,
            3.618,
            3.619,
            3.62,
            3.621,
            3.622,
            3.623,
            3.624,
            3.625,
            3.626,
            3.6270000000000002,
            3.628,
            3.629,
            3.63,
            3.6310000000000002,
            3.632,
            3.633,
            3.634,
            3.6350000000000002,
            3.636,
            3.637,
            3.638,
            3.6390000000000002,
            3.64,
            3.641,
            3.642,
            3.6430000000000002,
            3.644,
            3.645,
            3.646,
            3.6470000000000002,
            3.648,
            3.649,
            3.65,
            3.6510000000000002,
            3.652,
            3.653,
            3.654,
            3.6550000000000002,
            3.656,
            3.657,
            3.658,
            3.6590000000000003,
            3.66,
            3.661,
            3.662,
            3.6630000000000003,
            3.664,
            3.665,
            3.666,
            3.6670000000000003,
            3.668,
            3.669,
            3.67,
            3.6710000000000003,
            3.672,
            3.673,
            3.674,
            3.6750000000000003,
            3.676,
            3.677,
            3.678,
            3.6790000000000003,
            3.68,
            3.681,
            3.682,
            3.6830000000000003,
            3.684,
            3.685,
            3.686,
            3.6870000000000003,
            3.688,
            3.689,
            3.69,
            3.6910000000000003,
            3.692,
            3.693,
            3.694,
            3.6950000000000003,
            3.696,
            3.697,
            3.698,
            3.6990000000000003,
            3.7,
            3.701,
            3.702,
            3.7030000000000003,
            3.704,
            3.705,
            3.706,
            3.7070000000000003,
            3.708,
            3.709,
            3.71,
            3.7110000000000003,
            3.712,
            3.713,
            3.714,
            3.715,
            3.716,
            3.717,
            3.718,
            3.719,
            3.72,
            3.721,
            3.722,
            3.723,
            3.724,
            3.725,
            3.726,
            3.727,
            3.728,
            3.729,
            3.73,
            3.731,
            3.732,
            3.733,
            3.734,
            3.735,
            3.736,
            3.737,
            3.738,
            3.739,
            3.74,
            3.741,
            3.742,
            3.743,
            3.744,
            3.745,
            3.746,
            3.747,
            3.748,
            3.749,
            3.75,
            3.751,
            3.7520000000000002,
            3.753,
            3.754,
            3.755,
            3.7560000000000002,
            3.757,
            3.758,
            3.759,
            3.7600000000000002,
            3.761,
            3.762,
            3.763,
            3.7640000000000002,
            3.765,
            3.766,
            3.767,
            3.7680000000000002,
            3.769,
            3.77,
            3.771,
            3.7720000000000002,
            3.773,
            3.774,
            3.775,
            3.7760000000000002,
            3.777,
            3.778,
            3.779,
            3.7800000000000002,
            3.781,
            3.782,
            3.783,
            3.7840000000000003,
            3.785,
            3.786,
            3.787,
            3.7880000000000003,
            3.789,
            3.79,
            3.791,
            3.7920000000000003,
            3.793,
            3.794,
            3.795,
            3.7960000000000003,
            3.797,
            3.798,
            3.799,
            3.8000000000000003,
            3.801,
            3.802,
            3.803,
            3.8040000000000003,
            3.805,
            3.806,
            3.807,
            3.8080000000000003,
            3.809,
            3.81,
            3.811,
            3.8120000000000003,
            3.813,
            3.814,
            3.815,
            3.8160000000000003,
            3.817,
            3.818,
            3.819,
            3.8200000000000003,
            3.821,
            3.822,
            3.823,
            3.8240000000000003,
            3.825,
            3.826,
            3.827,
            3.8280000000000003,
            3.829,
            3.83,
            3.831,
            3.8320000000000003,
            3.833,
            3.834,
            3.835,
            3.8360000000000003,
            3.837,
            3.838,
            3.839,
            3.84,
            3.841,
            3.842,
            3.843,
            3.844,
            3.845,
            3.846,
            3.847,
            3.848,
            3.849,
            3.85,
            3.851,
            3.852,
            3.853,
            3.854,
            3.855,
            3.856,
            3.857,
            3.858,
            3.859,
            3.86,
            3.861,
            3.862,
            3.863,
            3.864,
            3.865,
            3.866,
            3.867,
            3.868,
            3.869,
            3.87,
            3.871,
            3.872,
            3.873,
            3.874,
            3.875,
            3.876,
            3.8770000000000002,
            3.878,
            3.879,
            3.88,
            3.8810000000000002,
            3.882,
            3.883,
            3.884,
            3.8850000000000002,
            3.886,
            3.887,
            3.888,
            3.8890000000000002,
            3.89,
            3.891,
            3.892,
            3.8930000000000002,
            3.894,
            3.895,
            3.896,
            3.8970000000000002,
            3.898,
            3.899,
            3.9,
            3.9010000000000002,
            3.902,
            3.903,
            3.904,
            3.9050000000000002,
            3.906,
            3.907,
            3.908,
            3.9090000000000003,
            3.91,
            3.911,
            3.912,
            3.9130000000000003,
            3.914,
            3.915,
            3.916,
            3.9170000000000003,
            3.918,
            3.919,
            3.92,
            3.9210000000000003,
            3.922,
            3.923,
            3.924,
            3.9250000000000003,
            3.926,
            3.927,
            3.928,
            3.9290000000000003,
            3.93,
            3.931,
            3.932,
            3.9330000000000003,
            3.934,
            3.935,
            3.936,
            3.9370000000000003,
            3.938,
            3.939,
            3.94,
            3.9410000000000003,
            3.942,
            3.943,
            3.944,
            3.9450000000000003,
            3.946,
            3.947,
            3.948,
            3.9490000000000003,
            3.95,
            3.951,
            3.952,
            3.9530000000000003,
            3.954,
            3.955,
            3.956,
            3.9570000000000003,
            3.958,
            3.959,
            3.96,
            3.9610000000000003,
            3.962,
            3.963,
            3.964,
            3.9650000000000003,
            3.966,
            3.967,
            3.968,
            3.969,
            3.97,
            3.971,
            3.972,
            3.973,
            3.974,
            3.975,
            3.976,
            3.977,
            3.978,
            3.979,
            3.98,
            3.981,
            3.982,
            3.983,
            3.984,
            3.985,
            3.986,
            3.987,
            3.988,
            3.989,
            3.99,
            3.991,
            3.992,
            3.993,
            3.994,
            3.995,
            3.996,
            3.997,
            3.998,
            3.999,
            4.0,
            4.001,
            4.002,
            4.003,
            4.0040000000000004,
            4.005,
            4.006,
            4.007,
            4.008,
            4.009,
            4.01,
            4.011,
            4.0120000000000005,
            4.013,
            4.014,
            4.015,
            4.016,
            4.017,
            4.018,
            4.019,
            4.0200000000000005,
            4.021,
            4.022,
            4.023,
            4.024,
            4.025,
            4.026,
            4.027,
            4.0280000000000005,
            4.029,
            4.03,
            4.031,
            4.032,
            4.033,
            4.034,
            4.035,
            4.0360000000000005,
            4.037,
            4.038,
            4.039,
            4.04,
            4.041,
            4.042,
            4.043,
            4.0440000000000005,
            4.045,
            4.046,
            4.047,
            4.048,
            4.049,
            4.05,
            4.051,
            4.0520000000000005,
            4.053,
            4.054,
            4.055,
            4.056,
            4.057,
            4.058,
            4.059,
            4.0600000000000005,
            4.061,
            4.062,
            4.063,
            4.064,
            4.065,
            4.066,
            4.067,
            4.0680000000000005,
            4.069,
            4.07,
            4.071,
            4.072,
            4.073,
            4.074,
            4.075,
            4.0760000000000005,
            4.077,
            4.078,
            4.079,
            4.08,
            4.081,
            4.082,
            4.083,
            4.0840000000000005,
            4.085,
            4.086,
            4.087,
            4.088,
            4.089,
            4.09,
            4.091,
            4.0920000000000005,
            4.093,
            4.094,
            4.095,
            4.096,
            4.097,
            4.098,
            4.099,
            4.1,
            4.101,
            4.102,
            4.103,
            4.104,
            4.105,
            4.106,
            4.107,
            4.108,
            4.109,
            4.11,
            4.111,
            4.112,
            4.113,
            4.114,
            4.115,
            4.116,
            4.117,
            4.118,
            4.119,
            4.12,
            4.121,
            4.122,
            4.123,
            4.124,
            4.125,
            4.126,
            4.127,
            4.128,
            4.1290000000000004,
            4.13,
            4.131,
            4.132,
            4.133,
            4.134,
            4.135,
            4.136,
            4.1370000000000005,
            4.138,
            4.139,
            4.14,
            4.141,
            4.142,
            4.143,
            4.144,
            4.1450000000000005,
            4.146,
            4.147,
            4.148,
            4.149,
            4.15,
            4.151,
            4.152,
            4.1530000000000005,
            4.154,
            4.155,
            4.156,
            4.157,
            4.158,
            4.159,
            4.16,
            4.1610000000000005,
            4.162,
            4.163,
            4.164,
            4.165,
            4.166,
            4.167,
            4.168,
            4.1690000000000005,
            4.17,
            4.171,
            4.172,
            4.173,
            4.174,
            4.175,
            4.176,
            4.1770000000000005,
            4.178,
            4.179,
            4.18,
            4.181,
            4.182,
            4.183,
            4.184,
            4.1850000000000005,
            4.186,
            4.187,
            4.188,
            4.189,
            4.19,
            4.191,
            4.192,
            4.1930000000000005,
            4.194,
            4.195,
            4.196,
            4.197,
            4.198,
            4.199,
            4.2,
            4.2010000000000005,
            4.202,
            4.203,
            4.204,
            4.205,
            4.206,
            4.207,
            4.208,
            4.2090000000000005,
            4.21,
            4.211,
            4.212,
            4.213,
            4.214,
            4.215,
            4.216,
            4.2170000000000005,
            4.218,
            4.219,
            4.22,
            4.221,
            4.222,
            4.223,
            4.224,
            4.225,
            4.226,
            4.227,
            4.228,
            4.229,
            4.23,
            4.231,
            4.232,
            4.233,
            4.234,
            4.235,
            4.236,
            4.237,
            4.238,
            4.239,
            4.24,
            4.241,
            4.242,
            4.243,
            4.244,
            4.245,
            4.246,
            4.247,
            4.248,
            4.249,
            4.25,
            4.251,
            4.252,
            4.253,
            4.2540000000000004,
            4.255,
            4.256,
            4.257,
            4.258,
            4.259,
            4.26,
            4.261,
            4.2620000000000005,
            4.263,
            4.264,
            4.265,
            4.266,
            4.267,
            4.268,
            4.269,
            4.2700000000000005,
            4.271,
            4.272,
            4.273,
            4.274,
            4.275,
            4.276,
            4.277,
            4.2780000000000005,
            4.279,
            4.28,
            4.281,
            4.282,
            4.283,
            4.284,
            4.285,
            4.2860000000000005,
            4.287,
            4.288,
            4.289,
            4.29,
            4.291,
            4.292,
            4.293,
            4.2940000000000005,
            4.295,
            4.296,
            4.297,
            4.298,
            4.299,
            4.3,
            4.301,
            4.3020000000000005,
            4.303,
            4.304,
            4.305,
            4.306,
            4.307,
            4.308,
            4.309,
            4.3100000000000005,
            4.311,
            4.312,
            4.313,
            4.314,
            4.315,
            4.316,
            4.317,
            4.3180000000000005,
            4.319,
            4.32,
            4.321,
            4.322,
            4.323,
            4.324,
            4.325,
            4.3260000000000005,
            4.327,
            4.328,
            4.329,
            4.33,
            4.331,
            4.332,
            4.333,
            4.3340000000000005,
            4.335,
            4.336,
            4.337,
            4.338,
            4.339,
            4.34,
            4.341,
            4.3420000000000005,
            4.343,
            4.344,
            4.345,
            4.346,
            4.347,
            4.348,
            4.349,
            4.3500000000000005,
            4.351,
            4.352,
            4.353,
            4.354,
            4.355,
            4.356,
            4.357,
            4.358,
            4.359,
            4.36,
            4.361,
            4.362,
            4.363,
            4.364,
            4.365,
            4.366,
            4.367,
            4.368,
            4.369,
            4.37,
            4.371,
            4.372,
            4.373,
            4.374,
            4.375,
            4.376,
            4.377,
            4.378,
            4.3790000000000004,
            4.38,
            4.381,
            4.382,
            4.383,
            4.384,
            4.385,
            4.386,
            4.3870000000000005,
            4.388,
            4.389,
            4.39,
            4.391,
            4.392,
            4.393,
            4.394,
            4.3950000000000005,
            4.396,
            4.397,
            4.398,
            4.399,
            4.4,
            4.401,
            4.402,
            4.4030000000000005,
            4.404,
            4.405,
            4.406,
            4.407,
            4.408,
            4.409,
            4.41,
            4.4110000000000005,
            4.412,
            4.413,
            4.414,
            4.415,
            4.416,
            4.417,
            4.418,
            4.4190000000000005,
            4.42,
            4.421,
            4.422,
            4.423,
            4.424,
            4.425,
            4.426,
            4.4270000000000005,
            4.428,
            4.429,
            4.43,
            4.431,
            4.432,
            4.433,
            4.434,
            4.4350000000000005,
            4.436,
            4.437,
            4.438,
            4.439,
            4.44,
            4.441,
            4.442,
            4.4430000000000005,
            4.444,
            4.445,
            4.446,
            4.447,
            4.448,
            4.449,
            4.45,
            4.4510000000000005,
            4.452,
            4.453,
            4.454,
            4.455,
            4.456,
            4.457,
            4.458,
            4.4590000000000005,
            4.46,
            4.461,
            4.462,
            4.463,
            4.464,
            4.465,
            4.466,
            4.4670000000000005,
            4.468,
            4.469,
            4.47,
            4.471,
            4.472,
            4.473,
            4.474,
            4.4750000000000005,
            4.476,
            4.477,
            4.478,
            4.479,
            4.48,
            4.481,
            4.482,
            4.483,
            4.484,
            4.485,
            4.486,
            4.487,
            4.488,
            4.489,
            4.49,
            4.491,
            4.492,
            4.493,
            4.494,
            4.495,
            4.496,
            4.497,
            4.498,
            4.499,
            4.5,
            4.501,
            4.502,
            4.503,
            4.5040000000000004,
            4.505,
            4.506,
            4.507,
            4.508,
            4.509,
            4.51,
            4.511,
            4.5120000000000005,
            4.513,
            4.514,
            4.515,
            4.516,
            4.517,
            4.518,
            4.519,
            4.5200000000000005,
            4.521,
            4.522,
            4.523,
            4.524,
            4.525,
            4.526,
            4.527,
            4.5280000000000005,
            4.529,
            4.53,
            4.531,
            4.532,
            4.533,
            4.534,
            4.535,
            4.5360000000000005,
            4.537,
            4.538,
            4.539,
            4.54,
            4.541,
            4.542,
            4.543,
            4.5440000000000005,
            4.545,
            4.546,
            4.547,
            4.548,
            4.549,
            4.55,
            4.551,
            4.5520000000000005,
            4.553,
            4.554,
            4.555,
            4.556,
            4.557,
            4.558,
            4.559,
            4.5600000000000005,
            4.561,
            4.562,
            4.563,
            4.564,
            4.565,
            4.566,
            4.567,
            4.5680000000000005,
            4.569,
            4.57,
            4.571,
            4.572,
            4.573,
            4.574,
            4.575,
            4.5760000000000005,
            4.577,
            4.578,
            4.579,
            4.58,
            4.581,
            4.582,
            4.583,
            4.5840000000000005,
            4.585,
            4.586,
            4.587,
            4.588,
            4.589,
            4.59,
            4.591,
            4.5920000000000005,
            4.593,
            4.594,
            4.595,
            4.596,
            4.597,
            4.598,
            4.599,
            4.6000000000000005,
            4.601,
            4.602,
            4.603,
            4.604,
            4.605,
            4.606,
            4.607,
            4.6080000000000005,
            4.609,
            4.61,
            4.611,
            4.612,
            4.613,
            4.614,
            4.615,
            4.616,
            4.617,
            4.618,
            4.619,
            4.62,
            4.621,
            4.622,
            4.623,
            4.624,
            4.625,
            4.626,
            4.627,
            4.628,
            4.6290000000000004,
            4.63,
            4.631,
            4.632,
            4.633,
            4.634,
            4.635,
            4.636,
            4.6370000000000005,
            4.638,
            4.639,
            4.64,
            4.641,
            4.642,
            4.643,
            4.644,
            4.6450000000000005,
            4.646,
            4.647,
            4.648,
            4.649,
            4.65,
            4.651,
            4.652,
            4.6530000000000005,
            4.654,
            4.655,
            4.656,
            4.657,
            4.658,
            4.659,
            4.66,
            4.6610000000000005,
            4.662,
            4.663,
            4.664,
            4.665,
            4.666,
            4.667,
            4.668,
            4.6690000000000005,
            4.67,
            4.671,
            4.672,
            4.673,
            4.674,
            4.675,
            4.676,
            4.6770000000000005,
            4.678,
            4.679,
            4.68,
            4.681,
            4.682,
            4.683,
            4.684,
            4.6850000000000005,
            4.686,
            4.687,
            4.688,
            4.689,
            4.69,
            4.691,
            4.692,
            4.6930000000000005,
            4.694,
            4.695,
            4.696,
            4.697,
            4.698,
            4.699,
            4.7,
            4.7010000000000005,
            4.702,
            4.703,
            4.704,
            4.705,
            4.706,
            4.707,
            4.708,
            4.7090000000000005,
            4.71,
            4.711,
            4.712,
            4.713,
            4.714,
            4.715,
            4.716,
            4.7170000000000005,
            4.718,
            4.719,
            4.72,
            4.721,
            4.722,
            4.723,
            4.724,
            4.7250000000000005,
            4.726,
            4.727,
            4.728,
            4.729,
            4.73,
            4.731,
            4.732,
            4.7330000000000005,
            4.734,
            4.735,
            4.736,
            4.737,
            4.738,
            4.739,
            4.74,
            4.741,
            4.742,
            4.743,
            4.744,
            4.745,
            4.746,
            4.747,
            4.748,
            4.749,
            4.75,
            4.751,
            4.752,
            4.753,
            4.7540000000000004,
            4.755,
            4.756,
            4.757,
            4.758,
            4.759,
            4.76,
            4.761,
            4.7620000000000005,
            4.763,
            4.764,
            4.765,
            4.766,
            4.767,
            4.768,
            4.769,
            4.7700000000000005,
            4.771,
            4.772,
            4.773,
            4.774,
            4.775,
            4.776,
            4.777,
            4.7780000000000005,
            4.779,
            4.78,
            4.781,
            4.782,
            4.783,
            4.784,
            4.785,
            4.7860000000000005,
            4.787,
            4.788,
            4.789,
            4.79,
            4.791,
            4.792,
            4.793,
            4.7940000000000005,
            4.795,
            4.796,
            4.797,
            4.798,
            4.799,
            4.8,
            4.801,
            4.8020000000000005,
            4.803,
            4.804,
            4.805,
            4.806,
            4.807,
            4.808,
            4.809,
            4.8100000000000005,
            4.811,
            4.812,
            4.813,
            4.814,
            4.815,
            4.816,
            4.817,
            4.8180000000000005,
            4.819,
            4.82,
            4.821,
            4.822,
            4.823,
            4.824,
            4.825,
            4.8260000000000005,
            4.827,
            4.828,
            4.829,
            4.83,
            4.831,
            4.832,
            4.833,
            4.8340000000000005,
            4.835,
            4.836,
            4.837,
            4.838,
            4.839,
            4.84,
            4.841,
            4.8420000000000005,
            4.843,
            4.844,
            4.845,
            4.846,
            4.847,
            4.848,
            4.849,
            4.8500000000000005,
            4.851,
            4.852,
            4.853,
            4.854,
            4.855,
            4.856,
            4.857,
            4.8580000000000005,
            4.859,
            4.86,
            4.861,
            4.862,
            4.863,
            4.864,
            4.865,
            4.866,
            4.867,
            4.868,
            4.869,
            4.87,
            4.871,
            4.872,
            4.873,
            4.874,
            4.875,
            4.876,
            4.877,
            4.878,
            4.8790000000000004,
            4.88,
            4.881,
            4.882,
            4.883,
            4.884,
            4.885,
            4.886,
            4.8870000000000005,
            4.888,
            4.889,
            4.89,
            4.891,
            4.892,
            4.893,
            4.894,
            4.8950000000000005,
            4.896,
            4.897,
            4.898,
            4.899,
            4.9,
            4.901,
            4.902,
            4.9030000000000005,
            4.904,
            4.905,
            4.906,
            4.907,
            4.908,
            4.909,
            4.91,
            4.9110000000000005,
            4.912,
            4.913,
            4.914,
            4.915,
            4.916,
            4.917,
            4.918,
            4.9190000000000005,
            4.92,
            4.921,
            4.922,
            4.923,
            4.924,
            4.925,
            4.926,
            4.9270000000000005,
            4.928,
            4.929,
            4.93,
            4.931,
            4.932,
            4.933,
            4.934,
            4.9350000000000005,
            4.936,
            4.937,
            4.938,
            4.939,
            4.94,
            4.941,
            4.942,
            4.9430000000000005,
            4.944,
            4.945,
            4.946,
            4.947,
            4.948,
            4.949,
            4.95,
            4.9510000000000005,
            4.952,
            4.953,
            4.954,
            4.955,
            4.956,
            4.957,
            4.958,
            4.9590000000000005,
            4.96,
            4.961,
            4.962,
            4.963,
            4.964,
            4.965,
            4.966,
            4.9670000000000005,
            4.968,
            4.969,
            4.97,
            4.971,
            4.972,
            4.973,
            4.974,
            4.9750000000000005,
            4.976,
            4.977,
            4.978,
            4.979,
            4.98,
            4.981,
            4.982,
            4.9830000000000005,
            4.984,
            4.985,
            4.986,
            4.987,
            4.988,
            4.989,
            4.99,
            4.9910000000000005,
            4.992,
            4.993,
            4.994,
            4.995,
            4.996,
            4.997,
            4.998,
            4.999,
            5.0,
            5.001,
            5.002,
            5.003,
            5.0040000000000004,
            5.005,
            5.006,
            5.007,
            5.008,
            5.009,
            5.01,
            5.011,
            5.0120000000000005,
            5.013,
            5.014,
            5.015,
            5.016,
            5.017,
            5.018,
            5.019,
            5.0200000000000005,
            5.021,
            5.022,
            5.023,
            5.024,
            5.025,
            5.026,
            5.027,
            5.0280000000000005,
            5.029,
            5.03,
            5.031,
            5.032,
            5.033,
            5.034,
            5.035,
            5.0360000000000005,
            5.037,
            5.038,
            5.039,
            5.04,
            5.041,
            5.042,
            5.043,
            5.0440000000000005,
            5.045,
            5.046,
            5.047,
            5.048,
            5.049,
            5.05,
            5.051,
            5.0520000000000005,
            5.053,
            5.054,
            5.055,
            5.056,
            5.057,
            5.058,
            5.059,
            5.0600000000000005,
            5.061,
            5.062,
            5.063,
            5.064,
            5.065,
            5.066,
            5.067,
            5.0680000000000005,
            5.069,
            5.07,
            5.071,
            5.072,
            5.073,
            5.074,
            5.075,
            5.0760000000000005,
            5.077,
            5.078,
            5.079,
            5.08,
            5.081,
            5.082,
            5.083,
            5.0840000000000005,
            5.085,
            5.086,
            5.087,
            5.088,
            5.089,
            5.09,
            5.091,
            5.0920000000000005,
            5.093,
            5.094,
            5.095,
            5.096,
            5.097,
            5.098,
            5.099,
            5.1000000000000005,
            5.101,
            5.102,
            5.103,
            5.104,
            5.105,
            5.106,
            5.107,
            5.1080000000000005,
            5.109,
            5.11,
            5.111,
            5.112,
            5.113,
            5.114,
            5.115,
            5.1160000000000005,
            5.117,
            5.118,
            5.119,
            5.12,
            5.121,
            5.122,
            5.123,
            5.124,
            5.125,
            5.126,
            5.127,
            5.128,
            5.1290000000000004,
            5.13,
            5.131,
            5.132,
            5.133,
            5.134,
            5.135,
            5.136,
            5.1370000000000005,
            5.138,
            5.139,
            5.14,
            5.141,
            5.142,
            5.143,
            5.144,
            5.1450000000000005,
            5.146,
            5.147,
            5.148,
            5.149,
            5.15,
            5.151,
            5.152,
            5.1530000000000005,
            5.154,
            5.155,
            5.156,
            5.157,
            5.158,
            5.159,
            5.16,
            5.1610000000000005,
            5.162,
            5.163,
            5.164,
            5.165,
            5.166,
            5.167,
            5.168,
            5.1690000000000005,
            5.17,
            5.171,
            5.172,
            5.173,
            5.174,
            5.175,
            5.176,
            5.1770000000000005,
            5.178,
            5.179,
            5.18,
            5.181,
            5.182,
            5.183,
            5.184,
            5.1850000000000005,
            5.186,
            5.187,
            5.188,
            5.189,
            5.19,
            5.191,
            5.192,
            5.1930000000000005,
            5.194,
            5.195,
            5.196,
            5.197,
            5.198,
            5.199,
            5.2,
            5.2010000000000005,
            5.202,
            5.203,
            5.204,
            5.205,
            5.206,
            5.207,
            5.208,
            5.2090000000000005,
            5.21,
            5.211,
            5.212,
            5.213,
            5.214,
            5.215,
            5.216,
            5.2170000000000005,
            5.218,
            5.219,
            5.22,
            5.221,
            5.222,
            5.223,
            5.224,
            5.2250000000000005,
            5.226,
            5.227,
            5.228,
            5.229,
            5.23,
            5.231,
            5.232,
            5.2330000000000005,
            5.234,
            5.235,
            5.236,
            5.237,
            5.238,
            5.239,
            5.24,
            5.2410000000000005,
            5.242,
            5.243,
            5.244,
            5.245,
            5.246,
            5.247,
            5.248,
            5.249,
            5.25,
            5.251,
            5.252,
            5.253,
            5.2540000000000004,
            5.255,
            5.256,
            5.257,
            5.258,
            5.259,
            5.26,
            5.261,
            5.2620000000000005,
            5.263,
            5.264,
            5.265,
            5.266,
            5.267,
            5.268,
            5.269,
            5.2700000000000005,
            5.271,
            5.272,
            5.273,
            5.274,
            5.275,
            5.276,
            5.277,
            5.2780000000000005,
            5.279,
            5.28,
            5.281,
            5.282,
            5.283,
            5.284,
            5.285,
            5.2860000000000005,
            5.287,
            5.288,
            5.289,
            5.29,
            5.291,
            5.292,
            5.293,
            5.2940000000000005,
            5.295,
            5.296,
            5.297,
            5.298,
            5.299,
            5.3,
            5.301,
            5.3020000000000005,
            5.303,
            5.304,
            5.305,
            5.306,
            5.307,
            5.308,
            5.309,
            5.3100000000000005,
            5.311,
            5.312,
            5.313,
            5.314,
            5.315,
            5.316,
            5.317,
            5.3180000000000005,
            5.319,
            5.32,
            5.321,
            5.322,
            5.323,
            5.324,
            5.325,
            5.3260000000000005,
            5.327,
            5.328,
            5.329,
            5.33,
            5.331,
            5.332,
            5.333,
            5.3340000000000005,
            5.335,
            5.336,
            5.337,
            5.338,
            5.339,
            5.34,
            5.341,
            5.3420000000000005,
            5.343,
            5.344,
            5.345,
            5.346,
            5.347,
            5.348,
            5.349,
            5.3500000000000005,
            5.351,
            5.352,
            5.353,
            5.354,
            5.355,
            5.356,
            5.357,
            5.3580000000000005,
            5.359,
            5.36,
            5.361,
            5.362,
            5.363,
            5.364,
            5.365,
            5.3660000000000005,
            5.367,
            5.368,
            5.369,
            5.37,
            5.371,
            5.372,
            5.373,
            5.3740000000000006,
            5.375,
            5.376,
            5.377,
            5.378,
            5.3790000000000004,
            5.38,
            5.381,
            5.382,
            5.383,
            5.384,
            5.385,
            5.386,
            5.3870000000000005,
            5.388,
            5.389,
            5.39,
            5.391,
            5.392,
            5.393,
            5.394,
            5.3950000000000005,
            5.396,
            5.397,
            5.398,
            5.399,
            5.4,
            5.401,
            5.402,
            5.4030000000000005,
            5.404,
            5.405,
            5.406,
            5.407,
            5.408,
            5.409,
            5.41,
            5.4110000000000005,
            5.412,
            5.413,
            5.414,
            5.415,
            5.416,
            5.417,
            5.418,
            5.4190000000000005,
            5.42,
            5.421,
            5.422,
            5.423,
            5.424,
            5.425,
            5.426,
            5.4270000000000005,
            5.428,
            5.429,
            5.43,
            5.431,
            5.432,
            5.433,
            5.434,
            5.4350000000000005,
            5.436,
            5.437,
            5.438,
            5.439,
            5.44,
            5.441,
            5.442,
            5.4430000000000005,
            5.444,
            5.445,
            5.446,
            5.447,
            5.448,
            5.449,
            5.45,
            5.4510000000000005,
            5.452,
            5.453,
            5.454,
            5.455,
            5.456,
            5.457,
            5.458,
            5.4590000000000005,
            5.46,
            5.461,
            5.462,
            5.463,
            5.464,
            5.465,
            5.466,
            5.4670000000000005,
            5.468,
            5.469,
            5.47,
            5.471,
            5.472,
            5.473,
            5.474,
            5.4750000000000005,
            5.476,
            5.477,
            5.478,
            5.479,
            5.48,
            5.481,
            5.482,
            5.4830000000000005,
            5.484,
            5.485,
            5.486,
            5.487,
            5.488,
            5.489,
            5.49,
            5.4910000000000005,
            5.492,
            5.493,
            5.494,
            5.495,
            5.496,
            5.497,
            5.498,
            5.4990000000000006,
            5.5,
            5.501,
            5.502,
            5.503,
            5.5040000000000004,
            5.505,
            5.506,
            5.507,
            5.508,
            5.509,
            5.51,
            5.511,
            5.5120000000000005,
            5.513,
            5.514,
            5.515,
            5.516,
            5.517,
            5.518,
            5.519,
            5.5200000000000005,
            5.521,
            5.522,
            5.523,
            5.524,
            5.525,
            5.526,
            5.527,
            5.5280000000000005,
            5.529,
            5.53,
            5.531,
            5.532,
            5.533,
            5.534,
            5.535,
            5.5360000000000005,
            5.537,
            5.538,
            5.539,
            5.54,
            5.541,
            5.542,
            5.543,
            5.5440000000000005,
            5.545,
            5.546,
            5.547,
            5.548,
            5.549,
            5.55,
            5.551,
            5.5520000000000005,
            5.553,
            5.554,
            5.555,
            5.556,
            5.557,
            5.558,
            5.559,
            5.5600000000000005,
            5.561,
            5.562,
            5.563,
            5.564,
            5.565,
            5.566,
            5.567,
            5.5680000000000005,
            5.569,
            5.57,
            5.571,
            5.572,
            5.573,
            5.574,
            5.575,
            5.5760000000000005,
            5.577,
            5.578,
            5.579,
            5.58,
            5.581,
            5.582,
            5.583,
            5.5840000000000005,
            5.585,
            5.586,
            5.587,
            5.588,
            5.589,
            5.59,
            5.591,
            5.5920000000000005,
            5.593,
            5.594,
            5.595,
            5.596,
            5.597,
            5.598,
            5.599,
            5.6000000000000005,
            5.601,
            5.602,
            5.603,
            5.604,
            5.605,
            5.606,
            5.607,
            5.6080000000000005,
            5.609,
            5.61,
            5.611,
            5.612,
            5.613,
            5.614,
            5.615,
            5.6160000000000005,
            5.617,
            5.618,
            5.619,
            5.62,
            5.621,
            5.622,
            5.623,
            5.6240000000000006,
            5.625,
            5.626,
            5.627,
            5.628,
            5.6290000000000004,
            5.63,
            5.631,
            5.632,
            5.633,
            5.634,
            5.635,
            5.636,
            5.6370000000000005,
            5.638,
            5.639,
            5.64,
            5.641,
            5.642,
            5.643,
            5.644,
            5.6450000000000005,
            5.646,
            5.647,
            5.648,
            5.649,
            5.65,
            5.651,
            5.652,
            5.6530000000000005,
            5.654,
            5.655,
            5.656,
            5.657,
            5.658,
            5.659,
            5.66,
            5.6610000000000005,
            5.662,
            5.663,
            5.664,
            5.665,
            5.666,
            5.667,
            5.668,
            5.6690000000000005,
            5.67,
            5.671,
            5.672,
            5.673,
            5.674,
            5.675,
            5.676,
            5.6770000000000005,
            5.678,
            5.679,
            5.68,
            5.681,
            5.682,
            5.683,
            5.684,
            5.6850000000000005,
            5.686,
            5.687,
            5.688,
            5.689,
            5.69,
            5.691,
            5.692,
            5.6930000000000005,
            5.694,
            5.695,
            5.696,
            5.697,
            5.698,
            5.699,
            5.7,
            5.7010000000000005,
            5.702,
            5.703,
            5.704,
            5.705,
            5.706,
            5.707,
            5.708,
            5.7090000000000005,
            5.71,
            5.711,
            5.712,
            5.713,
            5.714,
            5.715,
            5.716,
            5.7170000000000005,
            5.718,
            5.719,
            5.72,
            5.721,
            5.722,
            5.723,
            5.724,
            5.7250000000000005,
            5.726,
            5.727,
            5.728,
            5.729,
            5.73,
            5.731,
            5.732,
            5.7330000000000005,
            5.734,
            5.735,
            5.736,
            5.737,
            5.738,
            5.739,
            5.74,
            5.7410000000000005,
            5.742,
            5.743,
            5.744,
            5.745,
            5.746,
            5.747,
            5.748,
            5.7490000000000006,
            5.75,
            5.751,
            5.752,
            5.753,
            5.7540000000000004,
            5.755,
            5.756,
            5.757000000000001,
            5.758,
            5.759,
            5.76,
            5.761,
            5.7620000000000005,
            5.763,
            5.764,
            5.765,
            5.766,
            5.767,
            5.768,
            5.769,
            5.7700000000000005,
            5.771,
            5.772,
            5.773,
            5.774,
            5.775,
            5.776,
            5.777,
            5.7780000000000005,
            5.779,
            5.78,
            5.781,
            5.782,
            5.783,
            5.784,
            5.785,
            5.7860000000000005,
            5.787,
            5.788,
            5.789,
            5.79,
            5.791,
            5.792,
            5.793,
            5.7940000000000005,
            5.795,
            5.796,
            5.797,
            5.798,
            5.799,
            5.8,
            5.801,
            5.8020000000000005,
            5.803,
            5.804,
            5.805,
            5.806,
            5.807,
            5.808,
            5.809,
            5.8100000000000005,
            5.811,
            5.812,
            5.813,
            5.814,
            5.815,
            5.816,
            5.817,
            5.8180000000000005,
            5.819,
            5.82,
            5.821,
            5.822,
            5.823,
            5.824,
            5.825,
            5.8260000000000005,
            5.827,
            5.828,
            5.829,
            5.83,
            5.831,
            5.832,
            5.833,
            5.8340000000000005,
            5.835,
            5.836,
            5.837,
            5.838,
            5.839,
            5.84,
            5.841,
            5.8420000000000005,
            5.843,
            5.844,
            5.845,
            5.846,
            5.847,
            5.848,
            5.849,
            5.8500000000000005,
            5.851,
            5.852,
            5.853,
            5.854,
            5.855,
            5.856,
            5.857,
            5.8580000000000005,
            5.859,
            5.86,
            5.861,
            5.862,
            5.863,
            5.864,
            5.865,
            5.8660000000000005,
            5.867,
            5.868,
            5.869,
            5.87,
            5.871,
            5.872,
            5.873,
            5.8740000000000006,
            5.875,
            5.876,
            5.877,
            5.878,
            5.8790000000000004,
            5.88,
            5.881,
            5.882000000000001,
            5.883,
            5.884,
            5.885,
            5.886,
            5.8870000000000005,
            5.888,
            5.889,
            5.89,
            5.891,
            5.892,
            5.893,
            5.894,
            5.8950000000000005,
            5.896,
            5.897,
            5.898,
            5.899,
            5.9,
            5.901,
            5.902,
            5.9030000000000005,
            5.904,
            5.905,
            5.906,
            5.907,
            5.908,
            5.909,
            5.91,
            5.9110000000000005,
            5.912,
            5.913,
            5.914,
            5.915,
            5.916,
            5.917,
            5.918,
            5.9190000000000005,
            5.92,
            5.921,
            5.922,
            5.923,
            5.924,
            5.925,
            5.926,
            5.9270000000000005,
            5.928,
            5.929,
            5.93,
            5.931,
            5.932,
            5.933,
            5.934,
            5.9350000000000005,
            5.936,
            5.937,
            5.938,
            5.939,
            5.94,
            5.941,
            5.942,
            5.9430000000000005,
            5.944,
            5.945,
            5.946,
            5.947,
            5.948,
            5.949,
            5.95,
            5.9510000000000005,
            5.952,
            5.953,
            5.954,
            5.955,
            5.956,
            5.957,
            5.958,
            5.9590000000000005,
            5.96,
            5.961,
            5.962,
            5.963,
            5.964,
            5.965,
            5.966,
            5.9670000000000005,
            5.968,
            5.969,
            5.97,
            5.971,
            5.972,
            5.973,
            5.974,
            5.9750000000000005,
            5.976,
            5.977,
            5.978,
            5.979,
            5.98,
            5.981,
            5.982,
            5.9830000000000005,
            5.984,
            5.985,
            5.986,
            5.987,
            5.988,
            5.989,
            5.99,
            5.9910000000000005,
            5.992,
            5.993,
            5.994,
            5.995,
            5.996,
            5.997,
            5.998,
            5.9990000000000006,
            6.0,
            6.001,
            6.002,
            6.003,
            6.0040000000000004,
            6.005,
            6.006,
            6.007000000000001,
            6.008,
            6.009,
            6.01,
            6.011,
            6.0120000000000005,
            6.013,
            6.014,
            6.015000000000001,
            6.016,
            6.017,
            6.018,
            6.019,
            6.0200000000000005,
            6.021,
            6.022,
            6.023,
            6.024,
            6.025,
            6.026,
            6.027,
            6.0280000000000005,
            6.029,
            6.03,
            6.031,
            6.032,
            6.033,
            6.034,
            6.035,
            6.0360000000000005,
            6.037,
            6.038,
            6.039,
            6.04,
            6.041,
            6.042,
            6.043,
            6.0440000000000005,
            6.045,
            6.046,
            6.047,
            6.048,
            6.049,
            6.05,
            6.051,
            6.0520000000000005,
            6.053,
            6.054,
            6.055,
            6.056,
            6.057,
            6.058,
            6.059,
            6.0600000000000005,
            6.061,
            6.062,
            6.063,
            6.064,
            6.065,
            6.066,
            6.067,
            6.0680000000000005,
            6.069,
            6.07,
            6.071,
            6.072,
            6.073,
            6.074,
            6.075,
            6.0760000000000005,
            6.077,
            6.078,
            6.079,
            6.08,
            6.081,
            6.082,
            6.083,
            6.0840000000000005,
            6.085,
            6.086,
            6.087,
            6.088,
            6.089,
            6.09,
            6.091,
            6.0920000000000005,
            6.093,
            6.094,
            6.095,
            6.096,
            6.097,
            6.098,
            6.099,
            6.1000000000000005,
            6.101,
            6.102,
            6.103,
            6.104,
            6.105,
            6.106,
            6.107,
            6.1080000000000005,
            6.109,
            6.11,
            6.111,
            6.112,
            6.113,
            6.114,
            6.115,
            6.1160000000000005,
            6.117,
            6.118,
            6.119,
            6.12,
            6.121,
            6.122,
            6.123,
            6.1240000000000006,
            6.125,
            6.126,
            6.127,
            6.128,
            6.1290000000000004,
            6.13,
            6.131,
            6.132000000000001,
            6.133,
            6.134,
            6.135,
            6.136,
            6.1370000000000005,
            6.138,
            6.139,
            6.140000000000001,
            6.141,
            6.142,
            6.143,
            6.144,
            6.1450000000000005,
            6.146,
            6.147,
            6.148,
            6.149,
            6.15,
            6.151,
            6.152,
            6.1530000000000005,
            6.154,
            6.155,
            6.156,
            6.157,
            6.158,
            6.159,
            6.16,
            6.1610000000000005,
            6.162,
            6.163,
            6.164,
            6.165,
            6.166,
            6.167,
            6.168,
            6.1690000000000005,
            6.17,
            6.171,
            6.172,
            6.173,
            6.174,
            6.175,
            6.176,
            6.1770000000000005,
            6.178,
            6.179,
            6.18,
            6.181,
            6.182,
            6.183,
            6.184,
            6.1850000000000005,
            6.186,
            6.187,
            6.188,
            6.189,
            6.19,
            6.191,
            6.192,
            6.1930000000000005,
            6.194,
            6.195,
            6.196,
            6.197,
            6.198,
            6.199,
            6.2,
            6.2010000000000005,
            6.202,
            6.203,
            6.204,
            6.205,
            6.206,
            6.207,
            6.208,
            6.2090000000000005,
            6.21,
            6.211,
            6.212,
            6.213,
            6.214,
            6.215,
            6.216,
            6.2170000000000005,
            6.218,
            6.219,
            6.22,
            6.221,
            6.222,
            6.223,
            6.224,
            6.2250000000000005,
            6.226,
            6.227,
            6.228,
            6.229,
            6.23,
            6.231,
            6.232,
            6.2330000000000005,
            6.234,
            6.235,
            6.236,
            6.237,
            6.238,
            6.239,
            6.24,
            6.2410000000000005,
            6.242,
            6.243,
            6.244,
            6.245,
            6.246,
            6.247,
            6.248,
            6.2490000000000006,
            6.25,
            6.251,
            6.252,
            6.253,
            6.2540000000000004,
            6.255,
            6.256,
            6.257000000000001,
            6.258,
            6.259,
            6.26,
            6.261,
            6.2620000000000005,
            6.263,
            6.264,
            6.265000000000001,
            6.266,
            6.267,
            6.268,
            6.269,
            6.2700000000000005,
            6.271,
            6.272,
            6.273,
            6.274,
            6.275,
            6.276,
            6.277,
            6.2780000000000005,
            6.279,
            6.28,
            6.281,
            6.282,
            6.283,
            6.284,
            6.285,
            6.2860000000000005,
            6.287,
            6.288,
            6.289,
            6.29,
            6.291,
            6.292,
            6.293,
            6.2940000000000005,
            6.295,
            6.296,
            6.297,
            6.298,
            6.299,
            6.3,
            6.301,
            6.3020000000000005,
            6.303,
            6.304,
            6.305,
            6.306,
            6.307,
            6.308,
            6.309,
            6.3100000000000005,
            6.311,
            6.312,
            6.313,
            6.314,
            6.315,
            6.316,
            6.317,
            6.3180000000000005,
            6.319,
            6.32,
            6.321,
            6.322,
            6.323,
            6.324,
            6.325,
            6.3260000000000005,
            6.327,
            6.328,
            6.329,
            6.33,
            6.331,
            6.332,
            6.333,
            6.3340000000000005,
            6.335,
            6.336,
            6.337,
            6.338,
            6.339,
            6.34,
            6.341,
            6.3420000000000005,
            6.343,
            6.344,
            6.345,
            6.346,
            6.347,
            6.348,
            6.349,
            6.3500000000000005,
            6.351,
            6.352,
            6.353,
            6.354,
            6.355,
            6.356,
            6.357,
            6.3580000000000005,
            6.359,
            6.36,
            6.361,
            6.362,
            6.363,
            6.364,
            6.365,
            6.3660000000000005,
            6.367,
            6.368,
            6.369,
            6.37,
            6.371,
            6.372,
            6.373,
            6.3740000000000006,
            6.375,
            6.376,
            6.377,
            6.378,
            6.3790000000000004,
            6.38,
            6.381,
            6.382000000000001,
            6.383,
            6.384,
            6.385,
            6.386,
            6.3870000000000005,
            6.388,
            6.389,
            6.390000000000001,
            6.391,
            6.392,
            6.393,
            6.394,
            6.3950000000000005,
            6.396,
            6.397,
            6.398000000000001,
            6.399,
            6.4,
            6.401,
            6.402,
            6.4030000000000005,
            6.404,
            6.405,
            6.406,
            6.407,
            6.408,
            6.409,
            6.41,
            6.4110000000000005,
            6.412,
            6.413,
            6.414,
            6.415,
            6.416,
            6.417,
            6.418,
            6.4190000000000005,
            6.42,
            6.421,
            6.422,
            6.423,
            6.424,
            6.425,
            6.426,
            6.4270000000000005,
            6.428,
            6.429,
            6.43,
            6.431,
            6.432,
            6.433,
            6.434,
            6.4350000000000005,
            6.436,
            6.437,
            6.438,
            6.439,
            6.44,
            6.441,
            6.442,
            6.4430000000000005,
            6.444,
            6.445,
            6.446,
            6.447,
            6.448,
            6.449,
            6.45,
            6.4510000000000005,
            6.452,
            6.453,
            6.454,
            6.455,
            6.456,
            6.457,
            6.458,
            6.4590000000000005,
            6.46,
            6.461,
            6.462,
            6.463,
            6.464,
            6.465,
            6.466,
            6.4670000000000005,
            6.468,
            6.469,
            6.47,
            6.471,
            6.472,
            6.473,
            6.474,
            6.4750000000000005,
            6.476,
            6.477,
            6.478,
            6.479,
            6.48,
            6.481,
            6.482,
            6.4830000000000005,
            6.484,
            6.485,
            6.486,
            6.487,
            6.488,
            6.489,
            6.49,
            6.4910000000000005,
            6.492,
            6.493,
            6.494,
            6.495,
            6.496,
            6.497,
            6.498,
            6.4990000000000006,
            6.5,
            6.501,
            6.502,
            6.503,
            6.5040000000000004,
            6.505,
            6.506,
            6.507000000000001,
            6.508,
            6.509,
            6.51,
            6.511,
            6.5120000000000005,
            6.513,
            6.514,
            6.515000000000001,
            6.516,
            6.517,
            6.518,
            6.519,
            6.5200000000000005,
            6.521,
            6.522,
            6.523000000000001,
            6.524,
            6.525,
            6.526,
            6.527,
            6.5280000000000005,
            6.529,
            6.53,
            6.531,
            6.532,
            6.533,
            6.534,
            6.535,
            6.5360000000000005,
            6.537,
            6.538,
            6.539,
            6.54,
            6.541,
            6.542,
            6.543,
            6.5440000000000005,
            6.545,
            6.546,
            6.547,
            6.548,
            6.549,
            6.55,
            6.551,
            6.5520000000000005,
            6.553,
            6.554,
            6.555,
            6.556,
            6.557,
            6.558,
            6.559,
            6.5600000000000005,
            6.561,
            6.562,
            6.563,
            6.564,
            6.565,
            6.566,
            6.567,
            6.5680000000000005,
            6.569,
            6.57,
            6.571,
            6.572,
            6.573,
            6.574,
            6.575,
            6.5760000000000005,
            6.577,
            6.578,
            6.579,
            6.58,
            6.581,
            6.582,
            6.583,
            6.5840000000000005,
            6.585,
            6.586,
            6.587,
            6.588,
            6.589,
            6.59,
            6.591,
            6.5920000000000005,
            6.593,
            6.594,
            6.595,
            6.596,
            6.597,
            6.598,
            6.599,
            6.6000000000000005,
            6.601,
            6.602,
            6.603,
            6.604,
            6.605,
            6.606,
            6.607,
            6.6080000000000005,
            6.609,
            6.61,
            6.611,
            6.612,
            6.613,
            6.614,
            6.615,
            6.6160000000000005,
            6.617,
            6.618,
            6.619,
            6.62,
            6.621,
            6.622,
            6.623,
            6.6240000000000006,
            6.625,
            6.626,
            6.627,
            6.628,
            6.6290000000000004,
            6.63,
            6.631,
            6.632000000000001,
            6.633,
            6.634,
            6.635,
            6.636,
            6.6370000000000005,
            6.638,
            6.639,
            6.640000000000001,
            6.641,
            6.642,
            6.643,
            6.644,
            6.6450000000000005,
            6.646,
            6.647,
            6.648000000000001,
            6.649,
            6.65,
            6.651,
            6.652,
            6.6530000000000005,
            6.654,
            6.655,
            6.656000000000001,
            6.657,
            6.658,
            6.659,
            6.66,
            6.6610000000000005,
            6.662,
            6.663,
            6.664,
            6.665,
            6.666,
            6.667,
            6.668,
            6.6690000000000005,
            6.67,
            6.671,
            6.672,
            6.673,
            6.674,
            6.675,
            6.676,
            6.6770000000000005,
            6.678,
            6.679,
            6.68,
            6.681,
            6.682,
            6.683,
            6.684,
            6.6850000000000005,
            6.686,
            6.687,
            6.688,
            6.689,
            6.69,
            6.691,
            6.692,
            6.6930000000000005,
            6.694,
            6.695,
            6.696,
            6.697,
            6.698,
            6.699,
            6.7,
            6.7010000000000005,
            6.702,
            6.703,
            6.704,
            6.705,
            6.706,
            6.707,
            6.708,
            6.7090000000000005,
            6.71,
            6.711,
            6.712,
            6.713,
            6.714,
            6.715,
            6.716,
            6.7170000000000005,
            6.718,
            6.719,
            6.72,
            6.721,
            6.722,
            6.723,
            6.724,
            6.7250000000000005,
            6.726,
            6.727,
            6.728,
            6.729,
            6.73,
            6.731,
            6.732,
            6.7330000000000005,
            6.734,
            6.735,
            6.736,
            6.737,
            6.738,
            6.739,
            6.74,
            6.7410000000000005,
            6.742,
            6.743,
            6.744,
            6.745,
            6.746,
            6.747,
            6.748,
            6.7490000000000006,
            6.75,
            6.751,
            6.752,
            6.753,
            6.7540000000000004,
            6.755,
            6.756,
            6.757000000000001,
            6.758,
            6.759,
            6.76,
            6.761,
            6.7620000000000005,
            6.763,
            6.764,
            6.765000000000001,
            6.766,
            6.767,
            6.768,
            6.769,
            6.7700000000000005,
            6.771,
            6.772,
            6.773000000000001,
            6.774,
            6.775,
            6.776,
            6.777,
            6.7780000000000005,
            6.779,
            6.78,
            6.781000000000001,
            6.782,
            6.783,
            6.784,
            6.785,
            6.7860000000000005,
            6.787,
            6.788,
            6.789,
            6.79,
            6.791,
            6.792,
            6.793,
            6.7940000000000005,
            6.795,
            6.796,
            6.797,
            6.798,
            6.799,
            6.8,
            6.801,
            6.8020000000000005,
            6.803,
            6.804,
            6.805,
            6.806,
            6.807,
            6.808,
            6.809,
            6.8100000000000005,
            6.811,
            6.812,
            6.813,
            6.814,
            6.815,
            6.816,
            6.817,
            6.8180000000000005,
            6.819,
            6.82,
            6.821,
            6.822,
            6.823,
            6.824,
            6.825,
            6.8260000000000005,
            6.827,
            6.828,
            6.829,
            6.83,
            6.831,
            6.832,
            6.833,
            6.8340000000000005,
            6.835,
            6.836,
            6.837,
            6.838,
            6.839,
            6.84,
            6.841,
            6.8420000000000005,
            6.843,
            6.844,
            6.845,
            6.846,
            6.847,
            6.848,
            6.849,
            6.8500000000000005,
            6.851,
            6.852,
            6.853,
            6.854,
            6.855,
            6.856,
            6.857,
            6.8580000000000005,
            6.859,
            6.86,
            6.861,
            6.862,
            6.863,
            6.864,
            6.865,
            6.8660000000000005,
            6.867,
            6.868,
            6.869,
            6.87,
            6.871,
            6.872,
            6.873,
            6.8740000000000006,
            6.875,
            6.876,
            6.877,
            6.878,
            6.8790000000000004,
            6.88,
            6.881,
            6.882000000000001,
            6.883,
            6.884,
            6.885,
            6.886,
            6.8870000000000005,
            6.888,
            6.889,
            6.890000000000001,
            6.891,
            6.892,
            6.893,
            6.894,
            6.8950000000000005,
            6.896,
            6.897,
            6.898000000000001,
            6.899,
            6.9,
            6.901,
            6.902,
            6.9030000000000005,
            6.904,
            6.905,
            6.906000000000001,
            6.907,
            6.908,
            6.909,
            6.91,
            6.9110000000000005,
            6.912,
            6.913,
            6.914,
            6.915,
            6.916,
            6.917,
            6.918,
            6.9190000000000005,
            6.92,
            6.921,
            6.922,
            6.923,
            6.924,
            6.925,
            6.926,
            6.9270000000000005,
            6.928,
            6.929,
            6.93,
            6.931,
            6.932,
            6.933,
            6.934,
            6.9350000000000005,
            6.936,
            6.937,
            6.938,
            6.939,
            6.94,
            6.941,
            6.942,
            6.9430000000000005,
            6.944,
            6.945,
            6.946,
            6.947,
            6.948,
            6.949,
            6.95,
            6.9510000000000005,
            6.952,
            6.953,
            6.954,
            6.955,
            6.956,
            6.957,
            6.958,
            6.9590000000000005,
            6.96,
            6.961,
            6.962,
            6.963,
            6.964,
            6.965,
            6.966,
            6.9670000000000005,
            6.968,
            6.969,
            6.97,
            6.971,
            6.972,
            6.973,
            6.974,
            6.9750000000000005,
            6.976,
            6.977,
            6.978,
            6.979,
            6.98,
            6.981,
            6.982,
            6.9830000000000005,
            6.984,
            6.985,
            6.986,
            6.987,
            6.988,
            6.989,
            6.99,
            6.9910000000000005,
            6.992,
            6.993,
            6.994,
            6.995,
            6.996,
            6.997,
            6.998,
            6.9990000000000006,
            7.0,
            7.001,
            7.002,
            7.003,
            7.0040000000000004,
            7.005,
            7.006,
            7.007000000000001,
            7.008,
            7.009,
            7.01,
            7.011,
            7.0120000000000005,
            7.013,
            7.014,
            7.015000000000001,
            7.016,
            7.017,
            7.018,
            7.019,
            7.0200000000000005,
            7.021,
            7.022,
            7.023000000000001,
            7.024,
            7.025,
            7.026,
            7.027,
            7.0280000000000005,
            7.029,
            7.03,
            7.031000000000001,
            7.032,
            7.033,
            7.034,
            7.035,
            7.0360000000000005,
            7.037,
            7.038,
            7.039000000000001,
            7.04,
            7.041,
            7.042,
            7.043,
            7.0440000000000005,
            7.045,
            7.046,
            7.047,
            7.048,
            7.049,
            7.05,
            7.051,
            7.0520000000000005,
            7.053,
            7.054,
            7.055,
            7.056,
            7.057,
            7.058,
            7.059,
            7.0600000000000005,
            7.061,
            7.062,
            7.063,
            7.064,
            7.065,
            7.066,
            7.067,
            7.0680000000000005,
            7.069,
            7.07,
            7.071,
            7.072,
            7.073,
            7.074,
            7.075,
            7.0760000000000005,
            7.077,
            7.078,
            7.079,
            7.08,
            7.081,
            7.082,
            7.083,
            7.0840000000000005,
            7.085,
            7.086,
            7.087,
            7.088,
            7.089,
            7.09,
            7.091,
            7.0920000000000005,
            7.093,
            7.094,
            7.095,
            7.096,
            7.097,
            7.098,
            7.099,
            7.1000000000000005,
            7.101,
            7.102,
            7.103,
            7.104,
            7.105,
            7.106,
            7.107,
            7.1080000000000005,
            7.109,
            7.11,
            7.111,
            7.112,
            7.113,
            7.114,
            7.115,
            7.1160000000000005,
            7.117,
            7.118,
            7.119,
            7.12,
            7.121,
            7.122,
            7.123,
            7.1240000000000006,
            7.125,
            7.126,
            7.127,
            7.128,
            7.1290000000000004,
            7.13,
            7.131,
            7.132000000000001,
            7.133,
            7.134,
            7.135,
            7.136,
            7.1370000000000005,
            7.138,
            7.139,
            7.140000000000001,
            7.141,
            7.142,
            7.143,
            7.144,
            7.1450000000000005,
            7.146,
            7.147,
            7.148000000000001,
            7.149,
            7.15,
            7.151,
            7.152,
            7.1530000000000005,
            7.154,
            7.155,
            7.156000000000001,
            7.157,
            7.158,
            7.159,
            7.16,
            7.1610000000000005,
            7.162,
            7.163,
            7.164000000000001,
            7.165,
            7.166,
            7.167,
            7.168,
            7.1690000000000005,
            7.17,
            7.171,
            7.172,
            7.173,
            7.174,
            7.175,
            7.176,
            7.1770000000000005,
            7.178,
            7.179,
            7.18,
            7.181,
            7.182,
            7.183,
            7.184,
            7.1850000000000005,
            7.186,
            7.187,
            7.188,
            7.189,
            7.19,
            7.191,
            7.192,
            7.1930000000000005,
            7.194,
            7.195,
            7.196,
            7.197,
            7.198,
            7.199,
            7.2,
            7.2010000000000005,
            7.202,
            7.203,
            7.204,
            7.205,
            7.206,
            7.207,
            7.208,
            7.2090000000000005,
            7.21,
            7.211,
            7.212,
            7.213,
            7.214,
            7.215,
            7.216,
            7.2170000000000005,
            7.218,
            7.219,
            7.22,
            7.221,
            7.222,
            7.223,
            7.224,
            7.2250000000000005,
            7.226,
            7.227,
            7.228,
            7.229,
            7.23,
            7.231,
            7.232,
            7.2330000000000005,
            7.234,
            7.235,
            7.236,
            7.237,
            7.238,
            7.239,
            7.24,
            7.2410000000000005,
            7.242,
            7.243,
            7.244,
            7.245,
            7.246,
            7.247,
            7.248,
            7.2490000000000006,
            7.25,
            7.251,
            7.252,
            7.253,
            7.2540000000000004,
            7.255,
            7.256,
            7.257000000000001,
            7.258,
            7.259,
            7.26,
            7.261,
            7.2620000000000005,
            7.263,
            7.264,
            7.265000000000001,
            7.266,
            7.267,
            7.268,
            7.269,
            7.2700000000000005,
            7.271,
            7.272,
            7.273000000000001,
            7.274,
            7.275,
            7.276,
            7.277,
            7.2780000000000005,
            7.279,
            7.28,
            7.281000000000001,
            7.282,
            7.283,
            7.284,
            7.285,
            7.2860000000000005,
            7.287,
            7.288,
            7.289000000000001,
            7.29,
            7.291,
            7.292,
            7.293,
            7.2940000000000005,
            7.295,
            7.296,
            7.297,
            7.298,
            7.299,
            7.3,
            7.301,
            7.3020000000000005,
            7.303,
            7.304,
            7.305,
            7.306,
            7.307,
            7.308,
            7.309,
            7.3100000000000005,
            7.311,
            7.312,
            7.313,
            7.314,
            7.315,
            7.316,
            7.317,
            7.3180000000000005,
            7.319,
            7.32,
            7.321,
            7.322,
            7.323,
            7.324,
            7.325,
            7.3260000000000005,
            7.327,
            7.328,
            7.329,
            7.33,
            7.331,
            7.332,
            7.333,
            7.3340000000000005,
            7.335,
            7.336,
            7.337,
            7.338,
            7.339,
            7.34,
            7.341,
            7.3420000000000005,
            7.343,
            7.344,
            7.345,
            7.346,
            7.347,
            7.348,
            7.349,
            7.3500000000000005,
            7.351,
            7.352,
            7.353,
            7.354,
            7.355,
            7.356,
            7.357,
            7.3580000000000005,
            7.359,
            7.36,
            7.361,
            7.362,
            7.363,
            7.364,
            7.365,
            7.3660000000000005,
            7.367,
            7.368,
            7.369,
            7.37,
            7.371,
            7.372,
            7.373,
            7.3740000000000006,
            7.375,
            7.376,
            7.377,
            7.378,
            7.3790000000000004,
            7.38,
            7.381,
            7.382000000000001,
            7.383,
            7.384,
            7.385,
            7.386,
            7.3870000000000005,
            7.388,
            7.389,
            7.390000000000001,
            7.391,
            7.392,
            7.393,
            7.394,
            7.3950000000000005,
            7.396,
            7.397,
            7.398000000000001,
            7.399,
            7.4,
            7.401,
            7.402,
            7.4030000000000005,
            7.404,
            7.405,
            7.406000000000001,
            7.407,
            7.408,
            7.409,
            7.41,
            7.4110000000000005,
            7.412,
            7.413,
            7.414000000000001,
            7.415,
            7.416,
            7.417,
            7.418,
            7.4190000000000005,
            7.42,
            7.421,
            7.422000000000001,
            7.423,
            7.424,
            7.425,
            7.426,
            7.4270000000000005,
            7.428,
            7.429,
            7.43,
            7.431,
            7.432,
            7.433,
            7.434,
            7.4350000000000005,
            7.436,
            7.437,
            7.438,
            7.439,
            7.44,
            7.441,
            7.442,
            7.4430000000000005,
            7.444,
            7.445,
            7.446,
            7.447,
            7.448,
            7.449,
            7.45,
            7.4510000000000005,
            7.452,
            7.453,
            7.454,
            7.455,
            7.456,
            7.457,
            7.458,
            7.4590000000000005,
            7.46,
            7.461,
            7.462,
            7.463,
            7.464,
            7.465,
            7.466,
            7.4670000000000005,
            7.468,
            7.469,
            7.47,
            7.471,
            7.472,
            7.473,
            7.474,
            7.4750000000000005,
            7.476,
            7.477,
            7.478,
            7.479,
            7.48,
            7.481,
            7.482,
            7.4830000000000005,
            7.484,
            7.485,
            7.486,
            7.487,
            7.488,
            7.489,
            7.49,
            7.4910000000000005,
            7.492,
            7.493,
            7.494,
            7.495,
            7.496,
            7.497,
            7.498,
            7.4990000000000006,
            7.5,
            7.501,
            7.502,
            7.503,
            7.5040000000000004,
            7.505,
            7.506,
            7.507000000000001,
            7.508,
            7.509,
            7.51,
            7.511,
            7.5120000000000005,
            7.513,
            7.514,
            7.515000000000001,
            7.516,
            7.517,
            7.518,
            7.519,
            7.5200000000000005,
            7.521,
            7.522,
            7.523000000000001,
            7.524,
            7.525,
            7.526,
            7.527,
            7.5280000000000005,
            7.529,
            7.53,
            7.531000000000001,
            7.532,
            7.533,
            7.534,
            7.535,
            7.5360000000000005,
            7.537,
            7.538,
            7.539000000000001,
            7.54,
            7.541,
            7.542,
            7.543,
            7.5440000000000005,
            7.545,
            7.546,
            7.547000000000001,
            7.548,
            7.549,
            7.55,
            7.551,
            7.5520000000000005,
            7.553,
            7.554,
            7.555,
            7.556,
            7.557,
            7.558,
            7.559,
            7.5600000000000005,
            7.561,
            7.562,
            7.563,
            7.564,
            7.565,
            7.566,
            7.567,
            7.5680000000000005,
            7.569,
            7.57,
            7.571,
            7.572,
            7.573,
            7.574,
            7.575,
            7.5760000000000005,
            7.577,
            7.578,
            7.579,
            7.58,
            7.581,
            7.582,
            7.583,
            7.5840000000000005,
            7.585,
            7.586,
            7.587,
            7.588,
            7.589,
            7.59,
            7.591,
            7.5920000000000005,
            7.593,
            7.594,
            7.595,
            7.596,
            7.597,
            7.598,
            7.599,
            7.6000000000000005,
            7.601,
            7.602,
            7.603,
            7.604,
            7.605,
            7.606,
            7.607,
            7.6080000000000005,
            7.609,
            7.61,
            7.611,
            7.612,
            7.613,
            7.614,
            7.615,
            7.6160000000000005,
            7.617,
            7.618,
            7.619,
            7.62,
            7.621,
            7.622,
            7.623,
            7.6240000000000006,
            7.625,
            7.626,
            7.627,
            7.628,
            7.6290000000000004,
            7.63,
            7.631,
            7.632000000000001,
            7.633,
            7.634,
            7.635,
            7.636,
            7.6370000000000005,
            7.638,
            7.639,
            7.640000000000001,
            7.641,
            7.642,
            7.643,
            7.644,
            7.6450000000000005,
            7.646,
            7.647,
            7.648000000000001,
            7.649,
            7.65,
            7.651,
            7.652,
            7.6530000000000005,
            7.654,
            7.655,
            7.656000000000001,
            7.657,
            7.658,
            7.659,
            7.66,
            7.6610000000000005,
            7.662,
            7.663,
            7.664000000000001,
            7.665,
            7.666,
            7.667,
            7.668,
            7.6690000000000005,
            7.67,
            7.671,
            7.672000000000001,
            7.673,
            7.674,
            7.675,
            7.676,
            7.6770000000000005,
            7.678,
            7.679,
            7.68,
            7.681,
            7.682,
            7.683,
            7.684,
            7.6850000000000005,
            7.686,
            7.687,
            7.688,
            7.689,
            7.69,
            7.691,
            7.692,
            7.6930000000000005,
            7.694,
            7.695,
            7.696,
            7.697,
            7.698,
            7.699,
            7.7,
            7.7010000000000005,
            7.702,
            7.703,
            7.704,
            7.705,
            7.706,
            7.707,
            7.708,
            7.7090000000000005,
            7.71,
            7.711,
            7.712,
            7.713,
            7.714,
            7.715,
            7.716,
            7.7170000000000005,
            7.718,
            7.719,
            7.72,
            7.721,
            7.722,
            7.723,
            7.724,
            7.7250000000000005,
            7.726,
            7.727,
            7.728,
            7.729,
            7.73,
            7.731,
            7.732,
            7.7330000000000005,
            7.734,
            7.735,
            7.736,
            7.737,
            7.738,
            7.739,
            7.74,
            7.7410000000000005,
            7.742,
            7.743,
            7.744,
            7.745,
            7.746,
            7.747,
            7.748,
            7.7490000000000006,
            7.75,
            7.751,
            7.752,
            7.753,
            7.7540000000000004,
            7.755,
            7.756,
            7.757000000000001,
            7.758,
            7.759,
            7.76,
            7.761,
            7.7620000000000005,
            7.763,
            7.764,
            7.765000000000001,
            7.766,
            7.767,
            7.768,
            7.769,
            7.7700000000000005,
            7.771,
            7.772,
            7.773000000000001,
            7.774,
            7.775,
            7.776,
            7.777,
            7.7780000000000005,
            7.779,
            7.78,
            7.781000000000001,
            7.782,
            7.783,
            7.784,
            7.785,
            7.7860000000000005,
            7.787,
            7.788,
            7.789000000000001,
            7.79,
            7.791,
            7.792,
            7.793,
            7.7940000000000005,
            7.795,
            7.796,
            7.797000000000001,
            7.798,
            7.799,
            7.8,
            7.801,
            7.8020000000000005,
            7.803,
            7.804,
            7.805000000000001,
            7.806,
            7.807,
            7.808,
            7.809,
            7.8100000000000005,
            7.811,
            7.812,
            7.813,
            7.814,
            7.815,
            7.816,
            7.817,
            7.8180000000000005,
            7.819,
            7.82,
            7.821,
            7.822,
            7.823,
            7.824,
            7.825,
            7.8260000000000005,
            7.827,
            7.828,
            7.829,
            7.83,
            7.831,
            7.832,
            7.833,
            7.8340000000000005,
            7.835,
            7.836,
            7.837,
            7.838,
            7.839,
            7.84,
            7.841,
            7.8420000000000005,
            7.843,
            7.844,
            7.845,
            7.846,
            7.847,
            7.848,
            7.849,
            7.8500000000000005,
            7.851,
            7.852,
            7.853,
            7.854,
            7.855,
            7.856,
            7.857,
            7.8580000000000005,
            7.859,
            7.86,
            7.861,
            7.862,
            7.863,
            7.864,
            7.865,
            7.8660000000000005,
            7.867,
            7.868,
            7.869,
            7.87,
            7.871,
            7.872,
            7.873,
            7.8740000000000006,
            7.875,
            7.876,
            7.877,
            7.878,
            7.8790000000000004,
            7.88,
            7.881,
            7.882000000000001,
            7.883,
            7.884,
            7.885,
            7.886,
            7.8870000000000005,
            7.888,
            7.889,
            7.890000000000001,
            7.891,
            7.892,
            7.893,
            7.894,
            7.8950000000000005,
            7.896,
            7.897,
            7.898000000000001,
            7.899,
            7.9,
            7.901,
            7.902,
            7.9030000000000005,
            7.904,
            7.905,
            7.906000000000001,
            7.907,
            7.908,
            7.909,
            7.91,
            7.9110000000000005,
            7.912,
            7.913,
            7.914000000000001,
            7.915,
            7.916,
            7.917,
            7.918,
            7.9190000000000005,
            7.92,
            7.921,
            7.922000000000001,
            7.923,
            7.924,
            7.925,
            7.926,
            7.9270000000000005,
            7.928,
            7.929,
            7.930000000000001,
            7.931,
            7.932,
            7.933,
            7.934,
            7.9350000000000005,
            7.936,
            7.937,
            7.938,
            7.939,
            7.94,
            7.941,
            7.942,
            7.9430000000000005,
            7.944,
            7.945,
            7.946,
            7.947,
            7.948,
            7.949,
            7.95,
            7.9510000000000005,
            7.952,
            7.953,
            7.954,
            7.955,
            7.956,
            7.957,
            7.958,
            7.9590000000000005,
            7.96,
            7.961,
            7.962,
            7.963,
            7.964,
            7.965,
            7.966,
            7.9670000000000005,
            7.968,
            7.969,
            7.97,
            7.971,
            7.972,
            7.973,
            7.974,
            7.9750000000000005,
            7.976,
            7.977,
            7.978,
            7.979,
            7.98,
            7.981,
            7.982,
            7.9830000000000005,
            7.984,
            7.985,
            7.986,
            7.987,
            7.988,
            7.989,
            7.99,
            7.9910000000000005,
            7.992,
            7.993,
            7.994,
            7.995,
            7.996,
            7.997,
            7.998,
            7.9990000000000006,
            8.0,
            8.001,
            8.002,
            8.003,
            8.004,
            8.005,
            8.006,
            8.007,
            8.008000000000001,
            8.009,
            8.01,
            8.011000000000001,
            8.012,
            8.013,
            8.014,
            8.015,
            8.016,
            8.017,
            8.018,
            8.019,
            8.02,
            8.021,
            8.022,
            8.023,
            8.024000000000001,
            8.025,
            8.026,
            8.027000000000001,
            8.028,
            8.029,
            8.03,
            8.031,
            8.032,
            8.033,
            8.034,
            8.035,
            8.036,
            8.037,
            8.038,
            8.039,
            8.040000000000001,
            8.041,
            8.042,
            8.043000000000001,
            8.044,
            8.045,
            8.046,
            8.047,
            8.048,
            8.049,
            8.05,
            8.051,
            8.052,
            8.053,
            8.054,
            8.055,
            8.056000000000001,
            8.057,
            8.058,
            8.059000000000001,
            8.06,
            8.061,
            8.062,
            8.063,
            8.064,
            8.065,
            8.066,
            8.067,
            8.068,
            8.069,
            8.07,
            8.071,
            8.072000000000001,
            8.073,
            8.074,
            8.075,
            8.076,
            8.077,
            8.078,
            8.079,
            8.08,
            8.081,
            8.082,
            8.083,
            8.084,
            8.085,
            8.086,
            8.087,
            8.088000000000001,
            8.089,
            8.09,
            8.091,
            8.092,
            8.093,
            8.094,
            8.095,
            8.096,
            8.097,
            8.098,
            8.099,
            8.1,
            8.101,
            8.102,
            8.103,
            8.104000000000001,
            8.105,
            8.106,
            8.107,
            8.108,
            8.109,
            8.11,
            8.111,
            8.112,
            8.113,
            8.114,
            8.115,
            8.116,
            8.117,
            8.118,
            8.119,
            8.120000000000001,
            8.121,
            8.122,
            8.123,
            8.124,
            8.125,
            8.126,
            8.127,
            8.128,
            8.129,
            8.13,
            8.131,
            8.132,
            8.133000000000001,
            8.134,
            8.135,
            8.136000000000001,
            8.137,
            8.138,
            8.139,
            8.14,
            8.141,
            8.142,
            8.143,
            8.144,
            8.145,
            8.146,
            8.147,
            8.148,
            8.149000000000001,
            8.15,
            8.151,
            8.152000000000001,
            8.153,
            8.154,
            8.155,
            8.156,
            8.157,
            8.158,
            8.159,
            8.16,
            8.161,
            8.162,
            8.163,
            8.164,
            8.165000000000001,
            8.166,
            8.167,
            8.168000000000001,
            8.169,
            8.17,
            8.171,
            8.172,
            8.173,
            8.174,
            8.175,
            8.176,
            8.177,
            8.178,
            8.179,
            8.18,
            8.181000000000001,
            8.182,
            8.183,
            8.184000000000001,
            8.185,
            8.186,
            8.187,
            8.188,
            8.189,
            8.19,
            8.191,
            8.192,
            8.193,
            8.194,
            8.195,
            8.196,
            8.197000000000001,
            8.198,
            8.199,
            8.2,
            8.201,
            8.202,
            8.203,
            8.204,
            8.205,
            8.206,
            8.207,
            8.208,
            8.209,
            8.21,
            8.211,
            8.212,
            8.213000000000001,
            8.214,
            8.215,
            8.216,
            8.217,
            8.218,
            8.219,
            8.22,
            8.221,
            8.222,
            8.223,
            8.224,
            8.225,
            8.226,
            8.227,
            8.228,
            8.229000000000001,
            8.23,
            8.231,
            8.232,
            8.233,
            8.234,
            8.235,
            8.236,
            8.237,
            8.238,
            8.239,
            8.24,
            8.241,
            8.242,
            8.243,
            8.244,
            8.245000000000001,
            8.246,
            8.247,
            8.248,
            8.249,
            8.25,
            8.251,
            8.252,
            8.253,
            8.254,
            8.255,
            8.256,
            8.257,
            8.258000000000001,
            8.259,
            8.26,
            8.261000000000001,
            8.262,
            8.263,
            8.264,
            8.265,
            8.266,
            8.267,
            8.268,
            8.269,
            8.27,
            8.271,
            8.272,
            8.273,
            8.274000000000001,
            8.275,
            8.276,
            8.277000000000001,
            8.278,
            8.279,
            8.28,
            8.281,
            8.282,
            8.283,
            8.284,
            8.285,
            8.286,
            8.287,
            8.288,
            8.289,
            8.290000000000001,
            8.291,
            8.292,
            8.293000000000001,
            8.294,
            8.295,
            8.296,
            8.297,
            8.298,
            8.299,
            8.3,
            8.301,
            8.302,
            8.303,
            8.304,
            8.305,
            8.306000000000001,
            8.307,
            8.308,
            8.309000000000001,
            8.31,
            8.311,
            8.312,
            8.313,
            8.314,
            8.315,
            8.316,
            8.317,
            8.318,
            8.319,
            8.32,
            8.321,
            8.322000000000001,
            8.323,
            8.324,
            8.325,
            8.326,
            8.327,
            8.328,
            8.329,
            8.33,
            8.331,
            8.332,
            8.333,
            8.334,
            8.335,
            8.336,
            8.337,
            8.338000000000001,
            8.339,
            8.34,
            8.341,
            8.342,
            8.343,
            8.344,
            8.345,
            8.346,
            8.347,
            8.348,
            8.349,
            8.35,
            8.351,
            8.352,
            8.353,
            8.354000000000001,
            8.355,
            8.356,
            8.357,
            8.358,
            8.359,
            8.36,
            8.361,
            8.362,
            8.363,
            8.364,
            8.365,
            8.366,
            8.367,
            8.368,
            8.369,
            8.370000000000001,
            8.371,
            8.372,
            8.373,
            8.374,
            8.375,
            8.376,
            8.377,
            8.378,
            8.379,
            8.38,
            8.381,
            8.382,
            8.383000000000001,
            8.384,
            8.385,
            8.386000000000001,
            8.387,
            8.388,
            8.389,
            8.39,
            8.391,
            8.392,
            8.393,
            8.394,
            8.395,
            8.396,
            8.397,
            8.398,
            8.399000000000001,
            8.4,
            8.401,
            8.402000000000001,
            8.403,
            8.404,
            8.405,
            8.406,
            8.407,
            8.408,
            8.409,
            8.41,
            8.411,
            8.412,
            8.413,
            8.414,
            8.415000000000001,
            8.416,
            8.417,
            8.418000000000001,
            8.419,
            8.42,
            8.421,
            8.422,
            8.423,
            8.424,
            8.425,
            8.426,
            8.427,
            8.428,
            8.429,
            8.43,
            8.431000000000001,
            8.432,
            8.433,
            8.434000000000001,
            8.435,
            8.436,
            8.437,
            8.438,
            8.439,
            8.44,
            8.441,
            8.442,
            8.443,
            8.444,
            8.445,
            8.446,
            8.447000000000001,
            8.448,
            8.449,
            8.45,
            8.451,
            8.452,
            8.453,
            8.454,
            8.455,
            8.456,
            8.457,
            8.458,
            8.459,
            8.46,
            8.461,
            8.462,
            8.463000000000001,
            8.464,
            8.465,
            8.466,
            8.467,
            8.468,
            8.469,
            8.47,
            8.471,
            8.472,
            8.473,
            8.474,
            8.475,
            8.476,
            8.477,
            8.478,
            8.479000000000001,
            8.48,
            8.481,
            8.482,
            8.483,
            8.484,
            8.485,
            8.486,
            8.487,
            8.488,
            8.489,
            8.49,
            8.491,
            8.492,
            8.493,
            8.494,
            8.495000000000001,
            8.496,
            8.497,
            8.498,
            8.499,
            8.5,
            8.501,
            8.502,
            8.503,
            8.504,
            8.505,
            8.506,
            8.507,
            8.508000000000001,
            8.509,
            8.51,
            8.511000000000001,
            8.512,
            8.513,
            8.514,
            8.515,
            8.516,
            8.517,
            8.518,
            8.519,
            8.52,
            8.521,
            8.522,
            8.523,
            8.524000000000001,
            8.525,
            8.526,
            8.527000000000001,
            8.528,
            8.529,
            8.53,
            8.531,
            8.532,
            8.533,
            8.534,
            8.535,
            8.536,
            8.537,
            8.538,
            8.539,
            8.540000000000001,
            8.541,
            8.542,
            8.543000000000001,
            8.544,
            8.545,
            8.546,
            8.547,
            8.548,
            8.549,
            8.55,
            8.551,
            8.552,
            8.553,
            8.554,
            8.555,
            8.556000000000001,
            8.557,
            8.558,
            8.559000000000001,
            8.56,
            8.561,
            8.562,
            8.563,
            8.564,
            8.565,
            8.566,
            8.567,
            8.568,
            8.569,
            8.57,
            8.571,
            8.572000000000001,
            8.573,
            8.574,
            8.575000000000001,
            8.576,
            8.577,
            8.578,
            8.579,
            8.58,
            8.581,
            8.582,
            8.583,
            8.584,
            8.585,
            8.586,
            8.587,
            8.588000000000001,
            8.589,
            8.59,
            8.591,
            8.592,
            8.593,
            8.594,
            8.595,
            8.596,
            8.597,
            8.598,
            8.599,
            8.6,
            8.601,
            8.602,
            8.603,
            8.604000000000001,
            8.605,
            8.606,
            8.607,
            8.608,
            8.609,
            8.61,
            8.611,
            8.612,
            8.613,
            8.614,
            8.615,
            8.616,
            8.617,
            8.618,
            8.619,
            8.620000000000001,
            8.621,
            8.622,
            8.623,
            8.624,
            8.625,
            8.626,
            8.627,
            8.628,
            8.629,
            8.63,
            8.631,
            8.632,
            8.633000000000001,
            8.634,
            8.635,
            8.636000000000001,
            8.637,
            8.638,
            8.639,
            8.64,
            8.641,
            8.642,
            8.643,
            8.644,
            8.645,
            8.646,
            8.647,
            8.648,
            8.649000000000001,
            8.65,
            8.651,
            8.652000000000001,
            8.653,
            8.654,
            8.655,
            8.656,
            8.657,
            8.658,
            8.659,
            8.66,
            8.661,
            8.662,
            8.663,
            8.664,
            8.665000000000001,
            8.666,
            8.667,
            8.668000000000001,
            8.669,
            8.67,
            8.671,
            8.672,
            8.673,
            8.674,
            8.675,
            8.676,
            8.677,
            8.678,
            8.679,
            8.68,
            8.681000000000001,
            8.682,
            8.683,
            8.684000000000001,
            8.685,
            8.686,
            8.687,
            8.688,
            8.689,
            8.69,
            8.691,
            8.692,
            8.693,
            8.694,
            8.695,
            8.696,
            8.697000000000001,
            8.698,
            8.699,
            8.700000000000001,
            8.701,
            8.702,
            8.703,
            8.704,
            8.705,
            8.706,
            8.707,
            8.708,
            8.709,
            8.71,
            8.711,
            8.712,
            8.713000000000001,
            8.714,
            8.715,
            8.716,
            8.717,
            8.718,
            8.719,
            8.72,
            8.721,
            8.722,
            8.723,
            8.724,
            8.725,
            8.726,
            8.727,
            8.728,
            8.729000000000001,
            8.73,
            8.731,
            8.732,
            8.733,
            8.734,
            8.735,
            8.736,
            8.737,
            8.738,
            8.739,
            8.74,
            8.741,
            8.742,
            8.743,
            8.744,
            8.745000000000001,
            8.746,
            8.747,
            8.748,
            8.749,
            8.75,
            8.751,
            8.752,
            8.753,
            8.754,
            8.755,
            8.756,
            8.757,
            8.758000000000001,
            8.759,
            8.76,
            8.761000000000001,
            8.762,
            8.763,
            8.764,
            8.765,
            8.766,
            8.767,
            8.768,
            8.769,
            8.77,
            8.771,
            8.772,
            8.773,
            8.774000000000001,
            8.775,
            8.776,
            8.777000000000001,
            8.778,
            8.779,
            8.78,
            8.781,
            8.782,
            8.783,
            8.784,
            8.785,
            8.786,
            8.787,
            8.788,
            8.789,
            8.790000000000001,
            8.791,
            8.792,
            8.793000000000001,
            8.794,
            8.795,
            8.796,
            8.797,
            8.798,
            8.799,
            8.8,
            8.801,
            8.802,
            8.803,
            8.804,
            8.805,
            8.806000000000001,
            8.807,
            8.808,
            8.809000000000001,
            8.81,
            8.811,
            8.812,
            8.813,
            8.814,
            8.815,
            8.816,
            8.817,
            8.818,
            8.819,
            8.82,
            8.821,
            8.822000000000001,
            8.823,
            8.824,
            8.825000000000001,
            8.826,
            8.827,
            8.828,
            8.829,
            8.83,
            8.831,
            8.832,
            8.833,
            8.834,
            8.835,
            8.836,
            8.837,
            8.838000000000001,
            8.839,
            8.84,
            8.841,
            8.842,
            8.843,
            8.844,
            8.845,
            8.846,
            8.847,
            8.848,
            8.849,
            8.85,
            8.851,
            8.852,
            8.853,
            8.854000000000001,
            8.855,
            8.856,
            8.857,
            8.858,
            8.859,
            8.86,
            8.861,
            8.862,
            8.863,
            8.864,
            8.865,
            8.866,
            8.867,
            8.868,
            8.869,
            8.870000000000001,
            8.871,
            8.872,
            8.873,
            8.874,
            8.875,
            8.876,
            8.877,
            8.878,
            8.879,
            8.88,
            8.881,
            8.882,
            8.883000000000001,
            8.884,
            8.885,
            8.886000000000001,
            8.887,
            8.888,
            8.889,
            8.89,
            8.891,
            8.892,
            8.893,
            8.894,
            8.895,
            8.896,
            8.897,
            8.898,
            8.899000000000001,
            8.9,
            8.901,
            8.902000000000001,
            8.903,
            8.904,
            8.905,
            8.906,
            8.907,
            8.908,
            8.909,
            8.91,
            8.911,
            8.912,
            8.913,
            8.914,
            8.915000000000001,
            8.916,
            8.917,
            8.918000000000001,
            8.919,
            8.92,
            8.921,
            8.922,
            8.923,
            8.924,
            8.925,
            8.926,
            8.927,
            8.928,
            8.929,
            8.93,
            8.931000000000001,
            8.932,
            8.933,
            8.934000000000001,
            8.935,
            8.936,
            8.937,
            8.938,
            8.939,
            8.94,
            8.941,
            8.942,
            8.943,
            8.944,
            8.945,
            8.946,
            8.947000000000001,
            8.948,
            8.949,
            8.950000000000001,
            8.951,
            8.952,
            8.953,
            8.954,
            8.955,
            8.956,
            8.957,
            8.958,
            8.959,
            8.96,
            8.961,
            8.962,
            8.963000000000001,
            8.964,
            8.965,
            8.966,
            8.967,
            8.968,
            8.969,
            8.97,
            8.971,
            8.972,
            8.973,
            8.974,
            8.975,
            8.976,
            8.977,
            8.978,
            8.979000000000001,
            8.98,
            8.981,
            8.982,
            8.983,
            8.984,
            8.985,
            8.986,
            8.987,
            8.988,
            8.989,
            8.99,
            8.991,
            8.992,
            8.993,
            8.994,
            8.995000000000001,
            8.996,
            8.997,
            8.998,
            8.999,
            9.0,
            9.001,
            9.002,
            9.003,
            9.004,
            9.005,
            9.006,
            9.007,
            9.008000000000001,
            9.009,
            9.01,
            9.011000000000001,
            9.012,
            9.013,
            9.014,
            9.015,
            9.016,
            9.017,
            9.018,
            9.019,
            9.02,
            9.021,
            9.022,
            9.023,
            9.024000000000001,
            9.025,
            9.026,
            9.027000000000001,
            9.028,
            9.029,
            9.03,
            9.031,
            9.032,
            9.033,
            9.034,
            9.035,
            9.036,
            9.037,
            9.038,
            9.039,
            9.040000000000001,
            9.041,
            9.042,
            9.043000000000001,
            9.044,
            9.045,
            9.046,
            9.047,
            9.048,
            9.049,
            9.05,
            9.051,
            9.052,
            9.053,
            9.054,
            9.055,
            9.056000000000001,
            9.057,
            9.058,
            9.059000000000001,
            9.06,
            9.061,
            9.062,
            9.063,
            9.064,
            9.065,
            9.066,
            9.067,
            9.068,
            9.069,
            9.07,
            9.071,
            9.072000000000001,
            9.073,
            9.074,
            9.075000000000001,
            9.076,
            9.077,
            9.078,
            9.079,
            9.08,
            9.081,
            9.082,
            9.083,
            9.084,
            9.085,
            9.086,
            9.087,
            9.088000000000001,
            9.089,
            9.09,
            9.091,
            9.092,
            9.093,
            9.094,
            9.095,
            9.096,
            9.097,
            9.098,
            9.099,
            9.1,
            9.101,
            9.102,
            9.103,
            9.104000000000001,
            9.105,
            9.106,
            9.107,
            9.108,
            9.109,
            9.11,
            9.111,
            9.112,
            9.113,
            9.114,
            9.115,
            9.116,
            9.117,
            9.118,
            9.119,
            9.120000000000001,
            9.121,
            9.122,
            9.123,
            9.124,
            9.125,
            9.126,
            9.127,
            9.128,
            9.129,
            9.13,
            9.131,
            9.132,
            9.133000000000001,
            9.134,
            9.135,
            9.136000000000001,
            9.137,
            9.138,
            9.139,
            9.14,
            9.141,
            9.142,
            9.143,
            9.144,
            9.145,
            9.146,
            9.147,
            9.148,
            9.149000000000001,
            9.15,
            9.151,
            9.152000000000001,
            9.153,
            9.154,
            9.155,
            9.156,
            9.157,
            9.158,
            9.159,
            9.16,
            9.161,
            9.162,
            9.163,
            9.164,
            9.165000000000001,
            9.166,
            9.167,
            9.168000000000001,
            9.169,
            9.17,
            9.171,
            9.172,
            9.173,
            9.174,
            9.175,
            9.176,
            9.177,
            9.178,
            9.179,
            9.18,
            9.181000000000001,
            9.182,
            9.183,
            9.184000000000001,
            9.185,
            9.186,
            9.187,
            9.188,
            9.189,
            9.19,
            9.191,
            9.192,
            9.193,
            9.194,
            9.195,
            9.196,
            9.197000000000001,
            9.198,
            9.199,
            9.200000000000001,
            9.201,
            9.202,
            9.203,
            9.204,
            9.205,
            9.206,
            9.207,
            9.208,
            9.209,
            9.21,
            9.211,
            9.212,
            9.213000000000001,
            9.214,
            9.215,
            9.216000000000001,
            9.217,
            9.218,
            9.219,
            9.22,
            9.221,
            9.222,
            9.223,
            9.224,
            9.225,
            9.226,
            9.227,
            9.228,
            9.229000000000001,
            9.23,
            9.231,
            9.232,
            9.233,
            9.234,
            9.235,
            9.236,
            9.237,
            9.238,
            9.239,
            9.24,
            9.241,
            9.242,
            9.243,
            9.244,
            9.245000000000001,
            9.246,
            9.247,
            9.248,
            9.249,
            9.25,
            9.251,
            9.252,
            9.253,
            9.254,
            9.255,
            9.256,
            9.257,
            9.258000000000001,
            9.259,
            9.26,
            9.261000000000001,
            9.262,
            9.263,
            9.264,
            9.265,
            9.266,
            9.267,
            9.268,
            9.269,
            9.27,
            9.271,
            9.272,
            9.273,
            9.274000000000001,
            9.275,
            9.276,
            9.277000000000001,
            9.278,
            9.279,
            9.28,
            9.281,
            9.282,
            9.283,
            9.284,
            9.285,
            9.286,
            9.287,
            9.288,
            9.289,
            9.290000000000001,
            9.291,
            9.292,
            9.293000000000001,
            9.294,
            9.295,
            9.296,
            9.297,
            9.298,
            9.299,
            9.3,
            9.301,
            9.302,
            9.303,
            9.304,
            9.305,
            9.306000000000001,
            9.307,
            9.308,
            9.309000000000001,
            9.31,
            9.311,
            9.312,
            9.313,
            9.314,
            9.315,
            9.316,
            9.317,
            9.318,
            9.319,
            9.32,
            9.321,
            9.322000000000001,
            9.323,
            9.324,
            9.325000000000001,
            9.326,
            9.327,
            9.328,
            9.329,
            9.33,
            9.331,
            9.332,
            9.333,
            9.334,
            9.335,
            9.336,
            9.337,
            9.338000000000001,
            9.339,
            9.34,
            9.341000000000001,
            9.342,
            9.343,
            9.344,
            9.345,
            9.346,
            9.347,
            9.348,
            9.349,
            9.35,
            9.351,
            9.352,
            9.353,
            9.354000000000001,
            9.355,
            9.356,
            9.357,
            9.358,
            9.359,
            9.36,
            9.361,
            9.362,
            9.363,
            9.364,
            9.365,
            9.366,
            9.367,
            9.368,
            9.369,
            9.370000000000001,
            9.371,
            9.372,
            9.373,
            9.374,
            9.375,
            9.376,
            9.377,
            9.378,
            9.379,
            9.38,
            9.381,
            9.382,
            9.383000000000001,
            9.384,
            9.385,
            9.386000000000001,
            9.387,
            9.388,
            9.389,
            9.39,
            9.391,
            9.392,
            9.393,
            9.394,
            9.395,
            9.396,
            9.397,
            9.398,
            9.399000000000001,
            9.4,
            9.401,
            9.402000000000001,
            9.403,
            9.404,
            9.405,
            9.406,
            9.407,
            9.408,
            9.409,
            9.41,
            9.411,
            9.412,
            9.413,
            9.414,
            9.415000000000001,
            9.416,
            9.417,
            9.418000000000001,
            9.419,
            9.42,
            9.421,
            9.422,
            9.423,
            9.424,
            9.425,
            9.426,
            9.427,
            9.428,
            9.429,
            9.43,
            9.431000000000001,
            9.432,
            9.433,
            9.434000000000001,
            9.435,
            9.436,
            9.437,
            9.438,
            9.439,
            9.44,
            9.441,
            9.442,
            9.443,
            9.444,
            9.445,
            9.446,
            9.447000000000001,
            9.448,
            9.449,
            9.450000000000001,
            9.451,
            9.452,
            9.453,
            9.454,
            9.455,
            9.456,
            9.457,
            9.458,
            9.459,
            9.46,
            9.461,
            9.462,
            9.463000000000001,
            9.464,
            9.465,
            9.466000000000001,
            9.467,
            9.468,
            9.469,
            9.47,
            9.471,
            9.472,
            9.473,
            9.474,
            9.475,
            9.476,
            9.477,
            9.478,
            9.479000000000001,
            9.48,
            9.481,
            9.482,
            9.483,
            9.484,
            9.485,
            9.486,
            9.487,
            9.488,
            9.489,
            9.49,
            9.491,
            9.492,
            9.493,
            9.494,
            9.495000000000001,
            9.496,
            9.497,
            9.498,
            9.499,
            9.5,
            9.501,
            9.502,
            9.503,
            9.504,
            9.505,
            9.506,
            9.507,
            9.508000000000001,
            9.509,
            9.51,
            9.511000000000001,
            9.512,
            9.513,
            9.514,
            9.515,
            9.516,
            9.517,
            9.518,
            9.519,
            9.52,
            9.521,
            9.522,
            9.523,
            9.524000000000001,
            9.525,
            9.526,
            9.527000000000001,
            9.528,
            9.529,
            9.53,
            9.531,
            9.532,
            9.533,
            9.534,
            9.535,
            9.536,
            9.537,
            9.538,
            9.539,
            9.540000000000001,
            9.541,
            9.542,
            9.543000000000001,
            9.544,
            9.545,
            9.546,
            9.547,
            9.548,
            9.549,
            9.55,
            9.551,
            9.552,
            9.553,
            9.554,
            9.555,
            9.556000000000001,
            9.557,
            9.558,
            9.559000000000001,
            9.56,
            9.561,
            9.562,
            9.563,
            9.564,
            9.565,
            9.566,
            9.567,
            9.568,
            9.569,
            9.57,
            9.571,
            9.572000000000001,
            9.573,
            9.574,
            9.575000000000001,
            9.576,
            9.577,
            9.578,
            9.579,
            9.58,
            9.581,
            9.582,
            9.583,
            9.584,
            9.585,
            9.586,
            9.587,
            9.588000000000001,
            9.589,
            9.59,
            9.591000000000001,
            9.592,
            9.593,
            9.594,
            9.595,
            9.596,
            9.597,
            9.598,
            9.599,
            9.6,
            9.601,
            9.602,
            9.603,
            9.604000000000001,
            9.605,
            9.606,
            9.607,
            9.608,
            9.609,
            9.61,
            9.611,
            9.612,
            9.613,
            9.614,
            9.615,
            9.616,
            9.617,
            9.618,
            9.619,
            9.620000000000001,
            9.621,
            9.622,
            9.623,
            9.624,
            9.625,
            9.626,
            9.627,
            9.628,
            9.629,
            9.63,
            9.631,
            9.632,
            9.633000000000001,
            9.634,
            9.635,
            9.636000000000001,
            9.637,
            9.638,
            9.639,
            9.64,
            9.641,
            9.642,
            9.643,
            9.644,
            9.645,
            9.646,
            9.647,
            9.648,
            9.649000000000001,
            9.65,
            9.651,
            9.652000000000001,
            9.653,
            9.654,
            9.655,
            9.656,
            9.657,
            9.658,
            9.659,
            9.66,
            9.661,
            9.662,
            9.663,
            9.664,
            9.665000000000001,
            9.666,
            9.667,
            9.668000000000001,
            9.669,
            9.67,
            9.671,
            9.672,
            9.673,
            9.674,
            9.675,
            9.676,
            9.677,
            9.678,
            9.679,
            9.68,
            9.681000000000001,
            9.682,
            9.683,
            9.684000000000001,
            9.685,
            9.686,
            9.687,
            9.688,
            9.689,
            9.69,
            9.691,
            9.692,
            9.693,
            9.694,
            9.695,
            9.696,
            9.697000000000001,
            9.698,
            9.699,
            9.700000000000001,
            9.701,
            9.702,
            9.703,
            9.704,
            9.705,
            9.706,
            9.707,
            9.708,
            9.709,
            9.71,
            9.711,
            9.712,
            9.713000000000001,
            9.714,
            9.715,
            9.716000000000001,
            9.717,
            9.718,
            9.719,
            9.72,
            9.721,
            9.722,
            9.723,
            9.724,
            9.725,
            9.726,
            9.727,
            9.728,
            9.729000000000001,
            9.73,
            9.731,
            9.732,
            9.733,
            9.734,
            9.735,
            9.736,
            9.737,
            9.738,
            9.739,
            9.74,
            9.741,
            9.742,
            9.743,
            9.744,
            9.745000000000001,
            9.746,
            9.747,
            9.748,
            9.749,
            9.75,
            9.751,
            9.752,
            9.753,
            9.754,
            9.755,
            9.756,
            9.757,
            9.758000000000001,
            9.759,
            9.76,
            9.761000000000001,
            9.762,
            9.763,
            9.764,
            9.765,
            9.766,
            9.767,
            9.768,
            9.769,
            9.77,
            9.771,
            9.772,
            9.773,
            9.774000000000001,
            9.775,
            9.776,
            9.777000000000001,
            9.778,
            9.779,
            9.78,
            9.781,
            9.782,
            9.783,
            9.784,
            9.785,
            9.786,
            9.787,
            9.788,
            9.789,
            9.790000000000001,
            9.791,
            9.792,
            9.793000000000001,
            9.794,
            9.795,
            9.796,
            9.797,
            9.798,
            9.799,
            9.8,
            9.801,
            9.802,
            9.803,
            9.804,
            9.805,
            9.806000000000001,
            9.807,
            9.808,
            9.809000000000001,
            9.81,
            9.811,
            9.812,
            9.813,
            9.814,
            9.815,
            9.816,
            9.817,
            9.818,
            9.819,
            9.82,
            9.821,
            9.822000000000001,
            9.823,
            9.824,
            9.825000000000001,
            9.826,
            9.827,
            9.828,
            9.829,
            9.83,
            9.831,
            9.832,
            9.833,
            9.834,
            9.835,
            9.836,
            9.837,
            9.838000000000001,
            9.839,
            9.84,
            9.841000000000001,
            9.842,
            9.843,
            9.844,
            9.845,
            9.846,
            9.847,
            9.848,
            9.849,
            9.85,
            9.851,
            9.852,
            9.853,
            9.854000000000001,
            9.855,
            9.856,
            9.857,
            9.858,
            9.859,
            9.86,
            9.861,
            9.862,
            9.863,
            9.864,
            9.865,
            9.866,
            9.867,
            9.868,
            9.869,
            9.870000000000001,
            9.871,
            9.872,
            9.873,
            9.874,
            9.875,
            9.876,
            9.877,
            9.878,
            9.879,
            9.88,
            9.881,
            9.882,
            9.883000000000001,
            9.884,
            9.885,
            9.886000000000001,
            9.887,
            9.888,
            9.889,
            9.89,
            9.891,
            9.892,
            9.893,
            9.894,
            9.895,
            9.896,
            9.897,
            9.898,
            9.899000000000001,
            9.9,
            9.901,
            9.902000000000001,
            9.903,
            9.904,
            9.905,
            9.906,
            9.907,
            9.908,
            9.909,
            9.91,
            9.911,
            9.912,
            9.913,
            9.914,
            9.915000000000001,
            9.916,
            9.917,
            9.918000000000001,
            9.919,
            9.92,
            9.921,
            9.922,
            9.923,
            9.924,
            9.925,
            9.926,
            9.927,
            9.928,
            9.929,
            9.93,
            9.931000000000001,
            9.932,
            9.933,
            9.934000000000001,
            9.935,
            9.936,
            9.937,
            9.938,
            9.939,
            9.94,
            9.941,
            9.942,
            9.943,
            9.944,
            9.945,
            9.946,
            9.947000000000001,
            9.948,
            9.949,
            9.950000000000001,
            9.951,
            9.952,
            9.953,
            9.954,
            9.955,
            9.956,
            9.957,
            9.958,
            9.959,
            9.96,
            9.961,
            9.962,
            9.963000000000001,
            9.964,
            9.965,
            9.966000000000001,
            9.967,
            9.968,
            9.969,
            9.97,
            9.971,
            9.972,
            9.973,
            9.974,
            9.975,
            9.976,
            9.977,
            9.978,
            9.979000000000001,
            9.98,
            9.981,
            9.982000000000001,
            9.983,
            9.984,
            9.985,
            9.986,
            9.987,
            9.988,
            9.989,
            9.99,
            9.991,
            9.992,
            9.993,
            9.994,
            9.995000000000001,
            9.996,
            9.997,
            9.998,
            9.999,
            10.0,
            10.001,
            10.002,
            10.003,
            10.004,
            10.005,
            10.006,
            10.007,
            10.008000000000001,
            10.009,
            10.01,
            10.011000000000001,
            10.012,
            10.013,
            10.014,
            10.015,
            10.016,
            10.017,
            10.018,
            10.019,
            10.02,
            10.021,
            10.022,
            10.023,
            10.024000000000001,
            10.025,
            10.026,
            10.027000000000001,
            10.028,
            10.029,
            10.03,
            10.031,
            10.032,
            10.033,
            10.034,
            10.035,
            10.036,
            10.037,
            10.038,
            10.039,
            10.040000000000001,
            10.041,
            10.042,
            10.043000000000001,
            10.044,
            10.045,
            10.046,
            10.047,
            10.048,
            10.049,
            10.05,
            10.051,
            10.052,
            10.053,
            10.054,
            10.055,
            10.056000000000001,
            10.057,
            10.058,
            10.059000000000001,
            10.06,
            10.061,
            10.062,
            10.063,
            10.064,
            10.065,
            10.066,
            10.067,
            10.068,
            10.069,
            10.07,
            10.071,
            10.072000000000001,
            10.073,
            10.074,
            10.075000000000001,
            10.076,
            10.077,
            10.078,
            10.079,
            10.08,
            10.081,
            10.082,
            10.083,
            10.084,
            10.085,
            10.086,
            10.087,
            10.088000000000001,
            10.089,
            10.09,
            10.091000000000001,
            10.092,
            10.093,
            10.094,
            10.095,
            10.096,
            10.097,
            10.098,
            10.099,
            10.1,
            10.101,
            10.102,
            10.103,
            10.104000000000001,
            10.105,
            10.106,
            10.107000000000001,
            10.108,
            10.109,
            10.11,
            10.111,
            10.112,
            10.113,
            10.114,
            10.115,
            10.116,
            10.117,
            10.118,
            10.119,
            10.120000000000001,
            10.121,
            10.122,
            10.123,
            10.124,
            10.125,
            10.126,
            10.127,
            10.128,
            10.129,
            10.13,
            10.131,
            10.132,
            10.133000000000001,
            10.134,
            10.135,
            10.136000000000001,
            10.137,
            10.138,
            10.139,
            10.14,
            10.141,
            10.142,
            10.143,
            10.144,
            10.145,
            10.146,
            10.147,
            10.148,
            10.149000000000001,
            10.15,
            10.151,
            10.152000000000001,
            10.153,
            10.154,
            10.155,
            10.156,
            10.157,
            10.158,
            10.159,
            10.16,
            10.161,
            10.162,
            10.163,
            10.164,
            10.165000000000001,
            10.166,
            10.167,
            10.168000000000001,
            10.169,
            10.17,
            10.171,
            10.172,
            10.173,
            10.174,
            10.175,
            10.176,
            10.177,
            10.178,
            10.179,
            10.18,
            10.181000000000001,
            10.182,
            10.183,
            10.184000000000001,
            10.185,
            10.186,
            10.187,
            10.188,
            10.189,
            10.19,
            10.191,
            10.192,
            10.193,
            10.194,
            10.195,
            10.196,
            10.197000000000001,
            10.198,
            10.199,
            10.200000000000001,
            10.201,
            10.202,
            10.203,
            10.204,
            10.205,
            10.206,
            10.207,
            10.208,
            10.209,
            10.21,
            10.211,
            10.212,
            10.213000000000001,
            10.214,
            10.215,
            10.216000000000001,
            10.217,
            10.218,
            10.219,
            10.22,
            10.221,
            10.222,
            10.223,
            10.224,
            10.225,
            10.226,
            10.227,
            10.228,
            10.229000000000001,
            10.23,
            10.231,
            10.232000000000001,
            10.233,
            10.234,
            10.235,
            10.236,
            10.237,
            10.238,
            10.239,
            10.24,
            10.241,
            10.242,
            10.243,
            10.244,
            10.245000000000001,
            10.246,
            10.247,
            10.248,
            10.249,
            10.25,
            10.251,
            10.252,
            10.253,
            10.254,
            10.255,
            10.256,
            10.257,
            10.258000000000001,
            10.259,
            10.26,
            10.261000000000001,
            10.262,
            10.263,
            10.264,
            10.265,
            10.266,
            10.267,
            10.268,
            10.269,
            10.27,
            10.271,
            10.272,
            10.273,
            10.274000000000001,
            10.275,
            10.276,
            10.277000000000001,
            10.278,
            10.279,
            10.28,
            10.281,
            10.282,
            10.283,
            10.284,
            10.285,
            10.286,
            10.287,
            10.288,
            10.289,
            10.290000000000001,
            10.291,
            10.292,
            10.293000000000001,
            10.294,
            10.295,
            10.296,
            10.297,
            10.298,
            10.299,
            10.3,
            10.301,
            10.302,
            10.303,
            10.304,
            10.305,
            10.306000000000001,
            10.307,
            10.308,
            10.309000000000001,
            10.31,
            10.311,
            10.312,
            10.313,
            10.314,
            10.315,
            10.316,
            10.317,
            10.318,
            10.319,
            10.32,
            10.321,
            10.322000000000001,
            10.323,
            10.324,
            10.325000000000001,
            10.326,
            10.327,
            10.328,
            10.329,
            10.33,
            10.331,
            10.332,
            10.333,
            10.334,
            10.335,
            10.336,
            10.337,
            10.338000000000001,
            10.339,
            10.34,
            10.341000000000001,
            10.342,
            10.343,
            10.344,
            10.345,
            10.346,
            10.347,
            10.348,
            10.349,
            10.35,
            10.351,
            10.352,
            10.353,
            10.354000000000001,
            10.355,
            10.356,
            10.357000000000001,
            10.358,
            10.359,
            10.36,
            10.361,
            10.362,
            10.363,
            10.364,
            10.365,
            10.366,
            10.367,
            10.368,
            10.369,
            10.370000000000001,
            10.371,
            10.372,
            10.373,
            10.374,
            10.375,
            10.376,
            10.377,
            10.378,
            10.379,
            10.38,
            10.381,
            10.382,
            10.383000000000001,
            10.384,
            10.385,
            10.386000000000001,
            10.387,
            10.388,
            10.389,
            10.39,
            10.391,
            10.392,
            10.393,
            10.394,
            10.395,
            10.396,
            10.397,
            10.398,
            10.399000000000001,
            10.4,
            10.401,
            10.402000000000001,
            10.403,
            10.404,
            10.405,
            10.406,
            10.407,
            10.408,
            10.409,
            10.41,
            10.411,
            10.412,
            10.413,
            10.414,
            10.415000000000001,
            10.416,
            10.417,
            10.418000000000001,
            10.419,
            10.42,
            10.421,
            10.422,
            10.423,
            10.424,
            10.425,
            10.426,
            10.427,
            10.428,
            10.429,
            10.43,
            10.431000000000001,
            10.432,
            10.433,
            10.434000000000001,
            10.435,
            10.436,
            10.437,
            10.438,
            10.439,
            10.44,
            10.441,
            10.442,
            10.443,
            10.444,
            10.445,
            10.446,
            10.447000000000001,
            10.448,
            10.449,
            10.450000000000001,
            10.451,
            10.452,
            10.453,
            10.454,
            10.455,
            10.456,
            10.457,
            10.458,
            10.459,
            10.46,
            10.461,
            10.462,
            10.463000000000001,
            10.464,
            10.465,
            10.466000000000001,
            10.467,
            10.468,
            10.469,
            10.47,
            10.471,
            10.472,
            10.473,
            10.474,
            10.475,
            10.476,
            10.477,
            10.478,
            10.479000000000001,
            10.48,
            10.481,
            10.482000000000001,
            10.483,
            10.484,
            10.485,
            10.486,
            10.487,
            10.488,
            10.489,
            10.49,
            10.491,
            10.492,
            10.493,
            10.494,
            10.495000000000001,
            10.496,
            10.497,
            10.498,
            10.499,
            10.5,
            10.501,
            10.502,
            10.503,
            10.504,
            10.505,
            10.506,
            10.507,
            10.508000000000001,
            10.509,
            10.51,
            10.511000000000001,
            10.512,
            10.513,
            10.514,
            10.515,
            10.516,
            10.517,
            10.518,
            10.519,
            10.52,
            10.521,
            10.522,
            10.523,
            10.524000000000001,
            10.525,
            10.526,
            10.527000000000001,
            10.528,
            10.529,
            10.53,
            10.531,
            10.532,
            10.533,
            10.534,
            10.535,
            10.536,
            10.537,
            10.538,
            10.539,
            10.540000000000001,
            10.541,
            10.542,
            10.543000000000001,
            10.544,
            10.545,
            10.546,
            10.547,
            10.548,
            10.549,
            10.55,
            10.551,
            10.552,
            10.553,
            10.554,
            10.555,
            10.556000000000001,
            10.557,
            10.558,
            10.559000000000001,
            10.56,
            10.561,
            10.562,
            10.563,
            10.564,
            10.565,
            10.566,
            10.567,
            10.568,
            10.569,
            10.57,
            10.571,
            10.572000000000001,
            10.573,
            10.574,
            10.575000000000001,
            10.576,
            10.577,
            10.578,
            10.579,
            10.58,
            10.581,
            10.582,
            10.583,
            10.584,
            10.585,
            10.586,
            10.587,
            10.588000000000001,
            10.589,
            10.59,
            10.591000000000001,
            10.592,
            10.593,
            10.594,
            10.595,
            10.596,
            10.597,
            10.598,
            10.599,
            10.6,
            10.601,
            10.602,
            10.603,
            10.604000000000001,
            10.605,
            10.606,
            10.607000000000001,
            10.608,
            10.609,
            10.61,
            10.611,
            10.612,
            10.613,
            10.614,
            10.615,
            10.616,
            10.617,
            10.618,
            10.619,
            10.620000000000001,
            10.621,
            10.622,
            10.623000000000001,
            10.624,
            10.625,
            10.626,
            10.627,
            10.628,
            10.629,
            10.63,
            10.631,
            10.632,
            10.633000000000001,
            10.634,
            10.635,
            10.636000000000001,
            10.637,
            10.638,
            10.639,
            10.64,
            10.641,
            10.642,
            10.643,
            10.644,
            10.645,
            10.646,
            10.647,
            10.648,
            10.649000000000001,
            10.65,
            10.651,
            10.652000000000001,
            10.653,
            10.654,
            10.655,
            10.656,
            10.657,
            10.658,
            10.659,
            10.66,
            10.661,
            10.662,
            10.663,
            10.664,
            10.665000000000001,
            10.666,
            10.667,
            10.668000000000001,
            10.669,
            10.67,
            10.671,
            10.672,
            10.673,
            10.674,
            10.675,
            10.676,
            10.677,
            10.678,
            10.679,
            10.68,
            10.681000000000001,
            10.682,
            10.683,
            10.684000000000001,
            10.685,
            10.686,
            10.687,
            10.688,
            10.689,
            10.69,
            10.691,
            10.692,
            10.693,
            10.694,
            10.695,
            10.696,
            10.697000000000001,
            10.698,
            10.699,
            10.700000000000001,
            10.701,
            10.702,
            10.703,
            10.704,
            10.705,
            10.706,
            10.707,
            10.708,
            10.709,
            10.71,
            10.711,
            10.712,
            10.713000000000001,
            10.714,
            10.715,
            10.716000000000001,
            10.717,
            10.718,
            10.719,
            10.72,
            10.721,
            10.722,
            10.723,
            10.724,
            10.725,
            10.726,
            10.727,
            10.728,
            10.729000000000001,
            10.73,
            10.731,
            10.732000000000001,
            10.733,
            10.734,
            10.735,
            10.736,
            10.737,
            10.738,
            10.739,
            10.74,
            10.741,
            10.742,
            10.743,
            10.744,
            10.745000000000001,
            10.746,
            10.747,
            10.748000000000001,
            10.749,
            10.75,
            10.751,
            10.752,
            10.753,
            10.754,
            10.755,
            10.756,
            10.757,
            10.758000000000001,
            10.759,
            10.76,
            10.761000000000001,
            10.762,
            10.763,
            10.764,
            10.765,
            10.766,
            10.767,
            10.768,
            10.769,
            10.77,
            10.771,
            10.772,
            10.773,
            10.774000000000001,
            10.775,
            10.776,
            10.777000000000001,
            10.778,
            10.779,
            10.78,
            10.781,
            10.782,
            10.783,
            10.784,
            10.785,
            10.786,
            10.787,
            10.788,
            10.789,
            10.790000000000001,
            10.791,
            10.792,
            10.793000000000001,
            10.794,
            10.795,
            10.796,
            10.797,
            10.798,
            10.799,
            10.8,
            10.801,
            10.802,
            10.803,
            10.804,
            10.805,
            10.806000000000001,
            10.807,
            10.808,
            10.809000000000001,
            10.81,
            10.811,
            10.812,
            10.813,
            10.814,
            10.815,
            10.816,
            10.817,
            10.818,
            10.819,
            10.82,
            10.821,
            10.822000000000001,
            10.823,
            10.824,
            10.825000000000001,
            10.826,
            10.827,
            10.828,
            10.829,
            10.83,
            10.831,
            10.832,
            10.833,
            10.834,
            10.835,
            10.836,
            10.837,
            10.838000000000001,
            10.839,
            10.84,
            10.841000000000001,
            10.842,
            10.843,
            10.844,
            10.845,
            10.846,
            10.847,
            10.848,
            10.849,
            10.85,
            10.851,
            10.852,
            10.853,
            10.854000000000001,
            10.855,
            10.856,
            10.857000000000001,
            10.858,
            10.859,
            10.86,
            10.861,
            10.862,
            10.863,
            10.864,
            10.865,
            10.866,
            10.867,
            10.868,
            10.869,
            10.870000000000001,
            10.871,
            10.872,
            10.873000000000001,
            10.874,
            10.875,
            10.876,
            10.877,
            10.878,
            10.879,
            10.88,
            10.881,
            10.882,
            10.883000000000001,
            10.884,
            10.885,
            10.886000000000001,
            10.887,
            10.888,
            10.889,
            10.89,
            10.891,
            10.892,
            10.893,
            10.894,
            10.895,
            10.896,
            10.897,
            10.898,
            10.899000000000001,
            10.9,
            10.901,
            10.902000000000001,
            10.903,
            10.904,
            10.905,
            10.906,
            10.907,
            10.908,
            10.909,
            10.91,
            10.911,
            10.912,
            10.913,
            10.914,
            10.915000000000001,
            10.916,
            10.917,
            10.918000000000001,
            10.919,
            10.92,
            10.921,
            10.922,
            10.923,
            10.924,
            10.925,
            10.926,
            10.927,
            10.928,
            10.929,
            10.93,
            10.931000000000001,
            10.932,
            10.933,
            10.934000000000001,
            10.935,
            10.936,
            10.937,
            10.938,
            10.939,
            10.94,
            10.941,
            10.942,
            10.943,
            10.944,
            10.945,
            10.946,
            10.947000000000001,
            10.948,
            10.949,
            10.950000000000001,
            10.951,
            10.952,
            10.953,
            10.954,
            10.955,
            10.956,
            10.957,
            10.958,
            10.959,
            10.96,
            10.961,
            10.962,
            10.963000000000001,
            10.964,
            10.965,
            10.966000000000001,
            10.967,
            10.968,
            10.969,
            10.97,
            10.971,
            10.972,
            10.973,
            10.974,
            10.975,
            10.976,
            10.977,
            10.978,
            10.979000000000001,
            10.98,
            10.981,
            10.982000000000001,
            10.983,
            10.984,
            10.985,
            10.986,
            10.987,
            10.988,
            10.989,
            10.99,
            10.991,
            10.992,
            10.993,
            10.994,
            10.995000000000001,
            10.996,
            10.997,
            10.998000000000001,
            10.999,
            11.0,
            11.001,
            11.002,
            11.003,
            11.004,
            11.005,
            11.006,
            11.007,
            11.008000000000001,
            11.009,
            11.01,
            11.011000000000001,
            11.012,
            11.013,
            11.014,
            11.015,
            11.016,
            11.017,
            11.018,
            11.019,
            11.02,
            11.021,
            11.022,
            11.023,
            11.024000000000001,
            11.025,
            11.026,
            11.027000000000001,
            11.028,
            11.029,
            11.03,
            11.031,
            11.032,
            11.033,
            11.034,
            11.035,
            11.036,
            11.037,
            11.038,
            11.039,
            11.040000000000001,
            11.041,
            11.042,
            11.043000000000001,
            11.044,
            11.045,
            11.046,
            11.047,
            11.048,
            11.049,
            11.05,
            11.051,
            11.052,
            11.053,
            11.054,
            11.055,
            11.056000000000001,
            11.057,
            11.058,
            11.059000000000001,
            11.06,
            11.061,
            11.062,
            11.063,
            11.064,
            11.065,
            11.066,
            11.067,
            11.068,
            11.069,
            11.07,
            11.071,
            11.072000000000001,
            11.073,
            11.074,
            11.075000000000001,
            11.076,
            11.077,
            11.078,
            11.079,
            11.08,
            11.081,
            11.082,
            11.083,
            11.084,
            11.085,
            11.086,
            11.087,
            11.088000000000001,
            11.089,
            11.09,
            11.091000000000001,
            11.092,
            11.093,
            11.094,
            11.095,
            11.096,
            11.097,
            11.098,
            11.099,
            11.1,
            11.101,
            11.102,
            11.103,
            11.104000000000001,
            11.105,
            11.106,
            11.107000000000001,
            11.108,
            11.109,
            11.11,
            11.111,
            11.112,
            11.113,
            11.114,
            11.115,
            11.116,
            11.117,
            11.118,
            11.119,
            11.120000000000001,
            11.121,
            11.122,
            11.123000000000001,
            11.124,
            11.125,
            11.126,
            11.127,
            11.128,
            11.129,
            11.13,
            11.131,
            11.132,
            11.133000000000001,
            11.134,
            11.135,
            11.136000000000001,
            11.137,
            11.138,
            11.139,
            11.14,
            11.141,
            11.142,
            11.143,
            11.144,
            11.145,
            11.146,
            11.147,
            11.148,
            11.149000000000001,
            11.15,
            11.151,
            11.152000000000001,
            11.153,
            11.154,
            11.155,
            11.156,
            11.157,
            11.158,
            11.159,
            11.16,
            11.161,
            11.162,
            11.163,
            11.164,
            11.165000000000001,
            11.166,
            11.167,
            11.168000000000001,
            11.169,
            11.17,
            11.171,
            11.172,
            11.173,
            11.174,
            11.175,
            11.176,
            11.177,
            11.178,
            11.179,
            11.18,
            11.181000000000001,
            11.182,
            11.183,
            11.184000000000001,
            11.185,
            11.186,
            11.187,
            11.188,
            11.189,
            11.19,
            11.191,
            11.192,
            11.193,
            11.194,
            11.195,
            11.196,
            11.197000000000001,
            11.198,
            11.199,
            11.200000000000001,
            11.201,
            11.202,
            11.203,
            11.204,
            11.205,
            11.206,
            11.207,
            11.208,
            11.209,
            11.21,
            11.211,
            11.212,
            11.213000000000001,
            11.214,
            11.215,
            11.216000000000001,
            11.217,
            11.218,
            11.219,
            11.22,
            11.221,
            11.222,
            11.223,
            11.224,
            11.225,
            11.226,
            11.227,
            11.228,
            11.229000000000001,
            11.23,
            11.231,
            11.232000000000001,
            11.233,
            11.234,
            11.235,
            11.236,
            11.237,
            11.238,
            11.239,
            11.24,
            11.241,
            11.242,
            11.243,
            11.244,
            11.245000000000001,
            11.246,
            11.247,
            11.248000000000001,
            11.249,
            11.25,
            11.251,
            11.252,
            11.253,
            11.254,
            11.255,
            11.256,
            11.257,
            11.258000000000001,
            11.259,
            11.26,
            11.261000000000001,
            11.262,
            11.263,
            11.264,
            11.265,
            11.266,
            11.267,
            11.268,
            11.269,
            11.27,
            11.271,
            11.272,
            11.273,
            11.274000000000001,
            11.275,
            11.276,
            11.277000000000001,
            11.278,
            11.279,
            11.28,
            11.281,
            11.282,
            11.283,
            11.284,
            11.285,
            11.286,
            11.287,
            11.288,
            11.289,
            11.290000000000001,
            11.291,
            11.292,
            11.293000000000001,
            11.294,
            11.295,
            11.296,
            11.297,
            11.298,
            11.299,
            11.3,
            11.301,
            11.302,
            11.303,
            11.304,
            11.305,
            11.306000000000001,
            11.307,
            11.308,
            11.309000000000001,
            11.31,
            11.311,
            11.312,
            11.313,
            11.314,
            11.315,
            11.316,
            11.317,
            11.318,
            11.319,
            11.32,
            11.321,
            11.322000000000001,
            11.323,
            11.324,
            11.325000000000001,
            11.326,
            11.327,
            11.328,
            11.329,
            11.33,
            11.331,
            11.332,
            11.333,
            11.334,
            11.335,
            11.336,
            11.337,
            11.338000000000001,
            11.339,
            11.34,
            11.341000000000001,
            11.342,
            11.343,
            11.344,
            11.345,
            11.346,
            11.347,
            11.348,
            11.349,
            11.35,
            11.351,
            11.352,
            11.353,
            11.354000000000001,
            11.355,
            11.356,
            11.357000000000001,
            11.358,
            11.359,
            11.36,
            11.361,
            11.362,
            11.363,
            11.364,
            11.365,
            11.366,
            11.367,
            11.368,
            11.369,
            11.370000000000001,
            11.371,
            11.372,
            11.373000000000001,
            11.374,
            11.375,
            11.376,
            11.377,
            11.378,
            11.379,
            11.38,
            11.381,
            11.382,
            11.383000000000001,
            11.384,
            11.385,
            11.386000000000001,
            11.387,
            11.388,
            11.389000000000001,
            11.39,
            11.391,
            11.392,
            11.393,
            11.394,
            11.395,
            11.396,
            11.397,
            11.398,
            11.399000000000001,
            11.4,
            11.401,
            11.402000000000001,
            11.403,
            11.404,
            11.405,
            11.406,
            11.407,
            11.408,
            11.409,
            11.41,
            11.411,
            11.412,
            11.413,
            11.414,
            11.415000000000001,
            11.416,
            11.417,
            11.418000000000001,
            11.419,
            11.42,
            11.421,
            11.422,
            11.423,
            11.424,
            11.425,
            11.426,
            11.427,
            11.428,
            11.429,
            11.43,
            11.431000000000001,
            11.432,
            11.433,
            11.434000000000001,
            11.435,
            11.436,
            11.437,
            11.438,
            11.439,
            11.44,
            11.441,
            11.442,
            11.443,
            11.444,
            11.445,
            11.446,
            11.447000000000001,
            11.448,
            11.449,
            11.450000000000001,
            11.451,
            11.452,
            11.453,
            11.454,
            11.455,
            11.456,
            11.457,
            11.458,
            11.459,
            11.46,
            11.461,
            11.462,
            11.463000000000001,
            11.464,
            11.465,
            11.466000000000001,
            11.467,
            11.468,
            11.469,
            11.47,
            11.471,
            11.472,
            11.473,
            11.474,
            11.475,
            11.476,
            11.477,
            11.478,
            11.479000000000001,
            11.48,
            11.481,
            11.482000000000001,
            11.483,
            11.484,
            11.485,
            11.486,
            11.487,
            11.488,
            11.489,
            11.49,
            11.491,
            11.492,
            11.493,
            11.494,
            11.495000000000001,
            11.496,
            11.497,
            11.498000000000001,
            11.499,
            11.5,
            11.501,
            11.502,
            11.503,
            11.504,
            11.505,
            11.506,
            11.507,
            11.508000000000001,
            11.509,
            11.51,
            11.511000000000001,
            11.512,
            11.513,
            11.514000000000001,
            11.515,
            11.516,
            11.517,
            11.518,
            11.519,
            11.52,
            11.521,
            11.522,
            11.523,
            11.524000000000001,
            11.525,
            11.526,
            11.527000000000001,
            11.528,
            11.529,
            11.53,
            11.531,
            11.532,
            11.533,
            11.534,
            11.535,
            11.536,
            11.537,
            11.538,
            11.539,
            11.540000000000001,
            11.541,
            11.542,
            11.543000000000001,
            11.544,
            11.545,
            11.546,
            11.547,
            11.548,
            11.549,
            11.55,
            11.551,
            11.552,
            11.553,
            11.554,
            11.555,
            11.556000000000001,
            11.557,
            11.558,
            11.559000000000001,
            11.56,
            11.561,
            11.562,
            11.563,
            11.564,
            11.565,
            11.566,
            11.567,
            11.568,
            11.569,
            11.57,
            11.571,
            11.572000000000001,
            11.573,
            11.574,
            11.575000000000001,
            11.576,
            11.577,
            11.578,
            11.579,
            11.58,
            11.581,
            11.582,
            11.583,
            11.584,
            11.585,
            11.586,
            11.587,
            11.588000000000001,
            11.589,
            11.59,
            11.591000000000001,
            11.592,
            11.593,
            11.594,
            11.595,
            11.596,
            11.597,
            11.598,
            11.599,
            11.6,
            11.601,
            11.602,
            11.603,
            11.604000000000001,
            11.605,
            11.606,
            11.607000000000001,
            11.608,
            11.609,
            11.61,
            11.611,
            11.612,
            11.613,
            11.614,
            11.615,
            11.616,
            11.617,
            11.618,
            11.619,
            11.620000000000001,
            11.621,
            11.622,
            11.623000000000001,
            11.624,
            11.625,
            11.626,
            11.627,
            11.628,
            11.629,
            11.63,
            11.631,
            11.632,
            11.633000000000001,
            11.634,
            11.635,
            11.636000000000001,
            11.637,
            11.638,
            11.639000000000001,
            11.64,
            11.641,
            11.642,
            11.643,
            11.644,
            11.645,
            11.646,
            11.647,
            11.648,
            11.649000000000001,
            11.65,
            11.651,
            11.652000000000001,
            11.653,
            11.654,
            11.655,
            11.656,
            11.657,
            11.658,
            11.659,
            11.66,
            11.661,
            11.662,
            11.663,
            11.664,
            11.665000000000001,
            11.666,
            11.667,
            11.668000000000001,
            11.669,
            11.67,
            11.671,
            11.672,
            11.673,
            11.674,
            11.675,
            11.676,
            11.677,
            11.678,
            11.679,
            11.68,
            11.681000000000001,
            11.682,
            11.683,
            11.684000000000001,
            11.685,
            11.686,
            11.687,
            11.688,
            11.689,
            11.69,
            11.691,
            11.692,
            11.693,
            11.694,
            11.695,
            11.696,
            11.697000000000001,
            11.698,
            11.699,
            11.700000000000001,
            11.701,
            11.702,
            11.703,
            11.704,
            11.705,
            11.706,
            11.707,
            11.708,
            11.709,
            11.71,
            11.711,
            11.712,
            11.713000000000001,
            11.714,
            11.715,
            11.716000000000001,
            11.717,
            11.718,
            11.719,
            11.72,
            11.721,
            11.722,
            11.723,
            11.724,
            11.725,
            11.726,
            11.727,
            11.728,
            11.729000000000001,
            11.73,
            11.731,
            11.732000000000001,
            11.733,
            11.734,
            11.735,
            11.736,
            11.737,
            11.738,
            11.739,
            11.74,
            11.741,
            11.742,
            11.743,
            11.744,
            11.745000000000001,
            11.746,
            11.747,
            11.748000000000001,
            11.749,
            11.75,
            11.751,
            11.752,
            11.753,
            11.754,
            11.755,
            11.756,
            11.757,
            11.758000000000001,
            11.759,
            11.76,
            11.761000000000001,
            11.762,
            11.763,
            11.764000000000001,
            11.765,
            11.766,
            11.767,
            11.768,
            11.769,
            11.77,
            11.771,
            11.772,
            11.773,
            11.774000000000001,
            11.775,
            11.776,
            11.777000000000001,
            11.778,
            11.779,
            11.78,
            11.781,
            11.782,
            11.783,
            11.784,
            11.785,
            11.786,
            11.787,
            11.788,
            11.789,
            11.790000000000001,
            11.791,
            11.792,
            11.793000000000001,
            11.794,
            11.795,
            11.796,
            11.797,
            11.798,
            11.799,
            11.8,
            11.801,
            11.802,
            11.803,
            11.804,
            11.805,
            11.806000000000001,
            11.807,
            11.808,
            11.809000000000001,
            11.81,
            11.811,
            11.812,
            11.813,
            11.814,
            11.815,
            11.816,
            11.817,
            11.818,
            11.819,
            11.82,
            11.821,
            11.822000000000001,
            11.823,
            11.824,
            11.825000000000001,
            11.826,
            11.827,
            11.828,
            11.829,
            11.83,
            11.831,
            11.832,
            11.833,
            11.834,
            11.835,
            11.836,
            11.837,
            11.838000000000001,
            11.839,
            11.84,
            11.841000000000001,
            11.842,
            11.843,
            11.844,
            11.845,
            11.846,
            11.847,
            11.848,
            11.849,
            11.85,
            11.851,
            11.852,
            11.853,
            11.854000000000001,
            11.855,
            11.856,
            11.857000000000001,
            11.858,
            11.859,
            11.86,
            11.861,
            11.862,
            11.863,
            11.864,
            11.865,
            11.866,
            11.867,
            11.868,
            11.869,
            11.870000000000001,
            11.871,
            11.872,
            11.873000000000001,
            11.874,
            11.875,
            11.876,
            11.877,
            11.878,
            11.879,
            11.88,
            11.881,
            11.882,
            11.883000000000001,
            11.884,
            11.885,
            11.886000000000001,
            11.887,
            11.888,
            11.889000000000001,
            11.89,
            11.891,
            11.892,
            11.893,
            11.894,
            11.895,
            11.896,
            11.897,
            11.898,
            11.899000000000001,
            11.9,
            11.901,
            11.902000000000001,
            11.903,
            11.904,
            11.905,
            11.906,
            11.907,
            11.908,
            11.909,
            11.91,
            11.911,
            11.912,
            11.913,
            11.914,
            11.915000000000001,
            11.916,
            11.917,
            11.918000000000001,
            11.919,
            11.92,
            11.921,
            11.922,
            11.923,
            11.924,
            11.925,
            11.926,
            11.927,
            11.928,
            11.929,
            11.93,
            11.931000000000001,
            11.932,
            11.933,
            11.934000000000001,
            11.935,
            11.936,
            11.937,
            11.938,
            11.939,
            11.94,
            11.941,
            11.942,
            11.943,
            11.944,
            11.945,
            11.946,
            11.947000000000001,
            11.948,
            11.949,
            11.950000000000001,
            11.951,
            11.952,
            11.953,
            11.954,
            11.955,
            11.956,
            11.957,
            11.958,
            11.959,
            11.96,
            11.961,
            11.962,
            11.963000000000001,
            11.964,
            11.965,
            11.966000000000001,
            11.967,
            11.968,
            11.969,
            11.97,
            11.971,
            11.972,
            11.973,
            11.974,
            11.975,
            11.976,
            11.977,
            11.978,
            11.979000000000001,
            11.98,
            11.981,
            11.982000000000001,
            11.983,
            11.984,
            11.985,
            11.986,
            11.987,
            11.988,
            11.989,
            11.99,
            11.991,
            11.992,
            11.993,
            11.994,
            11.995000000000001,
            11.996,
            11.997,
            11.998000000000001,
            11.999,
            12.0,
            12.001,
            12.002,
            12.003,
            12.004,
            12.005,
            12.006,
            12.007,
            12.008000000000001,
            12.009,
            12.01,
            12.011000000000001,
            12.012,
            12.013,
            12.014000000000001,
            12.015,
            12.016,
            12.017,
            12.018,
            12.019,
            12.02,
            12.021,
            12.022,
            12.023,
            12.024000000000001,
            12.025,
            12.026,
            12.027000000000001,
            12.028,
            12.029,
            12.030000000000001,
            12.031,
            12.032,
            12.033,
            12.034,
            12.035,
            12.036,
            12.037,
            12.038,
            12.039,
            12.040000000000001,
            12.041,
            12.042,
            12.043000000000001,
            12.044,
            12.045,
            12.046,
            12.047,
            12.048,
            12.049,
            12.05,
            12.051,
            12.052,
            12.053,
            12.054,
            12.055,
            12.056000000000001,
            12.057,
            12.058,
            12.059000000000001,
            12.06,
            12.061,
            12.062,
            12.063,
            12.064,
            12.065,
            12.066,
            12.067,
            12.068,
            12.069,
            12.07,
            12.071,
            12.072000000000001,
            12.073,
            12.074,
            12.075000000000001,
            12.076,
            12.077,
            12.078,
            12.079,
            12.08,
            12.081,
            12.082,
            12.083,
            12.084,
            12.085,
            12.086,
            12.087,
            12.088000000000001,
            12.089,
            12.09,
            12.091000000000001,
            12.092,
            12.093,
            12.094,
            12.095,
            12.096,
            12.097,
            12.098,
            12.099,
            12.1,
            12.101,
            12.102,
            12.103,
            12.104000000000001,
            12.105,
            12.106,
            12.107000000000001,
            12.108,
            12.109,
            12.11,
            12.111,
            12.112,
            12.113,
            12.114,
            12.115,
            12.116,
            12.117,
            12.118,
            12.119,
            12.120000000000001,
            12.121,
            12.122,
            12.123000000000001,
            12.124,
            12.125,
            12.126,
            12.127,
            12.128,
            12.129,
            12.13,
            12.131,
            12.132,
            12.133000000000001,
            12.134,
            12.135,
            12.136000000000001,
            12.137,
            12.138,
            12.139000000000001,
            12.14,
            12.141,
            12.142,
            12.143,
            12.144,
            12.145,
            12.146,
            12.147,
            12.148,
            12.149000000000001,
            12.15,
            12.151,
            12.152000000000001,
            12.153,
            12.154,
            12.155000000000001,
            12.156,
            12.157,
            12.158,
            12.159,
            12.16,
            12.161,
            12.162,
            12.163,
            12.164,
            12.165000000000001,
            12.166,
            12.167,
            12.168000000000001,
            12.169,
            12.17,
            12.171,
            12.172,
            12.173,
            12.174,
            12.175,
            12.176,
            12.177,
            12.178,
            12.179,
            12.18,
            12.181000000000001,
            12.182,
            12.183,
            12.184000000000001,
            12.185,
            12.186,
            12.187,
            12.188,
            12.189,
            12.19,
            12.191,
            12.192,
            12.193,
            12.194,
            12.195,
            12.196,
            12.197000000000001,
            12.198,
            12.199,
            12.200000000000001,
            12.201,
            12.202,
            12.203,
            12.204,
            12.205,
            12.206,
            12.207,
            12.208,
            12.209,
            12.21,
            12.211,
            12.212,
            12.213000000000001,
            12.214,
            12.215,
            12.216000000000001,
            12.217,
            12.218,
            12.219,
            12.22,
            12.221,
            12.222,
            12.223,
            12.224,
            12.225,
            12.226,
            12.227,
            12.228,
            12.229000000000001,
            12.23,
            12.231,
            12.232000000000001,
            12.233,
            12.234,
            12.235,
            12.236,
            12.237,
            12.238,
            12.239,
            12.24,
            12.241,
            12.242,
            12.243,
            12.244,
            12.245000000000001,
            12.246,
            12.247,
            12.248000000000001,
            12.249,
            12.25,
            12.251,
            12.252,
            12.253,
            12.254,
            12.255,
            12.256,
            12.257,
            12.258000000000001,
            12.259,
            12.26,
            12.261000000000001,
            12.262,
            12.263,
            12.264000000000001,
            12.265,
            12.266,
            12.267,
            12.268,
            12.269,
            12.27,
            12.271,
            12.272,
            12.273,
            12.274000000000001,
            12.275,
            12.276,
            12.277000000000001,
            12.278,
            12.279,
            12.280000000000001,
            12.281,
            12.282,
            12.283,
            12.284,
            12.285,
            12.286,
            12.287,
            12.288,
            12.289,
            12.290000000000001,
            12.291,
            12.292,
            12.293000000000001,
            12.294,
            12.295,
            12.296,
            12.297,
            12.298,
            12.299,
            12.3,
            12.301,
            12.302,
            12.303,
            12.304,
            12.305,
            12.306000000000001,
            12.307,
            12.308,
            12.309000000000001,
            12.31,
            12.311,
            12.312,
            12.313,
            12.314,
            12.315,
            12.316,
            12.317,
            12.318,
            12.319,
            12.32,
            12.321,
            12.322000000000001,
            12.323,
            12.324,
            12.325000000000001,
            12.326,
            12.327,
            12.328,
            12.329,
            12.33,
            12.331,
            12.332,
            12.333,
            12.334,
            12.335,
            12.336,
            12.337,
            12.338000000000001,
            12.339,
            12.34,
            12.341000000000001,
            12.342,
            12.343,
            12.344,
            12.345,
            12.346,
            12.347,
            12.348,
            12.349,
            12.35,
            12.351,
            12.352,
            12.353,
            12.354000000000001,
            12.355,
            12.356,
            12.357000000000001,
            12.358,
            12.359,
            12.36,
            12.361,
            12.362,
            12.363,
            12.364,
            12.365,
            12.366,
            12.367,
            12.368,
            12.369,
            12.370000000000001,
            12.371,
            12.372,
            12.373000000000001,
            12.374,
            12.375,
            12.376,
            12.377,
            12.378,
            12.379,
            12.38,
            12.381,
            12.382,
            12.383000000000001,
            12.384,
            12.385,
            12.386000000000001,
            12.387,
            12.388,
            12.389000000000001,
            12.39,
            12.391,
            12.392,
            12.393,
            12.394,
            12.395,
            12.396,
            12.397,
            12.398,
            12.399000000000001,
            12.4,
            12.401,
            12.402000000000001,
            12.403,
            12.404,
            12.405000000000001,
            12.406,
            12.407,
            12.408,
            12.409,
            12.41,
            12.411,
            12.412,
            12.413,
            12.414,
            12.415000000000001,
            12.416,
            12.417,
            12.418000000000001,
            12.419,
            12.42,
            12.421,
            12.422,
            12.423,
            12.424,
            12.425,
            12.426,
            12.427,
            12.428,
            12.429,
            12.43,
            12.431000000000001,
            12.432,
            12.433,
            12.434000000000001,
            12.435,
            12.436,
            12.437,
            12.438,
            12.439,
            12.44,
            12.441,
            12.442,
            12.443,
            12.444,
            12.445,
            12.446,
            12.447000000000001,
            12.448,
            12.449,
            12.450000000000001,
            12.451,
            12.452,
            12.453,
            12.454,
            12.455,
            12.456,
            12.457,
            12.458,
            12.459,
            12.46,
            12.461,
            12.462,
            12.463000000000001,
            12.464,
            12.465,
            12.466000000000001,
            12.467,
            12.468,
            12.469,
            12.47,
            12.471,
            12.472,
            12.473,
            12.474,
            12.475,
            12.476,
            12.477,
            12.478,
            12.479000000000001,
            12.48,
            12.481,
            12.482000000000001,
            12.483,
            12.484,
            12.485,
            12.486,
            12.487,
            12.488,
            12.489,
            12.49,
            12.491,
            12.492,
            12.493,
            12.494,
            12.495000000000001,
            12.496,
            12.497,
            12.498000000000001,
            12.499,
            12.5,
            12.501,
            12.502,
            12.503,
            12.504,
            12.505,
            12.506,
            12.507,
            12.508000000000001,
            12.509,
            12.51,
            12.511000000000001,
            12.512,
            12.513,
            12.514000000000001,
            12.515,
            12.516,
            12.517,
            12.518,
            12.519,
            12.52,
            12.521,
            12.522,
            12.523,
            12.524000000000001,
            12.525,
            12.526,
            12.527000000000001,
            12.528,
            12.529,
            12.530000000000001,
            12.531,
            12.532,
            12.533,
            12.534,
            12.535,
            12.536,
            12.537,
            12.538,
            12.539,
            12.540000000000001,
            12.541,
            12.542,
            12.543000000000001,
            12.544,
            12.545,
            12.546,
            12.547,
            12.548,
            12.549,
            12.55,
            12.551,
            12.552,
            12.553,
            12.554,
            12.555,
            12.556000000000001,
            12.557,
            12.558,
            12.559000000000001,
            12.56,
            12.561,
            12.562,
            12.563,
            12.564,
            12.565,
            12.566,
            12.567,
            12.568,
            12.569,
            12.57,
            12.571,
            12.572000000000001,
            12.573,
            12.574,
            12.575000000000001,
            12.576,
            12.577,
            12.578,
            12.579,
            12.58,
            12.581,
            12.582,
            12.583,
            12.584,
            12.585,
            12.586,
            12.587,
            12.588000000000001,
            12.589,
            12.59,
            12.591000000000001,
            12.592,
            12.593,
            12.594,
            12.595,
            12.596,
            12.597,
            12.598,
            12.599,
            12.6,
            12.601,
            12.602,
            12.603,
            12.604000000000001,
            12.605,
            12.606,
            12.607000000000001,
            12.608,
            12.609,
            12.61,
            12.611,
            12.612,
            12.613,
            12.614,
            12.615,
            12.616,
            12.617,
            12.618,
            12.619,
            12.620000000000001,
            12.621,
            12.622,
            12.623000000000001,
            12.624,
            12.625,
            12.626,
            12.627,
            12.628,
            12.629,
            12.63,
            12.631,
            12.632,
            12.633000000000001,
            12.634,
            12.635,
            12.636000000000001,
            12.637,
            12.638,
            12.639000000000001,
            12.64,
            12.641,
            12.642,
            12.643,
            12.644,
            12.645,
            12.646,
            12.647,
            12.648,
            12.649000000000001,
            12.65,
            12.651,
            12.652000000000001,
            12.653,
            12.654,
            12.655000000000001,
            12.656,
            12.657,
            12.658,
            12.659,
            12.66,
            12.661,
            12.662,
            12.663,
            12.664,
            12.665000000000001,
            12.666,
            12.667,
            12.668000000000001,
            12.669,
            12.67,
            12.671000000000001,
            12.672,
            12.673,
            12.674,
            12.675,
            12.676,
            12.677,
            12.678,
            12.679,
            12.68,
            12.681000000000001,
            12.682,
            12.683,
            12.684000000000001,
            12.685,
            12.686,
            12.687,
            12.688,
            12.689,
            12.69,
            12.691,
            12.692,
            12.693,
            12.694,
            12.695,
            12.696,
            12.697000000000001,
            12.698,
            12.699,
            12.700000000000001,
            12.701,
            12.702,
            12.703,
            12.704,
            12.705,
            12.706,
            12.707,
            12.708,
            12.709,
            12.71,
            12.711,
            12.712,
            12.713000000000001,
            12.714,
            12.715,
            12.716000000000001,
            12.717,
            12.718,
            12.719,
            12.72,
            12.721,
            12.722,
            12.723,
            12.724,
            12.725,
            12.726,
            12.727,
            12.728,
            12.729000000000001,
            12.73,
            12.731,
            12.732000000000001,
            12.733,
            12.734,
            12.735,
            12.736,
            12.737,
            12.738,
            12.739,
            12.74,
            12.741,
            12.742,
            12.743,
            12.744,
            12.745000000000001,
            12.746,
            12.747,
            12.748000000000001,
            12.749,
            12.75,
            12.751,
            12.752,
            12.753,
            12.754,
            12.755,
            12.756,
            12.757,
            12.758000000000001,
            12.759,
            12.76,
            12.761000000000001,
            12.762,
            12.763,
            12.764000000000001,
            12.765,
            12.766,
            12.767,
            12.768,
            12.769,
            12.77,
            12.771,
            12.772,
            12.773,
            12.774000000000001,
            12.775,
            12.776,
            12.777000000000001,
            12.778,
            12.779,
            12.780000000000001,
            12.781,
            12.782,
            12.783,
            12.784,
            12.785,
            12.786,
            12.787,
            12.788,
            12.789,
            12.790000000000001,
            12.791,
            12.792,
            12.793000000000001,
            12.794,
            12.795,
            12.796000000000001,
            12.797,
            12.798,
            12.799,
            12.8,
            12.801,
            12.802,
            12.803,
            12.804,
            12.805,
            12.806000000000001,
            12.807,
            12.808,
            12.809000000000001,
            12.81,
            12.811,
            12.812,
            12.813,
            12.814,
            12.815,
            12.816,
            12.817,
            12.818,
            12.819,
            12.82,
            12.821,
            12.822000000000001,
            12.823,
            12.824,
            12.825000000000001,
            12.826,
            12.827,
            12.828,
            12.829,
            12.83,
            12.831,
            12.832,
            12.833,
            12.834,
            12.835,
            12.836,
            12.837,
            12.838000000000001,
            12.839,
            12.84,
            12.841000000000001,
            12.842,
            12.843,
            12.844,
            12.845,
            12.846,
            12.847,
            12.848,
            12.849,
            12.85,
            12.851,
            12.852,
            12.853,
            12.854000000000001,
            12.855,
            12.856,
            12.857000000000001,
            12.858,
            12.859,
            12.86,
            12.861,
            12.862,
            12.863,
            12.864,
            12.865,
            12.866,
            12.867,
            12.868,
            12.869,
            12.870000000000001,
            12.871,
            12.872,
            12.873000000000001,
            12.874,
            12.875,
            12.876,
            12.877,
            12.878,
            12.879,
            12.88,
            12.881,
            12.882,
            12.883000000000001,
            12.884,
            12.885,
            12.886000000000001,
            12.887,
            12.888,
            12.889000000000001,
            12.89,
            12.891,
            12.892,
            12.893,
            12.894,
            12.895,
            12.896,
            12.897,
            12.898,
            12.899000000000001,
            12.9,
            12.901,
            12.902000000000001,
            12.903,
            12.904,
            12.905000000000001,
            12.906,
            12.907,
            12.908,
            12.909,
            12.91,
            12.911,
            12.912,
            12.913,
            12.914,
            12.915000000000001,
            12.916,
            12.917,
            12.918000000000001,
            12.919,
            12.92,
            12.921000000000001,
            12.922,
            12.923,
            12.924,
            12.925,
            12.926,
            12.927,
            12.928,
            12.929,
            12.93,
            12.931000000000001,
            12.932,
            12.933,
            12.934000000000001,
            12.935,
            12.936,
            12.937,
            12.938,
            12.939,
            12.94,
            12.941,
            12.942,
            12.943,
            12.944,
            12.945,
            12.946,
            12.947000000000001,
            12.948,
            12.949,
            12.950000000000001,
            12.951,
            12.952,
            12.953,
            12.954,
            12.955,
            12.956,
            12.957,
            12.958,
            12.959,
            12.96,
            12.961,
            12.962,
            12.963000000000001,
            12.964,
            12.965,
            12.966000000000001,
            12.967,
            12.968,
            12.969,
            12.97,
            12.971,
            12.972,
            12.973,
            12.974,
            12.975,
            12.976,
            12.977,
            12.978,
            12.979000000000001,
            12.98,
            12.981,
            12.982000000000001,
            12.983,
            12.984,
            12.985,
            12.986,
            12.987,
            12.988,
            12.989,
            12.99,
            12.991,
            12.992,
            12.993,
            12.994,
            12.995000000000001,
            12.996,
            12.997,
            12.998000000000001,
            12.999,
            13.0,
            13.001,
            13.002,
            13.003,
            13.004,
            13.005,
            13.006,
            13.007,
            13.008000000000001,
            13.009,
            13.01,
            13.011000000000001,
            13.012,
            13.013,
            13.014000000000001,
            13.015,
            13.016,
            13.017,
            13.018,
            13.019,
            13.02,
            13.021,
            13.022,
            13.023,
            13.024000000000001,
            13.025,
            13.026,
            13.027000000000001,
            13.028,
            13.029,
            13.030000000000001,
            13.031,
            13.032,
            13.033,
            13.034,
            13.035,
            13.036,
            13.037,
            13.038,
            13.039,
            13.040000000000001,
            13.041,
            13.042,
            13.043000000000001,
            13.044,
            13.045,
            13.046000000000001,
            13.047,
            13.048,
            13.049,
            13.05,
            13.051,
            13.052,
            13.053,
            13.054,
            13.055,
            13.056000000000001,
            13.057,
            13.058,
            13.059000000000001,
            13.06,
            13.061,
            13.062,
            13.063,
            13.064,
            13.065,
            13.066,
            13.067,
            13.068,
            13.069,
            13.07,
            13.071,
            13.072000000000001,
            13.073,
            13.074,
            13.075000000000001,
            13.076,
            13.077,
            13.078,
            13.079,
            13.08,
            13.081,
            13.082,
            13.083,
            13.084,
            13.085,
            13.086,
            13.087,
            13.088000000000001,
            13.089,
            13.09,
            13.091000000000001,
            13.092,
            13.093,
            13.094,
            13.095,
            13.096,
            13.097,
            13.098,
            13.099,
            13.1,
            13.101,
            13.102,
            13.103,
            13.104000000000001,
            13.105,
            13.106,
            13.107000000000001,
            13.108,
            13.109,
            13.11,
            13.111,
            13.112,
            13.113,
            13.114,
            13.115,
            13.116,
            13.117,
            13.118,
            13.119,
            13.120000000000001,
            13.121,
            13.122,
            13.123000000000001,
            13.124,
            13.125,
            13.126,
            13.127,
            13.128,
            13.129,
            13.13,
            13.131,
            13.132,
            13.133000000000001,
            13.134,
            13.135,
            13.136000000000001,
            13.137,
            13.138,
            13.139000000000001,
            13.14,
            13.141,
            13.142,
            13.143,
            13.144,
            13.145,
            13.146,
            13.147,
            13.148,
            13.149000000000001,
            13.15,
            13.151,
            13.152000000000001,
            13.153,
            13.154,
            13.155000000000001,
            13.156,
            13.157,
            13.158,
            13.159,
            13.16,
            13.161,
            13.162,
            13.163,
            13.164,
            13.165000000000001,
            13.166,
            13.167,
            13.168000000000001,
            13.169,
            13.17,
            13.171000000000001,
            13.172,
            13.173,
            13.174,
            13.175,
            13.176,
            13.177,
            13.178,
            13.179,
            13.18,
            13.181000000000001,
            13.182,
            13.183,
            13.184000000000001,
            13.185,
            13.186,
            13.187,
            13.188,
            13.189,
            13.19,
            13.191,
            13.192,
            13.193,
            13.194,
            13.195,
            13.196,
            13.197000000000001,
            13.198,
            13.199,
            13.200000000000001,
            13.201,
            13.202,
            13.203,
            13.204,
            13.205,
            13.206,
            13.207,
            13.208,
            13.209,
            13.21,
            13.211,
            13.212,
            13.213000000000001,
            13.214,
            13.215,
            13.216000000000001,
            13.217,
            13.218,
            13.219,
            13.22,
            13.221,
            13.222,
            13.223,
            13.224,
            13.225,
            13.226,
            13.227,
            13.228,
            13.229000000000001,
            13.23,
            13.231,
            13.232000000000001,
            13.233,
            13.234,
            13.235,
            13.236,
            13.237,
            13.238,
            13.239,
            13.24,
            13.241,
            13.242,
            13.243,
            13.244,
            13.245000000000001,
            13.246,
            13.247,
            13.248000000000001,
            13.249,
            13.25,
            13.251,
            13.252,
            13.253,
            13.254,
            13.255,
            13.256,
            13.257,
            13.258000000000001,
            13.259,
            13.26,
            13.261000000000001,
            13.262,
            13.263,
            13.264000000000001,
            13.265,
            13.266,
            13.267,
            13.268,
            13.269,
            13.27,
            13.271,
            13.272,
            13.273,
            13.274000000000001,
            13.275,
            13.276,
            13.277000000000001,
            13.278,
            13.279,
            13.280000000000001,
            13.281,
            13.282,
            13.283,
            13.284,
            13.285,
            13.286,
            13.287,
            13.288,
            13.289,
            13.290000000000001,
            13.291,
            13.292,
            13.293000000000001,
            13.294,
            13.295,
            13.296000000000001,
            13.297,
            13.298,
            13.299,
            13.3,
            13.301,
            13.302,
            13.303,
            13.304,
            13.305,
            13.306000000000001,
            13.307,
            13.308,
            13.309000000000001,
            13.31,
            13.311,
            13.312000000000001,
            13.313,
            13.314,
            13.315,
            13.316,
            13.317,
            13.318,
            13.319,
            13.32,
            13.321,
            13.322000000000001,
            13.323,
            13.324,
            13.325000000000001,
            13.326,
            13.327,
            13.328,
            13.329,
            13.33,
            13.331,
            13.332,
            13.333,
            13.334,
            13.335,
            13.336,
            13.337,
            13.338000000000001,
            13.339,
            13.34,
            13.341000000000001,
            13.342,
            13.343,
            13.344,
            13.345,
            13.346,
            13.347,
            13.348,
            13.349,
            13.35,
            13.351,
            13.352,
            13.353,
            13.354000000000001,
            13.355,
            13.356,
            13.357000000000001,
            13.358,
            13.359,
            13.36,
            13.361,
            13.362,
            13.363,
            13.364,
            13.365,
            13.366,
            13.367,
            13.368,
            13.369,
            13.370000000000001,
            13.371,
            13.372,
            13.373000000000001,
            13.374,
            13.375,
            13.376,
            13.377,
            13.378,
            13.379,
            13.38,
            13.381,
            13.382,
            13.383000000000001,
            13.384,
            13.385,
            13.386000000000001,
            13.387,
            13.388,
            13.389000000000001,
            13.39,
            13.391,
            13.392,
            13.393,
            13.394,
            13.395,
            13.396,
            13.397,
            13.398,
            13.399000000000001,
            13.4,
            13.401,
            13.402000000000001,
            13.403,
            13.404,
            13.405000000000001,
            13.406,
            13.407,
            13.408,
            13.409,
            13.41,
            13.411,
            13.412,
            13.413,
            13.414,
            13.415000000000001,
            13.416,
            13.417,
            13.418000000000001,
            13.419,
            13.42,
            13.421000000000001,
            13.422,
            13.423,
            13.424,
            13.425,
            13.426,
            13.427,
            13.428,
            13.429,
            13.43,
            13.431000000000001,
            13.432,
            13.433,
            13.434000000000001,
            13.435,
            13.436,
            13.437000000000001,
            13.438,
            13.439,
            13.44,
            13.441,
            13.442,
            13.443,
            13.444,
            13.445,
            13.446,
            13.447000000000001,
            13.448,
            13.449,
            13.450000000000001,
            13.451,
            13.452,
            13.453,
            13.454,
            13.455,
            13.456,
            13.457,
            13.458,
            13.459,
            13.46,
            13.461,
            13.462,
            13.463000000000001,
            13.464,
            13.465,
            13.466000000000001,
            13.467,
            13.468,
            13.469,
            13.47,
            13.471,
            13.472,
            13.473,
            13.474,
            13.475,
            13.476,
            13.477,
            13.478,
            13.479000000000001,
            13.48,
            13.481,
            13.482000000000001,
            13.483,
            13.484,
            13.485,
            13.486,
            13.487,
            13.488,
            13.489,
            13.49,
            13.491,
            13.492,
            13.493,
            13.494,
            13.495000000000001,
            13.496,
            13.497,
            13.498000000000001,
            13.499,
            13.5,
            13.501,
            13.502,
            13.503,
            13.504,
            13.505,
            13.506,
            13.507,
            13.508000000000001,
            13.509,
            13.51,
            13.511000000000001,
            13.512,
            13.513,
            13.514000000000001,
            13.515,
            13.516,
            13.517,
            13.518,
            13.519,
            13.52,
            13.521,
            13.522,
            13.523,
            13.524000000000001,
            13.525,
            13.526,
            13.527000000000001,
            13.528,
            13.529,
            13.530000000000001,
            13.531,
            13.532,
            13.533,
            13.534,
            13.535,
            13.536,
            13.537,
            13.538,
            13.539,
            13.540000000000001,
            13.541,
            13.542,
            13.543000000000001,
            13.544,
            13.545,
            13.546000000000001,
            13.547,
            13.548,
            13.549,
            13.55,
            13.551,
            13.552,
            13.553,
            13.554,
            13.555,
            13.556000000000001,
            13.557,
            13.558,
            13.559000000000001,
            13.56,
            13.561,
            13.562000000000001,
            13.563,
            13.564,
            13.565,
            13.566,
            13.567,
            13.568,
            13.569,
            13.57,
            13.571,
            13.572000000000001,
            13.573,
            13.574,
            13.575000000000001,
            13.576,
            13.577,
            13.578,
            13.579,
            13.58,
            13.581,
            13.582,
            13.583,
            13.584,
            13.585,
            13.586,
            13.587,
            13.588000000000001,
            13.589,
            13.59,
            13.591000000000001,
            13.592,
            13.593,
            13.594,
            13.595,
            13.596,
            13.597,
            13.598,
            13.599,
            13.6,
            13.601,
            13.602,
            13.603,
            13.604000000000001,
            13.605,
            13.606,
            13.607000000000001,
            13.608,
            13.609,
            13.61,
            13.611,
            13.612,
            13.613,
            13.614,
            13.615,
            13.616,
            13.617,
            13.618,
            13.619,
            13.620000000000001,
            13.621,
            13.622,
            13.623000000000001,
            13.624,
            13.625,
            13.626,
            13.627,
            13.628,
            13.629,
            13.63,
            13.631,
            13.632,
            13.633000000000001,
            13.634,
            13.635,
            13.636000000000001,
            13.637,
            13.638,
            13.639000000000001,
            13.64,
            13.641,
            13.642,
            13.643,
            13.644,
            13.645,
            13.646,
            13.647,
            13.648,
            13.649000000000001,
            13.65,
            13.651,
            13.652000000000001,
            13.653,
            13.654,
            13.655000000000001,
            13.656,
            13.657,
            13.658,
            13.659,
            13.66,
            13.661,
            13.662,
            13.663,
            13.664,
            13.665000000000001,
            13.666,
            13.667,
            13.668000000000001,
            13.669,
            13.67,
            13.671000000000001,
            13.672,
            13.673,
            13.674,
            13.675,
            13.676,
            13.677,
            13.678,
            13.679,
            13.68,
            13.681000000000001,
            13.682,
            13.683,
            13.684000000000001,
            13.685,
            13.686,
            13.687000000000001,
            13.688,
            13.689,
            13.69,
            13.691,
            13.692,
            13.693,
            13.694,
            13.695,
            13.696,
            13.697000000000001,
            13.698
        ],
        [
            0.0,
            0.0009999996666547762,
            0.0019999973332414066,
            0.002999990999707748,
            0.003999978666033652,
            0.004999958332246979,
            0.005999927998439576,
            0.006999885664783298,
            0.007999829331545978,
            0.008999756999107445,
            0.009999666667975504,
            0.010999556338801928,
            0.011999424012398452,
            0.012999267689752746,
            0.013999085372044404,
            0.014998875060660938,
            0.015998634757213723,
            0.016998362463553983,
            0.017998056181788784,
            0.018997713914296947,
            0.019997333663745044,
            0.02099691343310333,
            0.021996451225661733,
            0.022995945045045745,
            0.02399539289523236,
            0.02499479278056606,
            0.0259941427057747,
            0.02699344067598543,
            0.027992684696740596,
            0.028991872774013695,
            0.02999100291422518,
            0.03099007312425847,
            0.03198908141147572,
            0.0329880257837338,
            0.033986904249399985,
            0.034985714817368105,
            0.035984455497074096,
            0.03698312429851197,
            0.03798171923224971,
            0.0389802383094449,
            0.03997867954186077,
            0.040977040941881836,
            0.041975320522529676,
            0.04297351629747882,
            0.043971626281072436,
            0.04496964848833815,
            0.045967580935003666,
            0.046965421637512605,
            0.047963168613040306,
            0.04896081987950926,
            0.04995837345560506,
            0.050955827360792016,
            0.05195317961532881,
            0.05295042824028404,
            0.053947571257552104,
            0.054944606689868565,
            0.05594153256082603,
            0.05693834689488948,
            0.05793504771741203,
            0.05893163305465052,
            0.05992810093378086,
            0.06092444938291388,
            0.06192067643111052,
            0.06291678010839763,
            0.06391275844578326,
            0.06490860947527222,
            0.06590433122988155,
            0.06689992174365587,
            0.06789537905168287,
            0.06889070119010887,
            0.06988588619615384,
            0.070880932108127,
            0.07187583696544228,
            0.07287059880863339,
            0.0738652156793694,
            0.0748596856204697,
            0.07585400667591977,
            0.07684817689088577,
            0.07784219431173042,
            0.07883605698602786,
            0.07982976296257888,
            0.08082331029142618,
            0.08181669702386953,
            0.08280992121248072,
            0.08380298091111893,
            0.08479587417494575,
            0.08578859906043997,
            0.086781153625413,
            0.0877735359290238,
            0.08876574403179374,
            0.08975777599562164,
            0.09074962988379882,
            0.0917413037610239,
            0.09273279569341782,
            0.09372410374853862,
            0.09471522599539639,
            0.0957061605044681,
            0.09669690534771219,
            0.09768745859858395,
            0.0986778183320494,
            0.0996679826246008,
            0.10065794955427107,
            0.10164771720064834,
            0.10263728364489087,
            0.10362664696974137,
            0.10461580525954207,
            0.10560475660024883,
            0.10659349907944592,
            0.1075820307863605,
            0.1085703498118772,
            0.10955845424855257,
            0.11054634219062931,
            0.11153401173405095,
            0.11252146097647621,
            0.11350868801729319,
            0.11449569095763393,
            0.11548246790038834,
            0.11646901695021906,
            0.11745533621357514,
            0.11844142379870648,
            0.11942727781567816,
            0.12041289637638429,
            0.12139827759456237,
            0.12238341958580733,
            0.12336832046758547,
            0.1243529783592487,
            0.12533739138204836,
            0.12632155765914924,
            0.12730547531564365,
            0.1282891424785651,
            0.12927255727690234,
            0.1302557178416132,
            0.13123862230563824,
            0.13222126880391466,
            0.13320365547339022,
            0.13418578045303656,
            0.13516764188386302,
            0.13614923790893058,
            0.13713056667336496,
            0.13811162632437066,
            0.13909241501124442,
            0.14007293088538822,
            0.14105317210032356,
            0.14203313681170424,
            0.14301282317733022,
            0.1439922293571607,
            0.14497135351332752,
            0.14595019381014862,
            0.14692874841414102,
            0.14790701549403423,
            0.14888499322078355,
            0.149862679767583,
            0.15084007330987842,
            0.15181717202538106,
            0.15279397409407974,
            0.15377047769825472,
            0.15474668102249003,
            0.15572258225368701,
            0.15669817958107665,
            0.15767347119623268,
            0.15864845529308458,
            0.15962313006793002,
            0.16059749371944773,
            0.16157154444871039,
            0.16254528045919706,
            0.163518699956806,
            0.1644918011498671,
            0.16546458224915445,
            0.1664370414678989,
            0.16740917702180078,
            0.16838098712904184,
            0.16935247001029785,
            0.17032362388875133,
            0.17129444699010304,
            0.1722649375425853,
            0.17323509377697321,
            0.17420491392659765,
            0.1751743962273569,
            0.17614353891772883,
            0.17711234023878328,
            0.17808079843419403,
            0.1790489117502503,
            0.18001667843586902,
            0.1809840967426073,
            0.18195116492467295,
            0.18291788123893782,
            0.18388424394494834,
            0.1848502513049381,
            0.18581590158383898,
            0.18678119304929325,
            0.18774612397166476,
            0.18871069262405074,
            0.18967489728229345,
            0.19063873622499114,
            0.19160220773351036,
            0.1925653100919963,
            0.1935280415873849,
            0.19449040050941394,
            0.1954523851506343,
            0.1964139938064209,
            0.19737522477498445,
            0.19833607635738199,
            0.1992965468575284,
            0.20025663458220716,
            0.20121633784108142,
            0.20217565494670497,
            0.20313458421453345,
            0.20409312396293441,
            0.20505127251319885,
            0.2060090281895518,
            0.20696638931916297,
            0.2079233542321573,
            0.2088799212616259,
            0.20983608874363624,
            0.2107918550172433,
            0.21174721842449917,
            0.21270217731046437,
            0.21365673002321772,
            0.2146108749138668,
            0.21556461033655844,
            0.21651793464848865,
            0.21747084620991325,
            0.2184233433841574,
            0.21937542453762646,
            0.2203270880398157,
            0.22127833226332014,
            0.22222915558384473,
            0.22317955638021447,
            0.2241295330343838,
            0.22507908393144696,
            0.22602820745964725,
            0.2269769020103873,
            0.2279251659782382,
            0.22887299776094988,
            0.2298203957594598,
            0.2307673583779031,
            0.23171388402362206,
            0.23265997110717504,
            0.2336056180423469,
            0.23455082324615692,
            0.23549558513886956,
            0.2364399021440027,
            0.2373837726883371,
            0.23832719520192577,
            0.23927016811810284,
            0.24021268987349287,
            0.24115475890801943,
            0.24209637366491424,
            0.24303753259072655,
            0.24397823413533118,
            0.244918476751938,
            0.2458582588971,
            0.2467975790307229,
            0.24773643561607292,
            0.24867482711978595,
            0.249612752011876,
            0.2505502087657433,
            0.2514871958581835,
            0.2524237117693954,
            0.25335975498298935,
            0.2542953239859964,
            0.2552304172688754,
            0.25616503332552176,
            0.25709917065327564,
            0.2580328277529301,
            0.2589660031287389,
            0.2598986952884245,
            0.26083090274318643,
            0.2617626240077084,
            0.26269385760016706,
            0.2636246020422393,
            0.2645548558591097,
            0.2654846175794793,
            0.2664138857355716,
            0.2673426588631418,
            0.26827093550148334,
            0.2691987141934358,
            0.2701259934853917,
            0.2710527719273049,
            0.2719790480726975,
            0.2729048204786666,
            0.273830087705892,
            0.2747548483186437,
            0.27567910088478853,
            0.2766028439757971,
            0.27752607616675146,
            0.2784487960363513,
            0.27937100216692184,
            0.28029269314441946,
            0.28121386755843963,
            0.2821345240022231,
            0.2830546610726628,
            0.2839742773703103,
            0.2848933714993826,
            0.28581194206776894,
            0.2867299876870367,
            0.28764750697243796,
            0.2885644985429167,
            0.28948096102111404,
            0.2903968930333752,
            0.29131229320975577,
            0.29222716018402745,
            0.2931414925936847,
            0.2940552890799504,
            0.2949685482877823,
            0.2958812688658782,
            0.2967934494666834,
            0.2977050887463949,
            0.2986161853649683,
            0.2995267379861231,
            0.3004367452773487,
            0.30134620590990946,
            0.3022551185588516,
            0.3031634819030073,
            0.3040712946250011,
            0.3049785554112554,
            0.30588526295199475,
            0.3067914159412531,
            0.3076970130768771,
            0.3086020530605333,
            0.3095065345977114,
            0.3104104563977312,
            0.311313817173746,
            0.31221661564274916,
            0.3131188505255781,
            0.31402052054691976,
            0.3149216244353151,
            0.3158221609231641,
            0.3167221287467308,
            0.31762152664614757,
            0.31852035336542006,
            0.31941860765243185,
            0.32031628825894903,
            0.3212133939406242,
            0.3221099234570018,
            0.323005875571522,
            0.32390124905152506,
            0.32479604266825607,
            0.32569025519686856,
            0.3265838854164289,
            0.327476932109921,
            0.32836939406424986,
            0.32926127007024586,
            0.3301525589226683,
            0.33104325942021023,
            0.33193337036550163,
            0.3328228905651132,
            0.33371181882956097,
            0.33460015397330917,
            0.33548789481477387,
            0.336375040176328,
            0.3372615888843029,
            0.33814753976899353,
            0.3390328916646613,
            0.3399176434095367,
            0.3408017938458249,
            0.3416853418197065,
            0.34256828618134244,
            0.34345062578487656,
            0.3443323594884396,
            0.34521348615415115,
            0.3460940046481232,
            0.34697391384046367,
            0.34785321260527874,
            0.34873189982067593,
            0.34960997436876773,
            0.3504874351356726,
            0.3513642810115197,
            0.35224051089045005,
            0.35311612367062106,
            0.3539911182542069,
            0.3548654935474028,
            0.35573924846042665,
            0.3566123819075219,
            0.35748489280695994,
            0.358356780081042,
            0.35922804265610203,
            0.3600986794625089,
            0.36096868943466814,
            0.3618380715110248,
            0.3627068246340648,
            0.3635749477503179,
            0.36444243981035834,
            0.3653092997688088,
            0.36617552658434027,
            0.36704111921967525,
            0.36790607664158903,
            0.3687703978209114,
            0.3696340817325289,
            0.37049712735538576,
            0.3713595336724862,
            0.37222129967089523,
            0.37308242434174105,
            0.37394290668021557,
            0.37480274568557687,
            0.3756619403611499,
            0.3765204897143279,
            0.3773783927565735,
            0.3782356485034203,
            0.37909225597447394,
            0.3799482141934133,
            0.38080352218799146,
            0.3816581789900363,
            0.38251218363545275,
            0.38336553516422195,
            0.38421823262040417,
            0.38507027505213753,
            0.3859216615116401,
            0.38677239105521105,
            0.38762246274322976,
            0.3884718756401583,
            0.38932062881454,
            0.39016872133900216,
            0.3910161522902547,
            0.39186292074909224,
            0.39270902580039285,
            0.3935544665331196,
            0.39439924204032084,
            0.39524335141912986,
            0.3960867937707654,
            0.3969295682005319,
            0.3977716738178198,
            0.39861310973610475,
            0.39945387507294905,
            0.40029396895000074,
            0.4011333904929932,
            0.40197213883174626,
            0.4028102131001646,
            0.40364761243623887,
            0.4044843359820447,
            0.4053203828837423,
            0.40615575229157697,
            0.40699044335987794,
            0.4078244552470579,
            0.4086577871156131,
            0.40949043813212255,
            0.41032240746724763,
            0.41115369429573095,
            0.4119842977963963,
            0.41281421715214794,
            0.4136434515499692,
            0.41447200018092273,
            0.41529986224014886,
            0.41612703692686487,
            0.41695352344436404,
            0.4177793210000158,
            0.41860442880526283,
            0.41942884607562114,
            0.42025257203067923,
            0.4210756058940963,
            0.4218979468936012,
            0.42271959426099154,
            0.4235405472321322,
            0.424360805046954,
            0.42518036694945277,
            0.425999232187687,
            0.4268174000137771,
            0.42763486968390463,
            0.428451640458309,
            0.42926771160128785,
            0.4300830823811934,
            0.4308977520704329,
            0.4317117199454657,
            0.43252498528680156,
            0.4333375473789993,
            0.43414940551066483,
            0.4349605589744491,
            0.4357710070670465,
            0.436580749089193,
            0.43738978434566367,
            0.43819811214527127,
            0.4390057318008637,
            0.43981264262932224,
            0.44061884395155937,
            0.441424335092516,
            0.44222911538116055,
            0.4430331841504855,
            0.44383654073750545,
            0.4446391844832548,
            0.4454411147327861,
            0.4462423308351657,
            0.4470428321434738,
            0.4478426180148001,
            0.44864168781024166,
            0.4494400408949011,
            0.45023767663788306,
            0.451034594412292,
            0.4518307935952294,
            0.4526262735677911,
            0.4534210337150649,
            0.4542150734261266,
            0.4550083920940382,
            0.4558009891158453,
            0.45659286389257286,
            0.45738401582922333,
            0.4581744443347734,
            0.4589641488221709,
            0.4597531287083318,
            0.4605413834141367,
            0.46132891236442847,
            0.46211571498800863,
            0.4629017907176337,
            0.4636871389900129,
            0.46447175924580447,
            0.4652556509296116,
            0.46603881348998016,
            0.466821246379395,
            0.4676029490542762,
            0.4683839209749759,
            0.4691641616057744,
            0.46994367041487733,
            0.4707224468744112,
            0.47150049046042114,
            0.47227780065286545,
            0.4730543769356133,
            0.4738302187964405,
            0.47460532572702574,
            0.47537969722294715,
            0.4761533327836782,
            0.4769262319125838,
            0.4776983941169167,
            0.4784698189078131,
            0.4792405058002892,
            0.4800104543132372,
            0.4807796639694208,
            0.4815481342954715,
            0.48231586482188454,
            0.48308285508301524,
            0.4838491046170734,
            0.48461461296612085,
            0.4853793796760658,
            0.4861434042966603,
            0.4869066863814937,
            0.48766922548799035,
            0.4884310211774044,
            0.48919207301481543,
            0.489952380569124,
            0.4907119434130473,
            0.49147076112311555,
            0.4922288332796653,
            0.49298615946683777,
            0.49374273927257173,
            0.4944985722886007,
            0.4952536581104474,
            0.49600799633741927,
            0.496761586572604,
            0.49751442842286475,
            0.4982665214988353,
            0.4990178654149158,
            0.49976845978926626,
            0.5005183042438045,
            0.501267398404199,
            0.5020157418998653,
            0.5027633343639598,
            0.5035101754333765,
            0.5042562647487406,
            0.5050016019544046,
            0.505746186698442,
            0.5064900186326438,
            0.5072330974125121,
            0.5079754226972556,
            0.5087169941497846,
            0.5094578114367048,
            0.5101978742283145,
            0.5109371821985965,
            0.5116757350252141,
            0.5124135323895074,
            0.5131505739764848,
            0.5138868594748197,
            0.5146223885768457,
            0.5153571609785496,
            0.5160911763795668,
            0.5168244344831765,
            0.5175569349962945,
            0.5182886776294695,
            0.5190196620968769,
            0.5197498881163134,
            0.5204793554091903,
            0.52120806370053,
            0.5219360127189592,
            0.5226632021967028,
            0.5233896318695795,
            0.5241153014769951,
            0.5248402107619372,
            0.5255643594709697,
            0.5262877473542266,
            0.527010374165406,
            0.5277322396617657,
            0.5284533436041152,
            0.5291736857568126,
            0.5298932658877558,
            0.5306120837683784,
            0.5313301391736441,
            0.5320474318820392,
            0.5327639616755676,
            0.5334797283397453,
            0.5341947316635935,
            0.534908971439633,
            0.5356224474638777,
            0.5363351595358292,
            0.5370471074584706,
            0.5377582910382598,
            0.5384687100851244,
            0.5391783644124544,
            0.5398872538370959,
            0.5405953781793474,
            0.5413027372629505,
            0.5420093309150845,
            0.5427151589663616,
            0.5434202212508192,
            0.5441245176059141,
            0.5448280478725153,
            0.5455308118949002,
            0.5462328095207444,
            0.546934040601119,
            0.5476345049904819,
            0.5483342025466721,
            0.5490331331309037,
            0.5497312966077592,
            0.5504286928451818,
            0.5511253217144714,
            0.5518211830902757,
            0.5525162768505852,
            0.5532106028767256,
            0.5539041610533525,
            0.5545969512684435,
            0.5552889734132925,
            0.5559802273825031,
            0.5566707130739809,
            0.5573604303889279,
            0.5580493792318365,
            0.5587375595104804,
            0.5594249711359109,
            0.560111614022447,
            0.5607974880876723,
            0.5614825932524244,
            0.5621669294407918,
            0.5628504965801041,
            0.5635332946009275,
            0.5642153234370557,
            0.5648965830255056,
            0.5655770733065093,
            0.5662567942235055,
            0.5669357457231364,
            0.5676139277552378,
            0.5682913402728327,
            0.5689679832321256,
            0.5696438565924944,
            0.5703189603164844,
            0.5709932943697995,
            0.5716668587212981,
            0.5723396533429839,
            0.573011678209999,
            0.5736829333006183,
            0.5743534185962412,
            0.5750231340813857,
            0.5756920797436793,
            0.5763602555738542,
            0.5770276615657395,
            0.5776942977162537,
            0.5783601640253974,
            0.5790252604962464,
            0.5796895871349466,
            0.5803531439507029,
            0.5810159309557754,
            0.581677948165471,
            0.5823391955981352,
            0.5829996732751477,
            0.583659381220912,
            0.5843183194628505,
            0.5849764880313966,
            0.5856338869599864,
            0.5862905162850535,
            0.5869463760460201,
            0.5876014662852904,
            0.5882557870482432,
            0.5889093383832246,
            0.5895621203415408,
            0.5902141329774507,
            0.590865376348159,
            0.5915158505138082,
            0.5921655555374712,
            0.5928144914851453,
            0.5934626584257433,
            0.5941100564310868,
            0.594756685575899,
            0.5954025459377965,
            0.5960476375972834,
            0.596691960637742,
            0.5973355151454279,
            0.5979783012094593,
            0.598620318921813,
            0.5992615683773141,
            0.5999020496736311,
            0.6005417629112657,
            0.6011807081935484,
            0.6018188856266286,
            0.6024562953194678,
            0.6030929373838327,
            0.6037288119342877,
            0.6043639190881865,
            0.6049982589656656,
            0.605631831689636,
            0.6062646373857765,
            0.6068966761825252,
            0.6075279482110733,
            0.6081584536053564,
            0.6087881925020469,
            0.6094171650405479,
            0.6100453713629841,
            0.6106728116141951,
            0.6112994859417271,
            0.6119253944958264,
            0.6125505374294312,
            0.613174914898164,
            0.6137985270603239,
            0.6144213740768792,
            0.6150434561114607,
            0.6156647733303519,
            0.6162853259024837,
            0.6169051139994256,
            0.6175241377953786,
            0.6181423974671668,
            0.6187598931942306,
            0.6193766251586189,
            0.6199925935449816,
            0.6206077985405609,
            0.621222240335185,
            0.6218359191212608,
            0.6224488350937643,
            0.6230609884502345,
            0.6236723793907653,
            0.6242830081179982,
            0.6248928748371143,
            0.6255019797558263,
            0.626110323084372,
            0.6267179050355052,
            0.6273247258244892,
            0.6279307856690887,
            0.6285360847895614,
            0.629140623408652,
            0.6297444017515832,
            0.6303474200460484,
            0.6309496785222041,
            0.6315511774126619,
            0.6321519169524817,
            0.6327518973791623,
            0.6333511189326361,
            0.63394958185526,
            0.6345472863918065,
            0.635144232789459,
            0.6357404212978013,
            0.6363358521688124,
            0.6369305256568563,
            0.6375244420186765,
            0.6381176015133864,
            0.6387100044024634,
            0.6393016509497399,
            0.6398925414213965,
            0.6404826760859537,
            0.6410720552142645,
            0.6416606790795059,
            0.6422485479571732,
            0.6428356621250704,
            0.6434220218633031,
            0.6440076274542714,
            0.6445924791826612,
            0.645176577335437,
            0.6457599222018343,
            0.6463425140733525,
            0.6469243532437458,
            0.6475054400090163,
            0.6480857746674072,
            0.6486653575193931,
            0.649244188867674,
            0.649822269017167,
            0.6503995982749996,
            0.6509761769504997,
            0.6515520053551899,
            0.6521270838027798,
            0.6527014126091575,
            0.653274992092382,
            0.6538478225726763,
            0.654419904372419,
            0.6549912378161368,
            0.6555618232304976,
            0.6561316609443016,
            0.6567007512884742,
            0.657269094596059,
            0.6578366912022087,
            0.6584035414441791,
            0.6589696456613207,
            0.6595350041950703,
            0.660099617388945,
            0.6606634855885333,
            0.6612266091414877,
            0.6617889883975177,
            0.6623506237083814,
            0.6629115154278789,
            0.663471663911843,
            0.6640310695181335,
            0.6645897326066281,
            0.6651476535392162,
            0.6657048326797895,
            0.6662612703942368,
            0.6668169670504338,
            0.6673719230182374,
            0.6679261386694775,
            0.6684796143779493,
            0.6690323505194065,
            0.6695843474715519,
            0.6701356056140324,
            0.6706861253284294,
            0.6712359069982519,
            0.6717849510089298,
            0.6723332577478042,
            0.6728808276041229,
            0.6734276609690304,
            0.6739737582355613,
            0.6745191197986328,
            0.6750637460550367,
            0.6756076374034337,
            0.6761507942443428,
            0.6766932169801362,
            0.6772349060150319,
            0.6777758617550841,
            0.6783160846081784,
            0.678855574984022,
            0.6793943332941382,
            0.6799323599518572,
            0.68046965537231,
            0.6810062199724203,
            0.6815420541708971,
            0.6820771583882274,
            0.6826115330466688,
            0.6831451785702424,
            0.6836780953847247,
            0.6842102839176404,
            0.6847417445982551,
            0.6852724778575683,
            0.6858024841283058,
            0.6863317638449118,
            0.686860317443542,
            0.6873881453620565,
            0.6879152480400119,
            0.6884416259186542,
            0.6889672794409116,
            0.6894922090513872,
            0.6900164151963508,
            0.6905398983237336,
            0.6910626588831178,
            0.6915846973257334,
            0.6921060141044463,
            0.692626609673755,
            0.6931464844897809,
            0.693665639010262,
            0.694184073694546,
            0.6947017890035815,
            0.6952187853999126,
            0.6957350633476701,
            0.696250623312566,
            0.6967654657618847,
            0.6972795911644764,
            0.6977929999907501,
            0.698305692712666,
            0.6988176698037287,
            0.6993289317389803,
            0.6998394789949923,
            0.7003493120498588,
            0.7008584313831902,
            0.701366837476105,
            0.7018745308112229,
            0.7023815118726582,
            0.7028877811460124,
            0.7033933391183667,
            0.7038981862782755,
            0.7044023231157595,
            0.7049057501222972,
            0.7054084677908197,
            0.7059104766157029,
            0.7064117770927598,
            0.7069123697192348,
            0.7074122549937951,
            0.7079114334165247,
            0.7084099054889182,
            0.7089076717138716,
            0.7094047325956773,
            0.7099010886400162,
            0.7103967403539504,
            0.7108916882459181,
            0.7113859328257237,
            0.711879474604534,
            0.7123723140948695,
            0.7128644518105963,
            0.7133558882669228,
            0.7138466239803892,
            0.714336659468863,
            0.7148259952515308,
            0.715314631848892,
            0.7158025697827519,
            0.7162898095762151,
            0.7167763517536779,
            0.7172621968408225,
            0.7177473453646089,
            0.7182317978532701,
            0.7187155548363029,
            0.7191986168444632,
            0.7196809844097579,
            0.720162658065439,
            0.7206436383459963,
            0.7211239257871507,
            0.7216035209258482,
            0.722082424300252,
            0.7225606364497373,
            0.723038157914883,
            0.723514989237466,
            0.7239911309604553,
            0.7244665836280026,
            0.7249413477854391,
            0.7254154239792666,
            0.7258888127571517,
            0.7263615146679188,
            0.7268335302615444,
            0.7273048600891487,
            0.7277755047029917,
            0.7282454646564644,
            0.7287147405040821,
            0.7291833328014815,
            0.7296512421054079,
            0.7301184689737158,
            0.7305850139653561,
            0.7310508776403739,
            0.7315160605599001,
            0.7319805632861457,
            0.7324443863823938,
            0.7329075304129965,
            0.7333699959433647,
            0.7338317835399637,
            0.7342928937703067,
            0.7347533272029486,
            0.7352130844074779,
            0.7356721659545133,
            0.7361305724156942,
            0.7365883043636768,
            0.7370453623721265,
            0.7375017470157118,
            0.7379574588700986,
            0.7384124985119428,
            0.7388668665188856,
            0.7393205634695449,
            0.7397735899435119,
            0.7402259465213427,
            0.7406776337845522,
            0.7411286523156103,
            0.7415790026979318,
            0.7420286855158735,
            0.742477701354727,
            0.7429260508007112,
            0.7433737344409688,
            0.7438207528635576,
            0.7442671066574458,
            0.7447127964125055,
            0.7451578227195071,
            0.7456021861701124,
            0.7460458873568684,
            0.7464889268732028,
            0.7469313053134159,
            0.7473730232726765,
            0.7478140813470143,
            0.7482544801333145,
            0.7486942202293123,
            0.7491333022335867,
            0.7495717267455535,
            0.7500094943654606,
            0.7504466056943815,
            0.7508830613342097,
            0.7513188618876525,
            0.751754007958225,
            0.7521885001502445,
            0.7526223390688246,
            0.7530555253198695,
            0.7534880595100673,
            0.7539199422468852,
            0.754351174138563,
            0.7547817557941079,
            0.7552116878232882,
            0.7556409708366275,
            0.7560696054453994,
            0.7564975922616212,
            0.7569249318980485,
            0.7573516249681693,
            0.7577776720861988,
            0.7582030738670728,
            0.7586278309264428,
            0.7590519438806699,
            0.7594754133468189,
            0.7598982399426532,
            0.7603204242866298,
            0.7607419669978916,
            0.761162868696264,
            0.7615831300022479,
            0.7620027515370147,
            0.7624217339224003,
            0.7628400777809005,
            0.7632577837356646,
            0.7636748524104895,
            0.764091284429816,
            0.7645070804187211,
            0.7649222410029137,
            0.7653367668087292,
            0.7657506584631241,
            0.7661639165936693,
            0.7665765418285463,
            0.7669885347965413,
            0.767399896127039,
            0.7678106264500184,
            0.7682207263960464,
            0.7686301965962733,
            0.7690390376824267,
            0.7694472502868069,
            0.7698548350422806,
            0.7702617925822768,
            0.7706681235407805,
            0.7710738285523288,
            0.7714789082520025,
            0.7718833632754256,
            0.7722871942587559,
            0.7726904018386821,
            0.7730929866524171,
            0.7734949493376939,
            0.7738962905327609,
            0.7742970108763744,
            0.7746971110077965,
            0.7750965915667871,
            0.7754954531936014,
            0.7758936965289823,
            0.7762913222141572,
            0.7766883308908321,
            0.7770847232011868,
            0.7774804997878694,
            0.7778756612939918,
            0.7782702083631243,
            0.7786641416392903,
            0.7790574617669624,
            0.7794501693910568,
            0.7798422651569281,
            0.7802337497103637,
            0.7806246236975809,
            0.7810148877652201,
            0.7814045425603404,
            0.7817935887304156,
            0.7821820269233272,
            0.7825698577873622,
            0.7829570819712062,
            0.7833437001239393,
            0.7837297128950313,
            0.7841151209343372,
            0.7844999248920911,
            0.7848841254189031,
            0.7852677231657534,
            0.7856507187839883,
            0.7860331129253141,
            0.7864149062417943,
            0.7867960993858435,
            0.7871766930102226,
            0.7875566877680356,
            0.7879360843127226,
            0.7883148832980577,
            0.788693085378142,
            0.789070691207401,
            0.7894477014405784,
            0.7898241167327319,
            0.7901999377392296,
            0.7905751651157442,
            0.7909497995182487,
            0.7913238416030123,
            0.7916972920265954,
            0.7920701514458454,
            0.7924424205178915,
            0.7928140999001418,
            0.7931851902502769,
            0.7935556922262463,
            0.7939256064862642,
            0.7942949336888051,
            0.7946636744925981,
            0.7950318295566243,
            0.7953993995401113,
            0.7957663851025283,
            0.7961327869035841,
            0.7964986056032196,
            0.7968638418616057,
            0.7972284963391377,
            0.7975925696964327,
            0.797956062594322,
            0.7983189756938511,
            0.798681309656272,
            0.7990430651430408,
            0.7994042428158123,
            0.7997648433364366,
            0.8001248673669541,
            0.8004843155695929,
            0.8008431886067616,
            0.8012014871410494,
            0.8015592118352172,
            0.8019163633521968,
            0.802272942355086,
            0.8026289495071437,
            0.8029843854717864,
            0.8033392509125837,
            0.8036935464932555,
            0.8040472728776654,
            0.8044004307298194,
            0.80475302071386,
            0.8051050434940631,
            0.8054564997348334,
            0.8058073901007002,
            0.8061577152563152,
            0.806507475866446,
            0.8068566725959738,
            0.8072053061098888,
            0.8075533770732864,
            0.8079008861513639,
            0.808247834009415,
            0.8085942213128275,
            0.8089400487270789,
            0.8092853169177319,
            0.8096300265504323,
            0.8099741782909019,
            0.8103177728049389,
            0.8106608107584102,
            0.8110032928172506,
            0.8113452196474572,
            0.8116865919150854,
            0.8120274102862468,
            0.8123676754271043,
            0.8127073880038683,
            0.8130465486827937,
            0.8133851581301756,
            0.8137232170123453,
            0.8140607259956673,
            0.8143976857465359,
            0.8147340969313701,
            0.815069960216612,
            0.8154052762687213,
            0.8157400457541725,
            0.816074269339451,
            0.8164079476910506,
            0.8167410814754686,
            0.8170736713592022,
            0.8174057180087462,
            0.8177372220905882,
            0.8180681842712061,
            0.8183986052170635,
            0.8187284855946071,
            0.8190578260702626,
            0.819386627310432,
            0.8197148899814889,
            0.8200426147497767,
            0.8203698022816033,
            0.82069645324324,
            0.8210225683009149,
            0.8213481481208129,
            0.8216731933690694,
            0.8219977047117696,
            0.8223216828149429,
            0.8226451283445612,
            0.8229680419665338,
            0.8232904243467063,
            0.8236122761508551,
            0.823933598044686,
            0.8242543906938288,
            0.8245746547638365,
            0.8248943909201806,
            0.8252135998282472,
            0.8255322821533359,
            0.8258504385606539,
            0.8261680697153156,
            0.8264851762823369,
            0.8268017589266334,
            0.827117818313018,
            0.8274333551061951,
            0.8277483699707596,
            0.828062863571194,
            0.828376836571864,
            0.8286902896370153,
            0.8290032234307723,
            0.8293156386171324,
            0.8296275358599655,
            0.8299389158230097,
            0.830249779169868,
            0.8305601265640057,
            0.830869958668747,
            0.8311792761472733,
            0.8314880796626178,
            0.8317963698776656,
            0.8321041474551473,
            0.8324114130576388,
            0.8327181673475572,
            0.8330244109871582,
            0.8333301446385328,
            0.833635368963604,
            0.8339400846241258,
            0.8342442922816778,
            0.834547992597664,
            0.8348511862333095,
            0.8351538738496579,
            0.8354560561075666,
            0.8357577336677083,
            0.8360589071905629,
            0.8363595773364186,
            0.8366597447653676,
            0.8369594101373026,
            0.8372585741119164,
            0.8375572373486961,
            0.8378554005069232,
            0.8381530642456686,
            0.8384502292237912,
            0.8387468960999356,
            0.8390430655325268,
            0.8393387381797716,
            0.8396339146996519,
            0.8399285957499251,
            0.8402227819881192,
            0.8405164740715318,
            0.8408096726572264,
            0.8411023784020313,
            0.8413945919625343,
            0.8416863139950823,
            0.8419775451557789,
            0.8422682861004802,
            0.8425585374847936,
            0.8428482999640743,
            0.8431375741934239,
            0.8434263608276867,
            0.8437146605214481,
            0.8440024739290307,
            0.8442898017044946,
            0.8445766445016314,
            0.8448630029739648,
            0.8451488777747457,
            0.8454342695569518,
            0.8457191789732835,
            0.8460036066761631,
            0.8462875533177308,
            0.8465710195498434,
            0.8468540060240711,
            0.8471365133916959,
            0.847418542303709,
            0.8477000934108085,
            0.8479811673633957,
            0.848261764811576,
            0.8485418864051528,
            0.8488215327936275,
            0.849100704626197,
            0.8493794025517502,
            0.8496576272188676,
            0.8499353792758175,
            0.850212659370554,
            0.8504894681507159,
            0.8507658062636224,
            0.8510416743562728,
            0.8513170730753431,
            0.8515920030671851,
            0.8518664649778223,
            0.8521404594529495,
            0.8524139871379292,
            0.8526870486777911,
            0.8529596447172281,
            0.8532317759005953,
            0.8535034428719082,
            0.853774646274839,
            0.8540453867527167,
            0.854315664948523,
            0.8545854815048908,
            0.8548548370641029,
            0.8551237322680896,
            0.8553921677584255,
            0.8556601441763295,
            0.8559276621626606,
            0.8561947223579183,
            0.856461325402237,
            0.8567274719353889,
            0.8569931625967772,
            0.8572583980254374,
            0.8575231788600338,
            0.8577875057388581,
            0.8580513792998268,
            0.8583148001804803,
            0.8585777690179803,
            0.858840286449107,
            0.85910235311026,
            0.8593639696374527,
            0.8596251366663131,
            0.8598858548320818,
            0.8601461247696081,
            0.8604059471133498,
            0.8606653224973717,
            0.8609242515553425,
            0.8611827349205333,
            0.8614407732258168,
            0.861698367103664,
            0.8619555171861432,
            0.8622122241049184,
            0.862468488491247,
            0.862724310975978,
            0.8629796921895513,
            0.8632346327619941,
            0.8634891333229209,
            0.8637431945015308,
            0.863996816926606,
            0.8642500012265107,
            0.8645027480291873,
            0.8647550579621579,
            0.8650069316525202,
            0.8652583697269464,
            0.8655093728116815,
            0.8657599415325427,
            0.866010076514916,
            0.8662597783837559,
            0.8665090477635831,
            0.8667578852784832,
            0.8670062915521048,
            0.8672542672076583,
            0.8675018128679138,
            0.8677489291552001,
            0.8679956166914027,
            0.8682418760979617,
            0.8684877079958727,
            0.868733113005681,
            0.8689780917474843,
            0.8692226448409288,
            0.8694667729052082,
            0.8697104765590624,
            0.8699537564207758,
            0.8701966131081758,
            0.8704390472386313,
            0.8706810594290512,
            0.8709226502958836,
            0.871163820455113,
            0.8714045705222601,
            0.87164490111238,
            0.8718848128400599,
            0.8721243063194197,
            0.8723633821641079,
            0.8726020409873021,
            0.872840283401708,
            0.8730781100195559,
            0.8733155214526007,
            0.8735525183121212,
            0.8737891012089173,
            0.8740252707533093,
            0.8742610275551365,
            0.8744963722237561,
            0.8747313053680413,
            0.8749658275963806,
            0.8751999395166761,
            0.8754336417363425,
            0.8756669348623056,
            0.8758998195010003,
            0.8761322962583711,
            0.8763643657398698,
            0.8765960285504527,
            0.876827285294583,
            0.8770581365762258,
            0.8772885829988493,
            0.8775186251654226,
            0.8777482636784145,
            0.8779774991397926,
            0.8782063321510222,
            0.8784347633130641,
            0.8786627932263747,
            0.8788904224909044,
            0.8791176517060957,
            0.8793444814708833,
            0.8795709123836918,
            0.8797969450424353,
            0.8800225800445163,
            0.8802478179868235,
            0.8804726594657318,
            0.8806971050771006,
            0.8809211554162741,
            0.8811448110780777,
            0.8813680726568183,
            0.881590940746284,
            0.8818134159397413,
            0.8820354988299359,
            0.8822571900090892,
            0.8824784900689001,
            0.8826993996005414,
            0.8829199191946612,
            0.883140049441379,
            0.883359790930288,
            0.8835791442504505,
            0.8837981099904001,
            0.8840166887381389,
            0.8842348810811368,
            0.8844526876063309,
            0.8846701089001238,
            0.8848871455483835,
            0.8851037981364421,
            0.8853200672490948,
            0.8855359534705987,
            0.8857514573846719,
            0.8859665795744929,
            0.8861813206227002,
            0.8863956811113898,
            0.8866096616221155,
            0.886823262735888,
            0.8870364850331736,
            0.8872493290938931,
            0.887461795497421,
            0.8876738848225858,
            0.8878855976476675,
            0.8880969345503974,
            0.888307896107957,
            0.8885184828969787,
            0.8887286954935422,
            0.8889385344731757,
            0.8891480004108545,
            0.8893570938810008,
            0.8895658154574809,
            0.8897741657136072,
            0.8899821452221349,
            0.8901897545552626,
            0.8903969942846319,
            0.8906038649813247,
            0.8908103672158643,
            0.8910165015582143,
            0.891222268577777,
            0.8914276688433932,
            0.8916327029233416,
            0.8918373713853376,
            0.892041674796533,
            0.8922456137235156,
            0.8924491887323069,
            0.8926524003883636,
            0.8928552492565754,
            0.8930577359012642,
            0.8932598608861845,
            0.8934616247745217,
            0.8936630281288924,
            0.8938640715113425,
            0.8940647554833474,
            0.8942650806058111,
            0.8944650474390654,
            0.8946646565428704,
            0.8948639084764113,
            0.8950628037983003,
            0.8952613430665753,
            0.8954595268386979,
            0.8956573556715548,
            0.8958548301214558,
            0.8960519507441344,
            0.8962487180947445,
            0.8964451327278644,
            0.8966411951974915,
            0.8968369060570454,
            0.8970322658593639,
            0.8972272751567059,
            0.8974219345007485,
            0.8976162444425867,
            0.8978102055327342,
            0.898003818321121,
            0.8981970833570948,
            0.8983900011894187,
            0.8985825723662718,
            0.8987747974352479,
            0.8989666769433563,
            0.8991582114370191,
            0.8993494014620733,
            0.8995402475637678,
            0.8997307502867653,
            0.8999209101751399,
            0.9001107277723772,
            0.9003002036213744,
            0.9004893382644391,
            0.9006781322432895,
            0.900866586099053,
            0.9010547003722666,
            0.9012424756028772,
            0.9014299123302381,
            0.901617011093112,
            0.9018037724296685,
            0.9019901968774858,
            0.9021762849735463,
            0.9023620372542411,
            0.902547454255366,
            0.9027325365121226,
            0.9029172845591172,
            0.9031016989303616,
            0.9032857801592715,
            0.9034695287786665,
            0.9036529453207697,
            0.9038360303172076,
            0.90401878429901,
            0.9042012077966078,
            0.9043833013398354,
            0.9045650654579286,
            0.9047465006795244,
            0.9049276075326612,
            0.9051083865447775,
            0.9052888382427131,
            0.9054689631527075,
            0.9056487618004,
            0.9058282347108293,
            0.9060073824084335,
            0.9061862054170499,
            0.9063647042599132,
            0.9065428794596574,
            0.9067207315383142,
            0.9068982610173132,
            0.9070754684174809,
            0.9072523542590415,
            0.9074289190616157,
            0.9076051633442215,
            0.9077810876252722,
            0.9079566924225783,
            0.9081319782533455,
            0.908306945634175,
            0.9084815950810642,
            0.9086559271094048,
            0.9088299422339838,
            0.9090036409689828,
            0.9091770238279782,
            0.9093500913239401,
            0.9095228439692329,
            0.9096952822756149,
            0.9098674067542383,
            0.9100392179156482,
            0.9102107162697834,
            0.9103819023259754,
            0.9105527765929488,
            0.9107233395788206,
            0.9108935917911012,
            0.9110635337366921,
            0.9112331659218883,
            0.9114024888523756,
            0.9115715030332326,
            0.9117402089689292,
            0.911908607163327,
            0.9120766981196791,
            0.9122444823406294,
            0.9124119603282137,
            0.9125791325838583,
            0.9127459996083813,
            0.9129125619019899,
            0.9130788199642836,
            0.9132447742942512,
            0.9134104253902733,
            0.9135757737501198,
            0.9137408198709515,
            0.9139055642493183,
            0.9140700073811616,
            0.9142341497618116,
            0.9143979918859888,
            0.914561534247804,
            0.914724777340757,
            0.9148877216577374,
            0.9150503676910245,
            0.9152127159322873,
            0.9153747668725847,
            0.9155365210023634,
            0.9156979788114611,
            0.9158591407891045,
            0.9160200074239087,
            0.9161805792038792,
            0.91634085661641,
            0.9165008401482841,
            0.9166605302856752,
            0.9168199275141433,
            0.9169790323186399,
            0.9171378451835049,
            0.9172963665924669,
            0.9174545970286444,
            0.917612536974544,
            0.9177701869120617,
            0.9179275473224828,
            0.9180846186864815,
            0.9182414014841214,
            0.9183978961948545,
            0.9185541032975225,
            0.9187100232703561,
            0.9188656565909752,
            0.9190210037363885,
            0.9191760651829949,
            0.9193308414065812,
            0.919485332882325,
            0.9196395400847919,
            0.9197934634879378,
            0.9199471035651073,
            0.9201004607890355,
            0.9202535356318463,
            0.920406328565053,
            0.9205588400595596,
            0.9207110705856588,
            0.9208630206130336,
            0.9210146906107575,
            0.9211660810472921,
            0.9213171923904915,
            0.9214680251075982,
            0.9216185796652457,
            0.9217688565294571,
            0.921918856165647,
            0.9220685790386202,
            0.9222180256125707,
            0.9223671963510852,
            0.9225160917171407,
            0.9226647121731043,
            0.9228130581807352,
            0.9229611302011825,
            0.9231089286949885,
            0.9232564541220851,
            0.923403706941797,
            0.9235506876128393,
            0.9236973965933207,
            0.9238438343407401,
            0.9239900013119899,
            0.9241358979633534,
            0.9242815247505075,
            0.9244268821285206,
            0.9245719705518549,
            0.9247167904743645,
            0.9248613423492967,
            0.9250056266292925,
            0.9251496437663859,
            0.9252933942120039,
            0.9254368784169679,
            0.9255800968314926,
            0.9257230499051872,
            0.9258657380870549,
            0.9260081618254931,
            0.9261503215682938,
            0.926292217762644,
            0.9264338508551261,
            0.9265752212917161,
            0.9267163295177866,
            0.9268571759781054,
            0.9269977611168364,
            0.9271380853775385,
            0.9272781492031678,
            0.9274179530360762,
            0.9275574973180124,
            0.9276967824901214,
            0.9278358089929459,
            0.9279745772664253,
            0.928113087749897,
            0.9282513408820952,
            0.9283893371011529,
            0.928527076844601,
            0.9286645605493683,
            0.9288017886517831,
            0.9289387615875718,
            0.9290754797918599,
            0.929211943699173,
            0.9293481537434354,
            0.929484110357972,
            0.9296198139755067,
            0.9297552650281653,
            0.9298904639474731,
            0.9300254111643564,
            0.930160107109143,
            0.9302945522115617,
            0.9304287469007435,
            0.9305626916052206,
            0.9306963867529279,
            0.9308298327712029,
            0.9309630300867858,
            0.9310959791258192,
            0.9312286803138499,
            0.9313611340758277,
            0.9314933408361068,
            0.9316253010184452,
            0.9317570150460054,
            0.931888483341355,
            0.9320197063264665,
            0.9321506844227171,
            0.9322814180508913,
            0.9324119076311778,
            0.9325421535831726,
            0.9326721563258781,
            0.9328019162777033,
            0.932931433856465,
            0.9330607094793867,
            0.933189743563101,
            0.933318536523647,
            0.933447088776474,
            0.9335754007364383,
            0.9337034728178071,
            0.9338313054342559,
            0.9339588989988702,
            0.9340862539241462,
            0.9342133706219903,
            0.9343402495037183,
            0.9344668909800596,
            0.934593295461153,
            0.9347194633565505,
            0.9348453950752155,
            0.9349710910255237,
            0.9350965516152643,
            0.9352217772516396,
            0.9353467683412646,
            0.9354715252901699,
            0.9355960485037984,
            0.935720338387009,
            0.9358443953440749,
            0.9359682197786852,
            0.9360918120939442,
            0.9362151726923725,
            0.936338301975907,
            0.9364612003459012,
            0.9365838682031267,
            0.936706305947772,
            0.9368285139794431,
            0.9369504926971648,
            0.9370722424993808,
            0.9371937637839538,
            0.9373150569481656,
            0.9374361223887173,
            0.9375569605017321,
            0.937677571682752,
            0.9377979563267406,
            0.9379181148280828,
            0.9380380475805861,
            0.9381577549774787,
            0.938277237411412,
            0.9383964952744613,
            0.9385155289581238,
            0.9386343388533215,
            0.9387529253504003,
            0.9388712888391302,
            0.9389894297087071,
            0.9391073483477513,
            0.9392250451443096,
            0.9393425204858549,
            0.9394597747592863,
            0.9395768083509307,
            0.9396936216465419,
            0.9398102150313015,
            0.9399265888898198,
            0.9400427436061357,
            0.9401586795637171,
            0.9402743971454617,
            0.9403898967336964,
            0.94050517871018,
            0.940620243456101,
            0.9407350913520789,
            0.9408497227781664,
            0.9409641381138469,
            0.9410783377380372,
            0.9411923220290865,
            0.9413060913647779,
            0.9414196461223284,
            0.941532986678389,
            0.9416461134090458,
            0.9417590266898201,
            0.9418717268956683,
            0.9419842144009836,
            0.9420964895795959,
            0.9422085528047708,
            0.9423204044492131,
            0.9424320448850643,
            0.9425434744839046,
            0.9426546936167531,
            0.9427657026540682,
            0.9428765019657479,
            0.9429870919211302,
            0.943097472888994,
            0.9432076452375593,
            0.9433176093344876,
            0.9434273655468827,
            0.9435369142412903,
            0.9436462557836993,
            0.9437553905395425,
            0.9438643188736959,
            0.9439730411504803,
            0.9440815577336612,
            0.9441898689864492,
            0.9442979752715011,
            0.9444058769509198,
            0.9445135743862546,
            0.9446210679385028,
            0.9447283579681082,
            0.9448354448349637,
            0.9449423288984107,
            0.9450490105172391,
            0.9451554900496896,
            0.9452617678534518,
            0.9453678442856662,
            0.9454737197029248,
            0.9455793944612711,
            0.9456848689162001,
            0.9457901434226591,
            0.9458952183350496,
            0.946000094007226,
            0.9461047707924963,
            0.946209249043623,
            0.9463135291128245,
            0.9464176113517737,
            0.9465214961116,
            0.9466251837428888,
            0.9467286745956834,
            0.9468319690194834,
            0.9469350673632472,
            0.9470379699753915,
            0.9471406772037911,
            0.9472431893957817,
            0.9473455068981586,
            0.9474476300571768,
            0.9475495592185528,
            0.9476512947274646,
            0.9477528369285523,
            0.9478541861659183,
            0.9479553427831283,
            0.9480563071232115,
            0.9481570795286606,
            0.9482576603414334,
            0.948358049902953,
            0.9484582485541069,
            0.9485582566352503,
            0.9486580744862039,
            0.948757702446256,
            0.9488571408541621,
            0.9489563900481467,
            0.9490554503659019,
            0.9491543221445901,
            0.9492530057208425,
            0.9493515014307609,
            0.9494498096099182,
            0.9495479305933582,
            0.9496458647155966,
            0.9497436123106214,
            0.9498411737118935,
            0.9499385492523476,
            0.9500357392643912,
            0.9501327440799078,
            0.9502295640302543,
            0.9503261994462643,
            0.9504226506582472,
            0.950518917995988,
            0.9506150017887502,
            0.9507109023652744,
            0.9508066200537786,
            0.9509021551819602,
            0.9509975080769965,
            0.9510926790655432,
            0.9511876684737365,
            0.9512824766271948,
            0.9513771038510163,
            0.9514715504697819,
            0.9515658168075547,
            0.9516599031878806,
            0.9517538099337897,
            0.951847537367795,
            0.9519410858118957,
            0.9520344555875744,
            0.9521276470158009,
            0.95222066041703,
            0.9523134961112045,
            0.952406154417753,
            0.9524986356555931,
            0.9525909401431306,
            0.9526830681982601,
            0.9527750201383655,
            0.952866796280321,
            0.9529583969404913,
            0.9530498224347324,
            0.9531410730783917,
            0.9532321491863086,
            0.953323051072816,
            0.9534137790517394,
            0.953504333436399,
            0.9535947145396083,
            0.9536849226736765,
            0.9537749581504081,
            0.9538648212811045,
            0.953954512376562,
            0.9540440317470754,
            0.954133379702437,
            0.9542225565519371,
            0.9543115626043649,
            0.9544003981680096,
            0.954489063550659,
            0.9545775590596025,
            0.9546658850016309,
            0.954754041683035,
            0.9548420294096093,
            0.9549298484866504,
            0.9550174992189582,
            0.9551049819108364,
            0.9551922968660933,
            0.9552794443880418,
            0.9553664247795006,
            0.9554532383427945,
            0.9555398853797548,
            0.9556263661917203,
            0.955712681079536,
            0.9557988303435583,
            0.9558848142836491,
            0.9559706331991825,
            0.9560562873890401,
            0.9561417771516162,
            0.9562271027848152,
            0.9563122645860528,
            0.9563972628522576,
            0.9564820978798713,
            0.9565667699648482,
            0.9566512794026568,
            0.9567356264882798,
            0.956819811516216,
            0.9569038347804784,
            0.9569876965745971,
            0.957071397191619,
            0.9571549369241076,
            0.9572383160641449,
            0.957321534903331,
            0.9574045937327855,
            0.9574874928431474,
            0.957570232524575,
            0.9576528130667484,
            0.9577352347588686,
            0.9578174978896584,
            0.9578996027473627,
            0.9579815496197505,
            0.9580633387941124,
            0.9581449705572652,
            0.9582264451955491,
            0.9583077629948301,
            0.9583889242404994,
            0.9584699292174754,
            0.9585507782102027,
            0.958631471502654,
            0.9587120093783295,
            0.9587923921202592,
            0.9588726200110005,
            0.9589526933326429,
            0.9590326123668038,
            0.9591123773946337,
            0.959191988696813,
            0.9592714465535555,
            0.959350751244606,
            0.9594299030492447,
            0.9595089022462835,
            0.9595877491140697,
            0.9596664439304861,
            0.9597449869729494,
            0.9598233785184139,
            0.9599016188433696,
            0.9599797082238443,
            0.9600576469354029,
            0.9601354352531494,
            0.960213073451726,
            0.9602905618053156,
            0.9603679005876395,
            0.960445090071961,
            0.9605221305310839,
            0.9605990222373544,
            0.96067576546266,
            0.9607523604784323,
            0.9608288075556459,
            0.9609051069648193,
            0.9609812589760156,
            0.9610572638588438,
            0.9611331218824579,
            0.9612088333155588,
            0.9612843984263938,
            0.9613598174827582,
            0.9614350907519953,
            0.9615102185009965,
            0.9615852009962034,
            0.9616600385036064,
            0.961734731288747,
            0.9618092796167171,
            0.9618836837521605,
            0.9619579439592728,
            0.9620320605018023,
            0.9621060336430514,
            0.9621798636458744,
            0.9622535507726813,
            0.9623270952854373,
            0.9624004974456621,
            0.9624737575144325,
            0.9625468757523808,
            0.9626198524196977,
            0.962692687776131,
            0.9627653820809868,
            0.9628379355931306,
            0.9629103485709873,
            0.9629826212725414,
            0.9630547539553389,
            0.9631267468764859,
            0.9631986002926513,
            0.963270314460066,
            0.9633418896345239,
            0.9634133260713825,
            0.9634846240255627,
            0.963555783751551,
            0.9636268055033985,
            0.9636976895347226,
            0.963768436098706,
            0.9638390454481001,
            0.9639095178352219,
            0.9639798535119579,
            0.9640500527297625,
            0.9641201157396595,
            0.9641900427922425,
            0.9642598341376752,
            0.9643294900256929,
            0.964399010705602,
            0.9644683964262802,
            0.9645376474361792,
            0.9646067639833228,
            0.9646757463153091,
            0.9647445946793107,
            0.9648133093220748,
            0.9648818904899238,
            0.9649503384287563,
            0.9650186533840481,
            0.9650868356008513,
            0.9651548853237966,
            0.9652228027970922,
            0.9652905882645253,
            0.9653582419694637,
            0.9654257641548534,
            0.9654931550632219,
            0.9655604149366784,
            0.9656275440169128,
            0.9656945425451976,
            0.9657614107623884,
            0.9658281489089241,
            0.9658947572248272,
            0.9659612359497053,
            0.966027585322751,
            0.966093805582742,
            0.9661598969680429,
            0.9662258597166047,
            0.966291694065966,
            0.9663574002532535,
            0.9664229785151813,
            0.9664884290880542,
            0.9665537522077653,
            0.9666189481097984,
            0.966684017029228,
            0.9667489592007202,
            0.9668137748585325,
            0.9668784642365146,
            0.96694302756811,
            0.9670074650863553,
            0.9670717770238811,
            0.9671359636129129,
            0.9672000250852711,
            0.9672639616723727,
            0.9673277736052299,
            0.967391461114453,
            0.9674550244302486,
            0.9675184637824222,
            0.9675817794003775,
            0.9676449715131177,
            0.9677080403492454,
            0.9677709861369633,
            0.9678338091040753,
            0.9678965094779867,
            0.9679590874857045,
            0.9680215433538383,
            0.9680838773086009,
            0.9681460895758086,
            0.9682081803808815,
            0.9682701499488452,
            0.9683319985043299,
            0.9683937262715717,
            0.9684553334744137,
            0.9685168203363053,
            0.9685781870803039,
            0.9686394339290741,
            0.9687005611048903,
            0.9687615688296354,
            0.9688224573248018,
            0.9688832268114925,
            0.9689438775104217,
            0.9690044096419139,
            0.9690648234259067,
            0.9691251190819495,
            0.9691852968292048,
            0.9692453568864488,
            0.969305299472072,
            0.969365124804079,
            0.9694248331000902,
            0.969484424577342,
            0.9695438994526862,
            0.9696032579425923,
            0.9696625002631466,
            0.9697216266300541,
            0.9697806372586376,
            0.9698395323638396,
            0.9698983121602217,
            0.9699569768619661,
            0.9700155266828758,
            0.970073961836374,
            0.9701322825355068,
            0.9701904889929426,
            0.9702485814209721,
            0.9703065600315098,
            0.9703644250360944,
            0.9704221766458887,
            0.9704798150716806,
            0.9705373405238841,
            0.9705947532125385,
            0.9706520533473106,
            0.9707092411374942,
            0.9707663167920108,
            0.9708232805194101,
            0.9708801325278712,
            0.9709368730252019,
            0.9709935022188403,
            0.9710500203158551,
            0.9711064275229454,
            0.9711627240464431,
            0.9712189100923111,
            0.971274985866145,
            0.9713309515731742,
            0.9713868074182613,
            0.9714425536059035,
            0.9714981903402325,
            0.9715537178250154,
            0.9716091362636554,
            0.9716644458591913,
            0.9717196468143005,
            0.9717747393312957,
            0.9718297236121292,
            0.9718845998583909,
            0.9719393682713107,
            0.9719940290517574,
            0.97204858240024,
            0.9721030285169082,
            0.9721573676015531,
            0.9722115998536073,
            0.9722657254721458,
            0.9723197446558861,
            0.9723736576031893,
            0.9724274645120604,
            0.9724811655801485,
            0.9725347610047477,
            0.9725882509827976,
            0.9726416357108835,
            0.972694915385238,
            0.9727480902017395,
            0.9728011603559148,
            0.9728541260429383,
            0.9729069874576335,
            0.9729597447944723,
            0.973012398247577,
            0.9730649480107194,
            0.9731173942773224,
            0.97316973724046,
            0.9732219770928576,
            0.973274114026894,
            0.9733261482345988,
            0.9733780799076566,
            0.9734299092374051,
            0.9734816364148365,
            0.9735332616305976,
            0.9735847850749912,
            0.9736362069379754,
            0.9736875274091645,
            0.9737387466778307,
            0.9737898649329029,
            0.9738408823629676,
            0.9738917991562709,
            0.9739426155007169,
            0.9739933315838698,
            0.9740439475929535,
            0.974094463714853,
            0.9741448801361132,
            0.9741951970429414,
            0.9742454146212077,
            0.974295533056443,
            0.9743455525338427,
            0.9743954732382649,
            0.974445295354233,
            0.9744950190659339,
            0.9745446445572201,
            0.97459417201161,
            0.974643601612288,
            0.9746929335421045,
            0.9747421679835784,
            0.974791305118895,
            0.9748403451299085,
            0.9748892881981416,
            0.9749381345047868,
            0.9749868842307053,
            0.9750355375564294,
            0.9750840946621615,
            0.9751325557277755,
            0.9751809209328172,
            0.9752291904565046,
            0.9752773644777278,
            0.975325443175051,
            0.9753734267267123,
            0.9754213153106227,
            0.9754691091043693,
            0.9755168082852138,
            0.9755644130300943,
            0.9756119235156241,
            0.975659339918094,
            0.9757066624134717,
            0.9757538911774032,
            0.9758010263852119,
            0.9758480682119008,
            0.9758950168321517,
            0.9759418724203258,
            0.9759886351504652,
            0.9760353051962921,
            0.9760818827312107,
            0.9761283679283059,
            0.9761747609603458,
            0.9762210619997803,
            0.9762672712187433,
            0.9763133887890518,
            0.9763594148822071,
            0.9764053496693953,
            0.9764511933214876,
            0.9764969460090406,
            0.9765426079022974,
            0.9765881791711876,
            0.9766336599853276,
            0.9766790505140218,
            0.9767243509262629,
            0.9767695613907311,
            0.9768146820757969,
            0.9768597131495192,
            0.9769046547796479,
            0.9769495071336232,
            0.9769942703785758,
            0.9770389446813279,
            0.9770835302083947,
            0.977128027125982,
            0.9771724355999905,
            0.9772167557960127,
            0.977260987879336,
            0.977305132014942,
            0.9773491883675064,
            0.9773931571014013,
            0.9774370383806938,
            0.9774808323691474,
            0.977524539230223,
            0.9775681591270774,
            0.9776116922225666,
            0.9776551386792437,
            0.9776984986593612,
            0.9777417723248705,
            0.9777849598374218,
            0.9778280613583665,
            0.9778710770487562,
            0.9779140070693435,
            0.9779568515805818,
            0.977999610742628,
            0.9780422847153396,
            0.9780848736582787,
            0.9781273777307097,
            0.978169797091601,
            0.978212131899626,
            0.9782543823131619,
            0.9782965484902916,
            0.9783386305888042,
            0.9783806287661938,
            0.9784225431796623,
            0.9784643739861182,
            0.9785061213421775,
            0.9785477854041646,
            0.9785893663281123,
            0.9786308642697619,
            0.9786722793845646,
            0.9787136118276814,
            0.9787548617539839,
            0.978796029318054,
            0.9788371146741848,
            0.9788781179763824,
            0.9789190393783634,
            0.9789598790335581,
            0.9790006370951096,
            0.9790413137158747,
            0.9790819090484238,
            0.9791224232450424,
            0.9791628564577306,
            0.9792032088382041,
            0.9792434805378941,
            0.9792836717079482,
            0.9793237824992311,
            0.9793638130623245,
            0.9794037635475276,
            0.9794436341048577,
            0.9794834248840509,
            0.9795231360345628,
            0.9795627677055667,
            0.979602320045958,
            0.9796417932043511,
            0.9796811873290817,
            0.9797205025682068,
            0.9797597390695044,
            0.9797988969804758,
            0.9798379764483443,
            0.9798769776200557,
            0.9799159006422804,
            0.9799547456614124,
            0.9799935128235694,
            0.9800322022745945,
            0.980070814160056,
            0.980109348625248,
            0.9801478058151906,
            0.9801861858746307,
            0.980224488948042,
            0.9802627151796254,
            0.9803008647133108,
            0.9803389376927549,
            0.9803769342613446,
            0.9804148545621951,
            0.9804526987381521,
            0.9804904669317906,
            0.9805281592854167,
            0.9805657759410668,
            0.9806033170405094,
            0.9806407827252447,
            0.9806781731365047,
            0.980715488415255,
            0.9807527287021939,
            0.9807898941377526,
            0.9808269848620976,
            0.9808640010151288,
            0.9809009427364814,
            0.9809378101655257,
            0.9809746034413687,
            0.9810113227028515,
            0.9810479680885537,
            0.9810845397367913,
            0.9811210377856179,
            0.981157462372824,
            0.9811938136359396,
            0.9812300917122334,
            0.9812662967387122,
            0.981302428852123,
            0.9813384881889533,
            0.9813744748854303,
            0.9814103890775221,
            0.9814462309009381,
            0.98148200049113,
            0.9815176979832904,
            0.9815533235123558,
            0.9815888772130046,
            0.981624359219659,
            0.981659769666485,
            0.9816951086873927,
            0.9817303764160367,
            0.981765572985817,
            0.9818006985298783,
            0.9818357531811124,
            0.9818707370721563,
            0.9819056503353942,
            0.9819404931029571,
            0.9819752655067235,
            0.9820099676783206,
            0.9820445997491233,
            0.9820791618502548,
            0.9821136541125887,
            0.9821480766667471,
            0.9821824296431027,
            0.9822167131717782,
            0.9822509273826473,
            0.9822850724053351,
            0.9823191483692184,
            0.9823531554034253,
            0.9823870936368371,
            0.9824209631980877,
            0.9824547642155639,
            0.982488496817407,
            0.9825221611315118,
            0.9825557572855272,
            0.982589285406858,
            0.9826227456226633,
            0.982656138059858,
            0.9826894628451136,
            0.9827227201048581,
            0.9827559099652756,
            0.9827890325523083,
            0.9828220879916554,
            0.9828550764087749,
            0.9828879979288824,
            0.9829208526769532,
            0.9829536407777214,
            0.982986362355681,
            0.9830190175350857,
            0.9830516064399503,
            0.9830841291940495,
            0.9831165859209201,
            0.9831489767438605,
            0.9831813017859304,
            0.9832135611699526,
            0.9832457550185124,
            0.9832778834539585,
            0.9833099465984033,
            0.9833419445737227,
            0.9833738775015572,
            0.9834057455033123,
            0.9834375487001585,
            0.9834692872130318,
            0.9835009611626342,
            0.983532570669434,
            0.983564115853666,
            0.9835955968353327,
            0.9836270137342032,
            0.983658366669815,
            0.9836896557614738,
            0.9837208811282541,
            0.9837520428889989,
            0.9837831411623207,
            0.9838141760666027,
            0.9838451477199964,
            0.9838760562404261,
            0.9839069017455851,
            0.9839376843529388,
            0.9839684041797244,
            0.9839990613429511,
            0.9840296559594,
            0.9840601881456259,
            0.9840906580179556,
            0.9841210656924909,
            0.9841514112851065,
            0.9841816949114515,
            0.98421191668695,
            0.984242076726801,
            0.9842721751459791,
            0.9843022120592344,
            0.9843321875810932,
            0.984362101825859,
            0.9843919549076114,
            0.9844217469402073,
            0.9844514780372822,
            0.9844811483122486,
            0.9845107578782976,
            0.9845403068483995,
            0.9845697953353036,
            0.9845992234515383,
            0.9846285913094124,
            0.9846578990210144,
            0.9846871466982138,
            0.984716334452661,
            0.9847454623957878,
            0.9847745306388074,
            0.9848035392927149,
            0.9848324884682885,
            0.9848613782760891,
            0.9848902088264595,
            0.9849189802295278,
            0.984947692595205,
            0.9849763460331862,
            0.9850049406529514,
            0.9850334765637653,
            0.9850619538746781,
            0.9850903726945262,
            0.9851187331319304,
            0.9851470352952998,
            0.9851752792928288,
            0.9852034652324994,
            0.9852315932220811,
            0.9852596633691314,
            0.9852876757809954,
            0.985315630564807,
            0.9853435278274892,
            0.9853713676757534,
            0.9853991502161016,
            0.9854268755548244,
            0.9854545437980042,
            0.9854821550515129,
            0.9855097094210141,
            0.9855372070119617,
            0.9855646479296022,
            0.9855920322789733,
            0.985619360164906,
            0.9856466316920235,
            0.9856738469647416,
            0.9857010060872703,
            0.9857281091636128,
            0.9857551562975664,
            0.9857821475927231,
            0.9858090831524691,
            0.9858359630799868,
            0.985862787478253,
            0.9858895564500402,
            0.9859162700979182,
            0.9859429285242519,
            0.9859695318312042,
            0.9859960801207339,
            0.9860225734945988,
            0.986049012054353,
            0.9860753959013497,
            0.9861017251367408,
            0.9861279998614759,
            0.986154220176305,
            0.9861803861817771,
            0.9862064979782407,
            0.9862325556658447,
            0.9862585593445394,
            0.9862845091140742,
            0.9863104050740017,
            0.9863362473236741,
            0.9863620359622471,
            0.9863877710886771,
            0.9864134528017243,
            0.9864390811999508,
            0.9864646563817224,
            0.986490178445208,
            0.9865156474883806,
            0.9865410636090177,
            0.9865664269047004,
            0.9865917374728157,
            0.9866169954105546,
            0.9866422008149139,
            0.9866673537826971,
            0.9866924544105126,
            0.9867175027947758,
            0.9867424990317086,
            0.9867674432173406,
            0.9867923354475083,
            0.9868171758178561,
            0.986841964423836,
            0.9868667013607091,
            0.9868913867235446,
            0.9869160206072207,
            0.9869406031064262,
            0.9869651343156574,
            0.986989614329222,
            0.9870140432412381,
            0.9870384211456337,
            0.9870627481361482,
            0.9870870243063319,
            0.9871112497495466,
            0.9871354245589667,
            0.9871595488275781,
            0.9871836226481792,
            0.9872076461133816,
            0.9872316193156097,
            0.9872555423471013,
            0.9872794152999085,
            0.9873032382658972,
            0.9873270113367468,
            0.9873507346039525,
            0.9873744081588248,
            0.9873980320924878,
            0.9874216064958828,
            0.9874451314597668,
            0.9874686070747123,
            0.9874920334311087,
            0.987515410619162,
            0.9875387387288965,
            0.9875620178501526,
            0.9875852480725893,
            0.9876084294856834,
            0.9876315621787294,
            0.9876546462408413,
            0.9876776817609523,
            0.987700668827814,
            0.9877236075299985,
            0.9877464979558973,
            0.9877693401937219,
            0.9877921343315046,
            0.9878148804570982,
            0.9878375786581772,
            0.987860229022237,
            0.9878828316365947,
            0.9879053865883898,
            0.9879278939645832,
            0.9879503538519595,
            0.987972766337125,
            0.9879951315065107,
            0.9880174494463692,
            0.9880397202427784,
            0.9880619439816394,
            0.9880841207486785,
            0.9881062506294452,
            0.988128333709316,
            0.9881503700734905,
            0.9881723598069952,
            0.9881943029946819,
            0.9882161997212289,
            0.9882380500711404,
            0.9882598541287474,
            0.9882816119782082,
            0.9883033237035083,
            0.9883249893884603,
            0.9883466091167051,
            0.9883681829717116,
            0.9883897110367772,
            0.988411193395028,
            0.9884326301294187,
            0.9884540213227341,
            0.9884753670575875,
            0.9884966674164232,
            0.9885179224815144,
            0.9885391323349657,
            0.9885602970587122,
            0.9885814167345196,
            0.9886024914439852,
            0.9886235212685376,
            0.9886445062894375,
            0.9886654465877777,
            0.988686342244483,
            0.9887071933403111,
            0.9887279999558528,
            0.988748762171532,
            0.9887694800676062,
            0.9887901537241667,
            0.988810783221138,
            0.9888313686382806,
            0.9888519100551879,
            0.9888724075512891,
            0.9888928612058491,
            0.9889132710979665,
            0.9889336373065777,
            0.988953959910453,
            0.9889742389882008,
            0.9889944746182648,
            0.989014666878926,
            0.9890348158483026,
            0.9890549216043494,
            0.9890749842248596,
            0.9890950037874645,
            0.9891149803696324,
            0.989134914048671,
            0.9891548049017265,
            0.9891746530057837,
            0.989194458437667,
            0.98921422127404,
            0.9892339415914067,
            0.98925361946611,
            0.9892732549743342,
            0.9892928481921035,
            0.9893123991952832,
            0.9893319080595798,
            0.9893513748605404,
            0.989370799673555,
            0.9893901825738545,
            0.989409523636512,
            0.989428822936443,
            0.9894480805484063,
            0.9894672965470034,
            0.9894864710066782,
            0.9895056040017189,
            0.989524695606257,
            0.9895437458942681,
            0.9895627549395721,
            0.9895817228158336,
            0.9896006495965609,
            0.9896195353551084,
            0.9896383801646753,
            0.9896571840983066,
            0.9896759472288927,
            0.98969466962917,
            0.9897133513717217,
            0.9897319925289766,
            0.9897505931732117,
            0.9897691533765489,
            0.98978767321096,
            0.9898061527482622,
            0.9898245920601219,
            0.9898429912180521,
            0.9898613502934155,
            0.9898796693574227,
            0.9898979484811333,
            0.9899161877354556,
            0.9899343871911473,
            0.9899525469188164,
            0.9899706669889196,
            0.989988747471764,
            0.9900067884375072,
            0.9900247899561572,
            0.9900427520975728,
            0.9900606749314639,
            0.9900785585273915,
            0.9900964029547683,
            0.9901142082828585,
            0.9901319745807785,
            0.9901497019174968,
            0.9901673903618351,
            0.9901850399824665,
            0.9902026508479181,
            0.9902202230265703,
            0.990237756586656,
            0.9902552515962629,
            0.9902727081233316,
            0.9902901262356575,
            0.9903075060008911,
            0.9903248474865356,
            0.9903421507599515,
            0.9903594158883522,
            0.9903766429388079,
            0.9903938319782443,
            0.990410983073442,
            0.9904280962910389,
            0.9904451716975287,
            0.9904622093592611,
            0.9904792093424432,
            0.9904961717131395,
            0.9905130965372705,
            0.9905299838806159,
            0.9905468338088114,
            0.9905636463873517,
            0.9905804216815892,
            0.990597159756736,
            0.9906138606778604,
            0.9906305245098914,
            0.990647151317617,
            0.9906637411656845,
            0.9906802941185997,
            0.9906968102407298,
            0.9907132895963008,
            0.9907297322493991,
            0.9907461382639726,
            0.9907625077038289,
            0.9907788406326363,
            0.9907951371139261,
            0.9908113972110881,
            0.9908276209873764,
            0.9908438085059054,
            0.9908599598296524,
            0.9908760750214562,
            0.9908921541440189,
            0.9909081972599045,
            0.9909242044315406,
            0.9909401757212182,
            0.9909561111910906,
            0.9909720109031761,
            0.9909878749193557,
            0.9910037033013753,
            0.9910194961108444,
            0.9910352534092377,
            0.9910509752578942,
            0.9910666617180175,
            0.9910823128506775,
            0.9910979287168081,
            0.9911135093772098,
            0.9911290548925484,
            0.9911445653233566,
            0.9911600407300316,
            0.9911754811728387,
            0.9911908867119097,
            0.9912062574072421,
            0.9912215933187016,
            0.9912368945060211,
            0.9912521610288013,
            0.9912673929465097,
            0.9912825903184821,
            0.9912977532039234,
            0.9913128816619053,
            0.9913279757513698,
            0.9913430355311266,
            0.9913580610598541,
            0.9913730523961015,
            0.9913880095982862,
            0.991402932724695,
            0.9914178218334857,
            0.9914326769826853,
            0.9914474982301917,
            0.9914622856337724,
            0.9914770392510661,
            0.9914917591395831,
            0.9915064453567036,
            0.9915210979596798,
            0.9915357170056351,
            0.9915503025515648,
            0.9915648546543366,
            0.9915793733706894,
            0.9915938587572346,
            0.991608310870457,
            0.9916227297667131,
            0.9916371155022331,
            0.99165146813312,
            0.9916657877153503,
            0.9916800743047737,
            0.9916943279571141,
            0.9917085487279687,
            0.9917227366728101,
            0.9917368918469838,
            0.9917510143057109,
            0.9917651041040868,
            0.9917791612970814,
            0.9917931859395409,
            0.9918071780861861,
            0.9918211377916133,
            0.9918350651102945,
            0.9918489600965781,
            0.9918628228046883,
            0.9918766532887255,
            0.9918904516026671,
            0.9919042178003667,
            0.991917951935555,
            0.9919316540618398,
            0.9919453242327064,
            0.9919589625015173,
            0.9919725689215129,
            0.9919861435458112,
            0.9919996864274084,
            0.9920131976191795,
            0.9920266771738769,
            0.9920401251441325,
            0.9920535415824564,
            0.9920669265412386,
            0.9920802800727474,
            0.992093602229131,
            0.9921068930624171,
            0.9921201526245128,
            0.9921333809672055,
            0.9921465781421636,
            0.9921597442009339,
            0.9921728791949455,
            0.9921859831755071,
            0.9921990561938091,
            0.9922120983009225,
            0.9922251095477997,
            0.9922380899852746,
            0.9922510396640625,
            0.9922639586347607,
            0.9922768469478489,
            0.9922897046536883,
            0.9923025318025224,
            0.9923153284444782,
            0.9923280946295647,
            0.9923408304076742,
            0.9923535358285814,
            0.992366210941945,
            0.9923788557973069,
            0.9923914704440928,
            0.992404054931612,
            0.9924166093090576,
            0.9924291336255074,
            0.9924416279299235,
            0.9924540922711519,
            0.9924665266979242,
            0.9924789312588562,
            0.9924913060024492,
            0.9925036509770891,
            0.9925159662310482,
            0.9925282518124836,
            0.9925405077694384,
            0.9925527341498421,
            0.992564931001509,
            0.9925770983721416,
            0.992589236309327,
            0.9926013448605405,
            0.9926134240731433,
            0.9926254739943836,
            0.9926374946713965,
            0.992649486151206,
            0.9926614484807217,
            0.9926733817067418,
            0.9926852858759522,
            0.9926971610349269,
            0.992709007230128,
            0.9927208245079057,
            0.992732612914499,
            0.9927443724960358,
            0.9927561032985325,
            0.9927678053678943,
            0.9927794787499163,
            0.9927911234902829,
            0.992802739634567,
            0.992814327228232,
            0.9928258863166316,
            0.9928374169450086,
            0.9928489191584963,
            0.9928603930021188,
            0.99287183852079,
            0.9928832557593152,
            0.9928946447623896,
            0.9929060055746008,
            0.9929173382404264,
            0.9929286428042355,
            0.9929399193102894,
            0.99295116780274,
            0.9929623883256319,
            0.9929735809229016,
            0.992984745638377,
            0.9929958825157794,
            0.9930069915987219,
            0.9930180729307101,
            0.9930291265551426,
            0.9930401525153116,
            0.9930511508544011,
            0.9930621216154891,
            0.993073064841547,
            0.9930839805754401,
            0.9930948688599264,
            0.9931057297376591,
            0.9931165632511845,
            0.9931273694429434,
            0.9931381483552708,
            0.9931489000303968,
            0.9931596245104455,
            0.993170321837436,
            0.9931809920532825,
            0.9931916351997946,
            0.9932022513186762,
            0.9932128404515279,
            0.9932234026398449,
            0.993233937925019,
            0.993244446348337,
            0.9932549279509825,
            0.9932653827740348,
            0.9932758108584695,
            0.9932862122451594,
            0.9932965869748732,
            0.993306935088277,
            0.9933172566259331,
            0.9933275516283016,
            0.9933378201357395,
            0.9933480621885014,
            0.9933582778267389,
            0.9933684670905025,
            0.9933786300197389,
            0.9933887666542943,
            0.9933988770339122,
            0.9934089611982344,
            0.9934190191868012,
            0.9934290510390519,
            0.9934390567943236,
            0.9934490364918537,
            0.993458990170777,
            0.9934689178701285,
            0.9934788196288423,
            0.9934886954857516,
            0.9934985454795892,
            0.9935083696489883,
            0.9935181680324812,
            0.9935279406685005,
            0.9935376875953792,
            0.99354740885135,
            0.9935571044745466,
            0.993566774503003,
            0.9935764189746539,
            0.9935860379273349,
            0.9935956313987826,
            0.9936051994266348,
            0.9936147420484304,
            0.9936242593016101,
            0.9936337512235154,
            0.9936432178513906,
            0.9936526592223807,
            0.9936620753735329,
            0.9936714663417974,
            0.9936808321640254,
            0.9936901728769715,
            0.993699488517292,
            0.9937087791215462,
            0.9937180447261962,
            0.993727285367607,
            0.9937365010820469,
            0.9937456919056866,
            0.9937548578746007,
            0.9937639990247678,
            0.9937731153920686,
            0.9937822070122885,
            0.993791273921117,
            0.9938003161541465,
            0.9938093337468754,
            0.9938183267347038,
            0.993827295152938,
            0.9938362390367885,
            0.99384515842137,
            0.9938540533417023,
            0.9938629238327099,
            0.9938717699292223,
            0.9938805916659746,
            0.9938893890776063,
            0.9938981621986636,
            0.9939069110635967,
            0.9939156357067627,
            0.9939243361624239,
            0.9939330124647486,
            0.9939416646478112,
            0.9939502927455928,
            0.993958896791979,
            0.9939674768207643,
            0.993976032865648,
            0.9939845649602367,
            0.9939930731380436,
            0.9940015574324893,
            0.9940100178769005,
            0.9940184545045119,
            0.9940268673484651,
            0.9940352564418097,
            0.9940436218175019,
            0.9940519635084063,
            0.994060281547295,
            0.9940685759668478,
            0.9940768467996531,
            0.9940850940782071,
            0.9940933178349137,
            0.9941015181020865,
            0.9941096949119465,
            0.9941178482966236,
            0.9941259782881567,
            0.9941340849184935,
            0.9941421682194904,
            0.994150228222913,
            0.9941582649604365,
            0.9941662784636454,
            0.9941742687640327,
            0.9941822358930021,
            0.9941901798818666,
            0.9941981007618489,
            0.994205998564082,
            0.9942138733196081,
            0.9942217250593804,
            0.994229553814262,
            0.9942373596150268,
            0.9942451424923584,
            0.9942529024768516,
            0.9942606395990119,
            0.9942683538892557,
            0.9942760453779098,
            0.9942837140952127,
            0.9942913600713136,
            0.9942989833362733,
            0.9943065839200642,
            0.9943141618525702,
            0.9943217171635856,
            0.9943292498828182,
            0.9943367600398867,
            0.9943442476643218,
            0.9943517127855666,
            0.9943591554329757,
            0.9943665756358171,
            0.9943739734232702,
            0.9943813488244272,
            0.9943887018682933,
            0.9943960325837856,
            0.9944033409997349,
            0.9944106271448845,
            0.9944178910478909,
            0.9944251327373234,
            0.9944323522416652,
            0.9944395495893119,
            0.9944467248085739,
            0.994453877927674,
            0.9944610089747491,
            0.99446811797785,
            0.994475204964941,
            0.9944822699639015,
            0.9944893130025234,
            0.9944963341085139,
            0.9945033333094945,
            0.994510310633,
            0.9945172661064813,
            0.9945241997573029,
            0.9945311116127441,
            0.9945380016999995,
            0.994544870046178,
            0.9945517166783041,
            0.9945585416233169,
            0.9945653449080712,
            0.9945721265593367,
            0.9945788866037989,
            0.9945856250680585,
            0.9945923419786322,
            0.9945990373619519,
            0.9946057112443658,
            0.9946123636521381,
            0.9946189946114483,
            0.9946256041483926,
            0.9946321922889835,
            0.9946387590591497,
            0.9946453044847358,
            0.9946518285915034,
            0.9946583314051308,
            0.9946648129512128,
            0.9946712732552611,
            0.9946777123427037,
            0.994684130238887,
            0.994690526969073,
            0.9946969025584415,
            0.9947032570320893,
            0.9947095904150312,
            0.9947159027321989,
            0.9947221940084415,
            0.9947284642685265,
            0.9947347135371382,
            0.9947409418388793,
            0.9947471491982703,
            0.9947533356397503,
            0.9947595011876752,
            0.9947656458663199,
            0.9947717696998778,
            0.9947778727124602,
            0.9947839549280971,
            0.9947900163707372,
            0.994796057064247,
            0.9948020770324129,
            0.9948080762989397,
            0.994814054887451,
            0.9948200128214889,
            0.9948259501245158,
            0.9948318668199121,
            0.9948377629309784,
            0.9948436384809335,
            0.9948494934929173,
            0.9948553279899875,
            0.9948611419951228,
            0.9948669355312204,
            0.9948727086210983,
            0.9948784612874937,
            0.9948841935530645,
            0.9948899054403877,
            0.9948955969719608,
            0.9949012681702021,
            0.994906919057449,
            0.9949125496559608,
            0.9949181599879158,
            0.9949237500754134,
            0.9949293199404746,
            0.9949348696050393,
            0.9949403990909693,
            0.9949459084200476,
            0.9949513976139771,
            0.9949568666943824,
            0.9949623156828091,
            0.9949677446007243,
            0.9949731534695159,
            0.9949785423104932,
            0.9949839111448876,
            0.9949892599938509,
            0.9949945888784577,
            0.9949998978197032,
            0.995005186838505,
            0.9950104559557029,
            0.9950157051920576,
            0.9950209345682526,
            0.9950261441048931,
            0.9950313338225063,
            0.9950365037415421,
            0.9950416538823729,
            0.9950467842652925,
            0.9950518949105177,
            0.9950569858381882,
            0.9950620570683657,
            0.9950671086210352,
            0.9950721405161036,
            0.9950771527734016,
            0.9950821454126824,
            0.9950871184536216,
            0.9950920719158186,
            0.9950970058187962,
            0.9951019201819995,
            0.9951068150247975,
            0.9951116903664822,
            0.9951165462262691,
            0.9951213826232977,
            0.9951261995766304,
            0.9951309971052532,
            0.9951357752280767,
            0.9951405339639345,
            0.9951452733315841,
            0.9951499933497071,
            0.9951546940369094,
            0.9951593754117198,
            0.9951640374925927,
            0.9951686802979062,
            0.995173303845962,
            0.9951779081549875,
            0.9951824932431327,
            0.995187059128474,
            0.9951916058290107,
            0.9951961333626678,
            0.9952006417472943,
            0.995205131000665,
            0.9952096011404781,
            0.9952140521843574,
            0.9952184841498521,
            0.9952228970544355,
            0.9952272909155065,
            0.9952316657503891,
            0.9952360215763327,
            0.9952403584105116,
            0.9952446762700258,
            0.9952489751719001,
            0.9952532551330853,
            0.9952575161704578,
            0.9952617583008193,
            0.9952659815408973,
            0.9952701859073447,
            0.9952743714167412,
            0.9952785380855915,
            0.9952826859303258,
            0.9952868149673013,
            0.9952909252128003,
            0.9952950166830326,
            0.995299089394132,
            0.9953031433621609,
            0.9953071786031059,
            0.9953111951328814,
            0.995315192967328,
            0.9953191721222114,
            0.9953231326132257,
            0.9953270744559904,
            0.9953309976660522,
            0.9953349022588843,
            0.9953387882498861,
            0.9953426556543851,
            0.9953465044876343,
            0.9953503347648144,
            0.995354146501033,
            0.995357939711325,
            0.9953617144106516,
            0.995365470613902,
            0.9953692083358917,
            0.9953729275913646,
            0.995376628394991,
            0.995380310761369,
            0.995383974705024,
            0.9953876202404094,
            0.9953912473819052,
            0.9953948561438194,
            0.995398446540388,
            0.9954020185857746,
            0.9954055722940701,
            0.9954091076792938,
            0.9954126247553926,
            0.9954161235362408,
            0.9954196040356419,
            0.9954230662673261,
            0.9954265102449529,
            0.9954299359821087,
            0.9954333434923089,
            0.9954367327889971,
            0.9954401038855453,
            0.9954434567952528,
            0.9954467915313484,
            0.9954501081069889,
            0.9954534065352595,
            0.9954566868291747,
            0.9954599490016759,
            0.9954631930656351,
            0.9954664190338514,
            0.9954696269190538,
            0.9954728167338991,
            0.9954759884909739,
            0.9954791422027925,
            0.9954822778817992,
            0.9954853955403669,
            0.9954884951907972,
            0.995491576845321,
            0.9954946405160983,
            0.9954976862152181,
            0.9955007139546992,
            0.9955037237464888,
            0.9955067156024641,
            0.9955096895344309,
            0.995512645554125,
            0.9955155836732114,
            0.9955185039032846,
            0.9955214062558682,
            0.9955242907424164,
            0.9955271573743114,
            0.995530006162867,
            0.9955328371193253,
            0.995535650254858,
            0.9955384455805673,
            0.9955412231074849,
            0.9955439828465725,
            0.9955467248087216,
            0.9955494490047535,
            0.9955521554454196,
            0.995554844141401,
            0.9955575151033097,
            0.9955601683416871,
            0.9955628038670047,
            0.9955654216896642,
            0.9955680218199982,
            0.9955706042682683,
            0.9955731690446677,
            0.9955757161593191,
            0.9955782456222759,
            0.9955807574435218,
            0.9955832516329709,
            0.995585728200468,
            0.9955881871557882,
            0.9955906285086369,
            0.9955930522686507,
            0.9955954584453967,
            0.9955978470483721,
            0.9956002180870052,
            0.9956025715706557,
            0.9956049075086126,
            0.9956072259100972,
            0.9956095267842606,
            0.9956118101401851,
            0.995614075986884,
            0.9956163243333017,
            0.9956185551883132,
            0.9956207685607249,
            0.9956229644592735,
            0.9956251428926282,
            0.9956273038693878,
            0.9956294473980829,
            0.9956315734871752,
            0.9956336821450582,
            0.9956357733800556,
            0.9956378472004231,
            0.9956399036143475,
            0.9956419426299469,
            0.9956439642552707,
            0.9956459684982998,
            0.9956479553669465,
            0.9956499248690549,
            0.9956518770124,
            0.9956538118046886,
            0.9956557292535585,
            0.9956576293665805,
            0.9956595121512558,
            0.9956613776150172,
            0.9956632257652299,
            0.9956650566091902,
            0.995666870154126,
            0.9956686664071976,
            0.995670445375497,
            0.9956722070660468,
            0.9956739514858031,
            0.9956756786416527,
            0.9956773885404149,
            0.9956790811888406,
            0.9956807565936128,
            0.9956824147613458,
            0.9956840556985869,
            0.9956856794118149,
            0.9956872859074403,
            0.9956888751918058,
            0.9956904472711876,
            0.9956920021517915,
            0.9956935398397573,
            0.9956950603411562,
            0.9956965636619913,
            0.9956980498081989,
            0.9956995187856467,
            0.9957009706001351,
            0.9957024052573956,
            0.995703822763094,
            0.9957052231228267,
            0.995706606342123,
            0.995707972426445,
            0.9957093213811861,
            0.9957106532116731,
            0.9957119679231649,
            0.9957132655208525,
            0.9957145460098595,
            0.9957158093952421,
            0.995717055681989,
            0.9957182848750216,
            0.9957194969791932,
            0.99572069199929,
            0.9957218699400311,
            0.9957230308060673,
            0.9957241746019828,
            0.9957253013322944,
            0.9957264110014509,
            0.9957275036138341,
            0.9957285791737583,
            0.9957296376854712,
            0.9957306791531524,
            0.9957317035809145,
            0.9957327109728025,
            0.9957337013327945,
            0.9957346746648015,
            0.9957356309726668,
            0.9957365702601669,
            0.9957374925310107,
            0.9957383977888405,
            0.9957392860372307,
            0.995740157279689,
            0.995741011519656,
            0.9957418487605049,
            0.9957426690055422,
            0.9957434722580063,
            0.99574425852107,
            0.995745027797838,
            0.9957457800913478,
            0.9957465154045706,
            0.9957472337404097,
            0.9957479351017023,
            0.9957486194912181,
            0.9957492869116591,
            0.9957499373656614,
            0.9957505708557941,
            0.9957511873845583,
            0.9957517869543889,
            0.9957523695676532,
            0.9957529352266528,
            0.9957534839336206,
            0.9957540156907244,
            0.9957545305000638,
            0.9957550283636712,
            0.9957555092835138,
            0.99575597326149,
            0.9957564202994322,
            0.9957568503991062,
            0.9957572635622103,
            0.995757659790376,
            0.9957580390851684,
            0.9957584014480848,
            0.9957587468805569,
            0.9957590753839483,
            0.9957593869595566,
            0.9957596816086122,
            0.9957599593322785,
            0.9957602201316528,
            0.9957604640077645,
            0.995760690961577,
            0.9957609009939864,
            0.9957610941058226,
            0.9957612702978478,
            0.9957614295707575,
            0.9957615719251812,
            0.9957616973616814,
            0.9957618058807527,
            0.9957618974828241,
            0.9957619721682572,
            0.9957620299373469,
            0.9957620707903216,
            0.9957620947273427,
            0.9957621017485042,
            0.9957620918538341,
            0.9957620650432938,
            0.9957620213167765,
            0.99576196067411,
            0.9957618831150553,
            0.9957617886393054,
            0.9957616772464872,
            0.9957615489361613,
            0.9957614037078205,
            0.9957612415608916,
            0.9957610624947344,
            0.9957608665086408,
            0.9957606536018376,
            0.9957604237734843,
            0.9957601770226724,
            0.9957599133484283,
            0.9957596327497097,
            0.9957593352254093,
            0.9957590207743521,
            0.995758689395296,
            0.9957583410869323,
            0.9957579758478857,
            0.9957575936767137,
            0.9957571945719069,
            0.9957567785318892,
            0.9957563455550184,
            0.9957558956395833,
            0.9957554287838084,
            0.9957549449858492,
            0.9957544442437952,
            0.9957539265556692,
            0.9957533919194269,
            0.9957528403329567,
            0.9957522717940808,
            0.9957516863005532,
            0.9957510838500621,
            0.9957504644402289,
            0.9957498280686068,
            0.9957491747326832,
            0.9957485044298777,
            0.9957478171575437,
            0.9957471129129669,
            0.9957463916933659,
            0.9957456534958933,
            0.9957448983176336,
            0.9957441261556045,
            0.995743337006757,
            0.9957425308679746,
            0.995741707736074,
            0.9957408676078048,
            0.995740010479849,
            0.9957391363488222,
            0.9957382452112723,
            0.9957373370636805,
            0.9957364119024609,
            0.9957354697239594,
            0.9957345105244559,
            0.9957335343001629,
            0.9957325410472251,
            0.9957315307617203,
            0.9957305034396591,
            0.9957294590769847,
            0.9957283976695734,
            0.9957273192132339,
            0.9957262237037074,
            0.9957251111366683,
            0.9957239815077228,
            0.9957228348124109,
            0.9957216710462042,
            0.9957204902045077,
            0.9957192922826584,
            0.995718077275926,
            0.995716845179513,
            0.9957155959885544,
            0.9957143296981171,
            0.9957130463032018,
            0.9957117457987401,
            0.9957104281795974,
            0.9957090934405709,
            0.9957077415763895,
            0.9957063725817167,
            0.9957049864511458,
            0.9957035831792044,
            0.9957021627603513,
            0.9957007251889782,
            0.9956992704594089,
            0.9956977985658994,
            0.9956963095026378,
            0.9956948032637452,
            0.9956932798432742,
            0.9956917392352096,
            0.9956901814334687,
            0.9956886064319005,
            0.995687014224287,
            0.9956854048043411,
            0.9956837781657084,
            0.9956821343019671,
            0.9956804732066261,
            0.9956787948731276,
            0.995677099294845,
            0.9956753864650836,
            0.9956736563770814,
            0.9956719090240075,
            0.9956701443989631,
            0.9956683624949813,
            0.995666563305027,
            0.9956647468219969,
            0.9956629130387197,
            0.9956610619479555,
            0.9956591935423961,
            0.9956573078146651,
            0.995655404757318,
            0.9956534843628415,
            0.9956515466236537,
            0.9956495915321054,
            0.9956476190804778,
            0.9956456292609842,
            0.9956436220657687,
            0.9956415974869081,
            0.9956395555164089,
            0.9956374961462108,
            0.9956354193681837,
            0.9956333251741291,
            0.9956312135557798,
            0.9956290845047999,
            0.9956269380127851,
            0.9956247740712617,
            0.9956225926716872,
            0.9956203938054506,
            0.995618177463872,
            0.9956159436382027,
            0.9956136923196244,
            0.9956114234992501,
            0.995609137168124,
            0.9956068333172212,
            0.9956045119374476,
            0.99560217301964,
            0.995599816554566,
            0.9955974425329238,
            0.9955950509453432,
            0.9955926417823834,
            0.9955902150345354,
            0.9955877706922203,
            0.9955853087457904,
            0.9955828291855275,
            0.9955803320016455,
            0.9955778171842872,
            0.9955752847235272,
            0.9955727346093693,
            0.9955701668317494,
            0.9955675813805316,
            0.995564978245512,
            0.9955623574164165,
            0.995559718882901,
            0.9955570626345519,
            0.9955543886608856,
            0.9955516969513488,
            0.9955489874953178,
            0.9955462602820997,
            0.9955435153009313,
            0.9955407525409788,
            0.9955379719913394,
            0.9955351736410393,
            0.9955323574790346,
            0.995529523494212,
            0.995526671675387,
            0.9955238020113054,
            0.9955209144906423,
            0.9955180091020029,
            0.9955150858339215,
            0.9955121446748625,
            0.9955091856132191,
            0.9955062086373143,
            0.9955032137354005,
            0.9955002008956598,
            0.9954971701062031,
            0.9954941213550711,
            0.9954910546302329,
            0.9954879699195878,
            0.9954848672109634,
            0.9954817464921173,
            0.9954786077507348,
            0.9954754509744317,
            0.9954722761507518,
            0.9954690832671681,
            0.9954658723110822,
            0.9954626432698253,
            0.9954593961306565,
            0.9954561308807641,
            0.9954528475072641,
            0.9954495459972028,
            0.9954462263375542,
            0.9954428885152208,
            0.9954395325170331,
            0.9954361583297507,
            0.9954327659400617,
            0.9954293553345819,
            0.9954259264998558,
            0.9954224794223561,
            0.9954190140884834,
            0.9954155304845667,
            0.9954120285968631,
            0.9954085084115571,
            0.9954049699147623,
            0.9954014130925193,
            0.9953978379307964,
            0.9953942444154905,
            0.9953906325324262,
            0.9953870022673548,
            0.9953833536059562,
            0.9953796865338377,
            0.995376001036534,
            0.995372297099507,
            0.9953685747081469,
            0.9953648338477704,
            0.9953610745036219,
            0.9953572966608728,
            0.9953535003046221,
            0.9953496854198957,
            0.9953458519916467,
            0.9953420000047549,
            0.9953381294440278,
            0.9953342402941988,
            0.9953303325399292,
            0.9953264061658068,
            0.9953224611563453,
            0.9953184974959861,
            0.9953145151690969,
            0.9953105141599721,
            0.9953064944528324,
            0.9953024560318248,
            0.995298398881023,
            0.9952943229844275,
            0.9952902283259638,
            0.9952861148894844,
            0.9952819826587683,
            0.9952778316175198,
            0.9952736617493698,
            0.9952694730378749,
            0.9952652654665178,
            0.9952610390187067,
            0.9952567936777756,
            0.9952525294269849,
            0.9952482462495199,
            0.9952439441284917,
            0.9952396230469368,
            0.9952352829878176,
            0.9952309239340215,
            0.9952265458683615,
            0.9952221487735754,
            0.9952177326323267,
            0.995213297427204,
            0.9952088431407207,
            0.9952043697553151,
            0.995199877253351,
            0.9951953656171167,
            0.9951908348288252,
            0.9951862848706143,
            0.9951817157245471,
            0.9951771273726101,
            0.9951725197967155,
            0.9951678929786991,
            0.9951632469003218,
            0.9951585815432681,
            0.9951538968891475,
            0.9951491929194933,
            0.9951444696157629,
            0.9951397269593376,
            0.9951349649315235,
            0.9951301835135493,
            0.9951253826865687,
            0.9951205624316591,
            0.9951157227298205,
            0.9951108635619778,
            0.9951059849089783,
            0.995101086751594,
            0.9950961690705197,
            0.9950912318463734,
            0.9950862750596962,
            0.9950812986909531,
            0.9950763027205316,
            0.9950712871287432,
            0.9950662518958205,
            0.995061197001921,
            0.9950561224271242,
            0.9950510281514314,
            0.9950459141547685,
            0.9950407804169825,
            0.9950356269178435,
            0.9950304536370441,
            0.9950252605541989,
            0.995020047648845,
            0.995014814900442,
            0.9950095622883712,
            0.9950042897919362,
            0.9949989973903623,
            0.9949936850627972,
            0.99498835278831,
            0.9949830005458916,
            0.9949776283144548,
            0.9949722360728336,
            0.9949668237997842,
            0.9949613914739835,
            0.99495593907403,
            0.9949504665784437,
            0.9949449739656653,
            0.9949394612140572,
            0.9949339283019023,
            0.9949283752074051,
            0.9949228019086898,
            0.9949172083838025,
            0.9949115946107098,
            0.9949059605672985,
            0.9949003062313764,
            0.9948946315806709,
            0.9948889365928311,
            0.9948832212454253,
            0.9948774855159424,
            0.9948717293817914,
            0.9948659528203013,
            0.9948601558087208,
            0.9948543383242189,
            0.9948485003438843,
            0.9948426418447253,
            0.9948367628036695,
            0.9948308631975639,
            0.9948249430031759,
            0.9948190021971917,
            0.9948130407562162,
            0.9948070586567742,
            0.9948010558753095,
            0.9947950323881842,
            0.9947889881716803,
            0.9947829232019979,
            0.9947768374552561,
            0.9947707309074925,
            0.9947646035346633,
            0.9947584553126432,
            0.9947522862172254,
            0.9947460962241208,
            0.9947398853089592,
            0.994733653447288,
            0.9947274006145729,
            0.9947211267861974,
            0.9947148319374626,
            0.9947085160435875,
            0.9947021790797086,
            0.9946958210208803,
            0.994689441842074,
            0.9946830415181791,
            0.9946766200240011,
            0.9946701773342638,
            0.9946637134236075,
            0.9946572282665894,
            0.9946507218376841,
            0.9946441941112826,
            0.9946376450616924,
            0.9946310746631378,
            0.9946244828897598,
            0.994617869715615,
            0.9946112351146777,
            0.9946045790608371,
            0.9945979015278992,
            0.9945912024895857,
            0.9945844819195341,
            0.9945777397912982,
            0.9945709760783468,
            0.9945641907540651,
            0.9945573837917531,
            0.9945505551646269,
            0.9945437048458169,
            0.99453683280837,
            0.9945299390252473,
            0.9945230234693249,
            0.9945160861133944,
            0.9945091269301619,
            0.9945021458922476,
            0.9944951429721876,
            0.9944881181424312,
            0.9944810713753426,
            0.9944740026432008,
            0.9944669119181984,
            0.9944597991724419,
            0.9944526643779524,
            0.9944455075066644,
            0.9944383285304262,
            0.9944311274210003,
            0.9944239041500618,
            0.9944166586892002,
            0.9944093910099182,
            0.9944021010836305,
            0.994394788881667,
            0.9943874543752689,
            0.9943800975355913,
            0.9943727183337014,
            0.99436531674058,
            0.9943578927271197,
            0.9943504462641259,
            0.9943429773223164,
            0.994335485872321,
            0.9943279718846822,
            0.9943204353298539,
            0.9943128761782026,
            0.9943052944000059,
            0.9942976899654543,
            0.9942900628446482,
            0.9942824130076009,
            0.9942747404242362,
            0.9942670450643905,
            0.9942593268978094,
            0.9942515858941512,
            0.9942438220229842,
            0.994236035253788,
            0.9942282255559529,
            0.9942203928987794,
            0.9942125372514791,
            0.9942046585831731,
            0.9941967568628935,
            0.9941888320595823,
            0.9941808841420914,
            0.9941729130791828,
            0.9941649188395278,
            0.9941569013917086,
            0.9941488607042152,
            0.9941407967454484,
            0.9941327094837182,
            0.9941245988872427,
            0.9941164649241503,
            0.994108307562478,
            0.9941001267701713,
            0.9940919225150846,
            0.9940836947649816,
            0.9940754434875334,
            0.9940671686503199,
            0.9940588702208295,
            0.9940505481664587,
            0.9940422024545114,
            0.9940338330522,
            0.9940254399266446,
            0.9940170230448727,
            0.9940085823738194,
            0.9940001178803273,
            0.9939916295311463,
            0.9939831172929331,
            0.993974581132252,
            0.9939660210155736,
            0.9939574369092755,
            0.9939488287796423,
            0.9939401965928647,
            0.9939315403150397,
            0.9939228599121714,
            0.9939141553501689,
            0.9939054265948482,
            0.9938966736119303,
            0.9938878963670432,
            0.9938790948257197,
            0.9938702689533983,
            0.9938614187154228,
            0.9938525440770422,
            0.993843645003411,
            0.9938347214595887,
            0.9938257734105389,
            0.9938168008211308,
            0.9938078036561382,
            0.9937987818802384,
            0.993789735458014,
            0.9937806643539514,
            0.9937715685324416,
            0.9937624479577791,
            0.9937533025941621,
            0.9937441324056929,
            0.9937349373563767,
            0.9937257174101232,
            0.9937164725307444,
            0.9937072026819558,
            0.993697907827376,
            0.9936885879305267,
            0.9936792429548318,
            0.9936698728636183,
            0.9936604776201149,
            0.9936510571874543,
            0.9936416115286695,
            0.9936321406066965,
            0.9936226443843736,
            0.9936131228244401,
            0.9936035758895373,
            0.9935940035422083,
            0.9935844057448969,
            0.9935747824599492,
            0.9935651336496116,
            0.9935554592760311,
            0.9935457593012565,
            0.9935360336872373,
            0.9935262823958223,
            0.9935165053887621,
            0.9935067026277069,
            0.9934968740742071,
            0.9934870196897128,
            0.9934771394355747,
            0.9934672332730424,
            0.9934573011632657,
            0.9934473430672932,
            0.9934373589460738,
            0.9934273487604539,
            0.99341731247118,
            0.993407250038898,
            0.9933971614241508,
            0.9933870465873809,
            0.9933769054889298,
            0.9933667380890358,
            0.9933565443478362,
            0.9933463242253662,
            0.9933360776815588,
            0.9933258046762443,
            0.9933155051691512,
            0.9933051791199046,
            0.9932948264880274,
            0.9932844472329393,
            0.993274041313957,
            0.9932636086902938,
            0.9932531493210602,
            0.9932426631652624,
            0.9932321501818033,
            0.9932216103294824,
            0.9932110435669942,
            0.9932004498529303,
            0.9931898291457767,
            0.9931791814039164,
            0.993168506585626,
            0.9931578046490795,
            0.9931470755523443,
            0.9931363192533837,
            0.9931255357100549,
            0.993114724880111,
            0.9931038867211988,
            0.9930930211908592,
            0.9930821282465279,
            0.9930712078455337,
            0.9930602599451006,
            0.9930492845023456,
            0.9930382814742794,
            0.9930272508178049,
            0.9930161924897203,
            0.9930051064467156,
            0.9929939926453737,
            0.992982851042171,
            0.9929716815934756,
            0.9929604842555488,
            0.9929492589845437,
            0.9929380057365056,
            0.9929267244673718,
            0.992915415132972,
            0.9929040776890261,
            0.992892712091147,
            0.9928813182948377,
            0.9928698962554933,
            0.9928584459283993,
            0.9928469672687326,
            0.9928354602315597,
            0.9928239247718383,
            0.9928123608444168,
            0.9928007684040331,
            0.9927891474053154,
            0.9927774978027819,
            0.99276581955084,
            0.9927541126037864,
            0.9927423769158084,
            0.9927306124409808,
            0.992718819133269,
            0.9927069969465261,
            0.992695145834494,
            0.9926832657508039,
            0.9926713566489741,
            0.9926594184824119,
            0.9926474512044124,
            0.9926354547681586,
            0.992623429126721,
            0.9926113742330573,
            0.9925992900400131,
            0.9925871765003208,
            0.9925750335665998,
            0.9925628611913558,
            0.9925506593269823,
            0.9925384279257581,
            0.9925261669398489,
            0.9925138763213058,
            0.9925015560220669,
            0.9924892059939546,
            0.9924768261886787,
            0.9924644165578325,
            0.9924519770528958,
            0.9924395076252328,
            0.9924270082260929,
            0.99241447880661,
            0.992401919317803,
            0.9923893297105739,
            0.9923767099357099,
            0.9923640599438823,
            0.9923513796856454,
            0.9923386691114378,
            0.9923259281715809,
            0.9923131568162797,
            0.9923003549956224,
            0.9922875226595798,
            0.9922746597580056,
            0.9922617662406359,
            0.9922488420570896,
            0.9922358871568667,
            0.9922229014893502,
            0.9922098850038047,
            0.9921968376493757,
            0.9921837593750911,
            0.9921706501298594,
            0.9921575098624704,
            0.9921443385215949,
            0.992131136055784,
            0.9921179024134692,
            0.9921046375429634,
            0.9920913413924578,
            0.9920780139100255,
            0.9920646550436178,
            0.9920512647410662,
            0.992037842950082,
            0.9920243896182548,
            0.9920109046930534,
            0.9919973881218265,
            0.9919838398517993,
            0.9919702598300775,
            0.9919566480036438,
            0.9919430043193593,
            0.9919293287239632,
            0.9919156211640718,
            0.991901881586179,
            0.9918881099366567,
            0.9918743061617524,
            0.9918604702075924,
            0.9918466020201779,
            0.991832701545388,
            0.9918187687289765,
            0.9918048035165749,
            0.9917908058536895,
            0.991776775685703,
            0.9917627129578734,
            0.991748617615334,
            0.9917344896030927,
            0.9917203288660332,
            0.9917061353489136,
            0.9916919089963661,
            0.9916776497528974,
            0.9916633575628888,
            0.991649032370595,
            0.9916346741201447,
            0.9916202827555401,
            0.9916058582206564,
            0.9915914004592419,
            0.9915769094149185,
            0.9915623850311802,
            0.9915478272513932,
            0.9915332360187976,
            0.9915186112765028,
            0.9915039529674933,
            0.9914892610346224,
            0.9914745354206176,
            0.9914597760680753,
            0.9914449829194644,
            0.9914301559171236,
            0.9914152950032639,
            0.9914004001199647,
            0.9913854712091774,
            0.9913705082127227,
            0.9913555110722904,
            0.9913404797294414,
            0.9913254141256048,
            0.9913103142020798,
            0.9912951799000339,
            0.9912800111605037,
            0.991264807924394,
            0.9912495701324785,
            0.9912342977253986,
            0.9912189906436644,
            0.9912036488276521,
            0.9911882722176074,
            0.9911728607536416,
            0.9911574143757345,
            0.9911419330237313,
            0.9911264166373448,
            0.9911108651561547,
            0.9910952785196053,
            0.9910796566670083,
            0.9910639995375407,
            0.9910483070702449,
            0.991032579204029,
            0.9910168158776664,
            0.9910010170297943,
            0.990985182598916,
            0.990969312523398,
            0.9909534067414725,
            0.9909374651912338,
            0.990921487810642,
            0.99090547453752,
            0.990889425309553,
            0.9908733400642913,
            0.9908572187391467,
            0.990841061271394,
            0.9908248675981712,
            0.9908086376564778,
            0.9907923713831748,
            0.990776068714986,
            0.9907597295884971,
            0.9907433539401541,
            0.9907269417062644,
            0.9907104928229967,
            0.9906940072263799,
            0.9906774848523039,
            0.9906609256365181,
            0.9906443295146328,
            0.9906276964221171,
            0.9906110262943003,
            0.9905943190663706,
            0.990577574673376,
            0.9905607930502223,
            0.9905439741316743,
            0.9905271178523557,
            0.9905102241467474,
            0.9904932929491896,
            0.9904763241938784,
            0.9904593178148693,
            0.9904422737460734,
            0.9904251919212592,
            0.9904080722740527,
            0.9903909147379352,
            0.9903737192462461,
            0.9903564857321782,
            0.9903392141287823,
            0.9903219043689642,
            0.990304556385485,
            0.9902871701109605,
            0.9902697454778615,
            0.9902522824185136,
            0.9902347808650968,
            0.9902172407496455,
            0.9901996620040471,
            0.9901820445600437,
            0.99016438834923,
            0.9901466933030546,
            0.9901289593528184,
            0.9901111864296755,
            0.990093374464632,
            0.990075523388546,
            0.9900576331321289,
            0.9900397036259423,
            0.9900217348003997,
            0.9900037265857663,
            0.9899856789121579,
            0.9899675917095412,
            0.9899494649077333,
            0.9899312984364014,
            0.989913092225063,
            0.9898948462030852,
            0.9898765602996845,
            0.9898582344439267,
            0.9898398685647269,
            0.9898214625908485,
            0.9898030164509036,
            0.9897845300733527,
            0.989766003386504,
            0.9897474363185134,
            0.9897288287973852,
            0.9897101807509698,
            0.989691492106965,
            0.9896727627929156,
            0.9896539927362125,
            0.9896351818640932,
            0.9896163301036406,
            0.9895974373817841,
            0.9895785036252978,
            0.9895595287608017,
            0.9895405127147601,
            0.9895214554134829,
            0.9895023567831229,
            0.9894832167496791,
            0.9894640352389927,
            0.9894448121767493,
            0.9894255474884774,
            0.98940624109955,
            0.9893868929351816,
            0.9893675029204293,
            0.9893480709801936,
            0.9893285970392162,
            0.9893090810220809,
            0.9892895228532133,
            0.9892699224568802,
            0.9892502797571889,
            0.9892305946780884,
            0.9892108671433674,
            0.9891910970766553,
            0.9891712844014214,
            0.9891514290409746,
            0.9891315309184637,
            0.9891115899568759,
            0.989091606079038,
            0.9890715792076149,
            0.9890515092651104,
            0.9890313961738658,
            0.9890112398560611,
            0.9889910402337131,
            0.9889707972286761,
            0.9889505107626415,
            0.9889301807571376,
            0.9889098071335288,
            0.9888893898130161,
            0.9888689287166361,
            0.9888484237652612,
            0.9888278748795994,
            0.988807281980194,
            0.9887866449874215,
            0.9887659638214955,
            0.9887452384024622,
            0.9887244686502017,
            0.988703654484429,
            0.9886827958246915,
            0.9886618925903703,
            0.9886409447006798,
            0.9886199520746655,
            0.9885989146312067,
            0.9885778322890144,
            0.9885567049666314,
            0.9885355325824314,
            0.9885143150546198,
            0.9884930523012335,
            0.9884717442401388,
            0.9884503907890334,
            0.9884289918654443,
            0.9884075473867293,
            0.9883860572700749,
            0.9883645214324968,
            0.9883429397908398,
            0.9883213122617779,
            0.9882996387618128,
            0.9882779192072747,
            0.9882561535143212,
            0.9882343415989373,
            0.9882124833769361,
            0.9881905787639567,
            0.9881686276754656,
            0.9881466300267548,
            0.988124585732943,
            0.9881024947089745,
            0.988080356869619,
            0.9880581721294713,
            0.9880359404029516,
            0.9880136616043039,
            0.9879913356475974,
            0.9879689624467245,
            0.9879465419154019,
            0.987924073967169,
            0.9879015585153894,
            0.9878789954732485,
            0.9878563847537551,
            0.9878337262697395,
            0.9878110199338545,
            0.9877882656585736,
            0.9877654633561931,
            0.987742612938829,
            0.9877197143184192,
            0.987696767406721,
            0.987673772115312,
            0.9876507283555908,
            0.9876276360387738,
            0.9876044950758981,
            0.9875813053778186,
            0.9875580668552096,
            0.9875347794185634,
            0.9875114429781904,
            0.9874880574442187,
            0.987464622726594,
            0.9874411387350784,
            0.9874176053792518,
            0.9873940225685098,
            0.9873703902120646,
            0.9873467082189441,
            0.9873229764979918,
            0.9872991949578664,
            0.9872753635070417,
            0.9872514820538059,
            0.9872275505062614,
            0.9872035687723258,
            0.9871795367597286,
            0.9871554543760138,
            0.9871313215285383,
            0.9871071381244717,
            0.9870829040707958,
            0.9870586192743049,
            0.9870342836416053,
            0.9870098970791141,
            0.9869854594930602,
            0.986960970789483,
            0.9869364308742324,
            0.9869118396529692,
            0.9868871970311636,
            0.9868625029140953,
            0.9868377572068533,
            0.9868129598143357,
            0.9867881106412495,
            0.9867632095921094,
            0.9867382565712388,
            0.9867132514827682,
            0.9866881942306357,
            0.9866630847185865,
            0.9866379228501726,
            0.9866127085287515,
            0.9865874416574881,
            0.9865621221393521,
            0.9865367498771189,
            0.986511324773369,
            0.9864858467304874,
            0.9864603156506645,
            0.9864347314358931,
            0.9864090939879713,
            0.9863834032084999,
            0.986357658998883,
            0.9863318612603275,
            0.9863060098938425,
            0.9862801048002396,
            0.9862541458801319,
            0.9862281330339342,
            0.9862020661618625,
            0.9861759451639328,
            0.9861497699399627,
            0.9861235403895692,
            0.9860972564121695,
            0.9860709179069796,
            0.986044524773015,
            0.9860180769090905,
            0.9859915742138184,
            0.9859650165856101,
            0.9859384039226738,
            0.9859117361230156,
            0.9858850130844392,
            0.9858582347045438,
            0.985831400880726,
            0.9858045115101782,
            0.9857775664898887,
            0.9857505657166409,
            0.9857235090870132,
            0.9856963964973794,
            0.9856692278439063,
            0.9856420030225564,
            0.9856147219290844,
            0.9855873844590394,
            0.9855599905077627,
            0.9855325399703886,
            0.9855050327418435,
            0.9854774687168465,
            0.9854498477899071,
            0.985422169855327,
            0.9853944348071979,
            0.9853666425394031,
            0.9853387929456154,
            0.9853108859192975,
            0.9852829213537017,
            0.9852548991418696,
            0.9852268191766312,
            0.9851986813506055,
            0.9851704855561986,
            0.9851422316856058,
            0.9851139196308085,
            0.9850855492835756,
            0.9850571205354628,
            0.9850286332778121,
            0.9850000874017508,
            0.9849714827981925,
            0.9849428193578362,
            0.9849140969711649,
            0.9848853155284469,
            0.9848564749197344,
            0.9848275750348634,
            0.9847986157634535,
            0.9847695969949065,
            0.9847405186184087,
            0.9847113805229267,
            0.984682182597211,
            0.9846529247297919,
            0.9846236068089825,
            0.984594228722876,
            0.9845647903593464,
            0.9845352916060476,
            0.9845057323504136,
            0.9844761124796579,
            0.9844464318807724,
            0.9844166904405289,
            0.9843868880454764,
            0.9843570245819422,
            0.9843270999360312,
            0.9842971139936264,
            0.9842670666403862,
            0.984236957761746,
            0.9842067872429181,
            0.9841765549688899,
            0.9841462608244235,
            0.9841159046940572,
            0.9840854864621033,
            0.9840550060126485,
            0.9840244632295531,
            0.983993857996451,
            0.98396319019675,
            0.9839324597136292,
            0.9839016664300413,
            0.9838708102287105,
            0.9838398909921324,
            0.9838089086025743,
            0.9837778629420741,
            0.98374675389244,
            0.9837155813352506,
            0.9836843451518539,
            0.9836530452233678,
            0.9836216814306782,
            0.9835902536544405,
            0.983558761775078,
            0.9835272056727811,
            0.983495585227509,
            0.983463900318986,
            0.9834321508267055,
            0.9834003366299245,
            0.9833684576076682,
            0.9833365136387257,
            0.9833045046016519,
            0.9832724303747661,
            0.9832402908361523,
            0.9832080858636578,
            0.983175815334894,
            0.9831434791272353,
            0.9831110771178185,
            0.9830786091835435,
            0.9830460752010715,
            0.9830134750468251,
            0.9829808085969891,
            0.982948075727508,
            0.9829152763140874,
            0.982882410232192,
            0.9828494773570476,
            0.9828164775636374,
            0.9827834107267056,
            0.9827502767207524,
            0.9827170754200373,
            0.9826838066985777,
            0.9826504704301475,
            0.9826170664882774,
            0.9825835947462551,
            0.982550055077124,
            0.9825164473536829,
            0.982482771448486,
            0.9824490272338422,
            0.9824152145818154,
            0.9823813333642224,
            0.9823473834526344,
            0.9823133647183758,
            0.9822792770325229,
            0.9822451202659058,
            0.9822108942891052,
            0.9821765989724542,
            0.9821422341860365,
            0.9821077997996873,
            0.9820732956829911,
            0.9820387217052833,
            0.9820040777356482,
            0.9819693636429195,
            0.9819345792956795,
            0.9818997245622587,
            0.9818647993107356,
            0.9818298034089361,
            0.9817947367244326,
            0.9817595991245459,
            0.9817243904763405,
            0.9816891106466287,
            0.9816537595019672,
            0.9816183369086579,
            0.9815828427327473,
            0.9815472768400259,
            0.9815116390960279,
            0.9814759293660316,
            0.9814401475150566,
            0.9814042934078664,
            0.9813683669089657,
            0.9813323678826007,
            0.9812962961927598,
            0.9812601517031715,
            0.981223934277304,
            0.9811876437783668,
            0.9811512800693077,
            0.9811148430128146,
            0.981078332471313,
            0.9810417483069672,
            0.9810050903816795,
            0.9809683585570891,
            0.9809315526945726,
            0.9808946726552425,
            0.9808577182999484,
            0.9808206894892741,
            0.9807835860835395,
            0.9807464079428001,
            0.9807091549268439,
            0.9806718268951947,
            0.9806344237071085,
            0.9805969452215746,
            0.9805593912973158,
            0.980521761792786,
            0.9804840565661714,
            0.9804462754753897,
            0.9804084183780889,
            0.9803704851316484,
            0.9803324755931767,
            0.9802943896195124,
            0.9802562270672229,
            0.9802179877926049,
            0.980179671651683,
            0.9801412785002095,
            0.9801028081936644,
            0.9800642605872546,
            0.980025635535913,
            0.9799869328943,
            0.9799481525167995,
            0.9799092942575226,
            0.9798703579703042,
            0.9798313435087034,
            0.9797922507260035,
            0.9797530794752106,
            0.9797138296090555,
            0.9796745009799893,
            0.9796350934401866,
            0.9795956068415429,
            0.9795560410356758,
            0.9795163958739227,
            0.9794766712073415,
            0.9794368668867102,
            0.9793969827625258,
            0.9793570186850052,
            0.9793169745040824,
            0.9792768500694108,
            0.9792366452303604,
            0.9791963598360182,
            0.9791559937351891,
            0.979115546776393,
            0.9790750188078663,
            0.9790344096775604,
            0.9789937192331414,
            0.9789529473219903,
            0.9789120937912015,
            0.9788711584875833,
            0.978830141257657,
            0.9787890419476563,
            0.978747860403527,
            0.9787065964709267,
            0.9786652499952239,
            0.9786238208214988,
            0.9785823087945404,
            0.9785407137588488,
            0.9784990355586328,
            0.9784572740378099,
            0.9784154290400067,
            0.9783735004085573,
            0.9783314879865034,
            0.9782893916165938,
            0.9782472111412837,
            0.9782049464027345,
            0.9781625972428137,
            0.9781201635030932,
            0.9780776450248495,
            0.9780350416490643,
            0.9779923532164227,
            0.9779495795673124,
            0.9779067205418249,
            0.9778637759797534,
            0.977820745720593,
            0.9777776296035406,
            0.977734427467494,
            0.9776911391510509,
            0.9776477644925102,
            0.9776043033298689,
            0.9775607555008236,
            0.9775171208427698,
            0.9774733991928011,
            0.9774295903877079,
            0.977385694263979,
            0.9773417106577986,
            0.9772976394050483,
            0.9772534803413043,
            0.9772092333018388,
            0.9771648981216186,
            0.9771204746353042,
            0.977075962677251,
            0.9770313620815065,
            0.9769866726818122,
            0.9769418943116013,
            0.9768970268039985,
            0.9768520699918205,
            0.9768070237075754,
            0.9767618877834601,
            0.9767166620513632,
            0.9766713463428618,
            0.9766259404892218,
            0.9765804443213985,
            0.9765348576700337,
            0.9764891803654587,
            0.9764434122376902,
            0.9763975531164318,
            0.9763516028310737,
            0.9763055612106913,
            0.9762594280840446,
            0.9762132032795792,
            0.976166886625424,
            0.9761204779493913,
            0.9760739770789776,
            0.976027383841361,
            0.9759806980634018,
            0.9759339195716428,
            0.9758870481923065,
            0.9758400837512974,
            0.9757930260741995,
            0.9757458749862762,
            0.9756986303124706,
            0.9756512918774045,
            0.975603859505377,
            0.9755563330203657,
            0.9755087122460253,
            0.9754609970056867,
            0.9754131871223574,
            0.9753652824187202,
            0.9753172827171335,
            0.9752691878396302,
            0.975220997607917,
            0.9751727118433747,
            0.9751243303670569,
            0.9750758529996908,
            0.975027279561674,
            0.9749786098730774,
            0.9749298437536423,
            0.974880981022781,
            0.9748320214995755,
            0.9747829650027774,
            0.9747338113508083,
            0.9746845603617572,
            0.9746352118533822,
            0.9745857656431082,
            0.9745362215480282,
            0.9744865793849009,
            0.9744368389701514,
            0.9743870001198701,
            0.9743370626498131,
            0.9742870263754008,
            0.9742368911117172,
            0.9741866566735101,
            0.9741363228751906,
            0.974085889530832,
            0.9740353564541695,
            0.9739847234586003,
            0.9739339903571818,
            0.9738831569626325,
            0.9738322230873308,
            0.9737811885433139,
            0.9737300531422785,
            0.9736788166955795,
            0.9736274790142301,
            0.9735760399088998,
            0.973524499189916,
            0.9734728566672621,
            0.9734211121505768,
            0.9733692654491544,
            0.9733173163719452,
            0.9732652647275509,
            0.9732131103242303,
            0.9731608529698921,
            0.9731084924721011,
            0.9730560286380707,
            0.9730034612746692,
            0.9729507901884137,
            0.972898015185473,
            0.9728451360716656,
            0.9727921526524598,
            0.9727390647329726,
            0.9726858721179695,
            0.9726325746118647,
            0.9725791720187182,
            0.9725256641422394,
            0.9724720507857817,
            0.9724183317523458,
            0.9723645068445771,
            0.9723105758647661,
            0.9722565386148472,
            0.9722023948963987,
            0.9721481445106432,
            0.9720937872584441,
            0.9720393229403083,
            0.9719847513563836,
            0.97193007230646,
            0.9718752855899666,
            0.9718203910059736,
            0.97176538835319,
            0.9717102774299647,
            0.971655058034284,
            0.9715997299637726,
            0.9715442930156927,
            0.9714887469869432,
            0.971433091674059,
            0.9713773268732117,
            0.9713214523802067,
            0.9712654679904854,
            0.9712093734991226,
            0.9711531687008271,
            0.9710968533899408,
            0.9710404273604379,
            0.9709838904059243,
            0.9709272423196382,
            0.9708704828944483,
            0.9708136119228536,
            0.9707566291969831,
            0.970699534508595,
            0.9706423276490767,
            0.9705850084094426,
            0.9705275765803368,
            0.9704700319520285,
            0.9704123743144148,
            0.9703546034570188,
            0.9702967191689882,
            0.9702387212390968,
            0.970180609455742,
            0.9701223836069452,
            0.9700640434803521,
            0.9700055888632301,
            0.9699470195424688,
            0.9698883353045807,
            0.9698295359356978,
            0.9697706212215743,
            0.9697115909475839,
            0.969652444898719,
            0.9695931828595926,
            0.9695338046144342,
            0.9694743099470932,
            0.9694146986410347,
            0.9693549704793409,
            0.9692951252447121,
            0.9692351627194613,
            0.9691750826855184,
            0.969114884924428,
            0.9690545692173481,
            0.9689941353450503,
            0.9689335830879192,
            0.9688729122259522,
            0.968812122538758,
            0.9687512138055567,
            0.968690185805179,
            0.9686290383160662,
            0.9685677711162689,
            0.9685063839834467,
            0.9684448766948683,
            0.9683832490274097,
            0.9683215007575545,
            0.9682596316613932,
            0.9681976415146222,
            0.9681355300925449,
            0.968073297170068,
            0.9680109425217049,
            0.9679484659215711,
            0.9678858671433873,
            0.9678231459604758,
            0.9677603021457623,
            0.967697335471774,
            0.9676342457106388,
            0.9675710326340865,
            0.9675076960134467,
            0.9674442356196472,
            0.9673806512232173,
            0.9673169425942829,
            0.9672531095025683,
            0.9671891517173958,
            0.9671250690076844,
            0.9670608611419478,
            0.9669965278882976,
            0.9669320690144397,
            0.9668674842876737,
            0.9668027734748945,
            0.9667379363425898,
            0.9666729726568404,
            0.9666078821833191,
            0.966542664687291,
            0.9664773199336121,
            0.9664118476867292,
            0.9663462477106782,
            0.9662805197690864,
            0.9662146636251687,
            0.9661486790417284,
            0.9660825657811575,
            0.9660163236054342,
            0.965949952276124,
            0.9658834515543792,
            0.9658168212009354,
            0.9657500609761164,
            0.9656831706398278,
            0.9656161499515601,
            0.9655489986703872,
            0.9654817165549655,
            0.9654143033635338,
            0.9653467588539127,
            0.9652790827835026,
            0.9652112749092864,
            0.965143334987825,
            0.9650752627752597,
            0.9650070580273106,
            0.9649387204992755,
            0.9648702499460301,
            0.9648016461220276,
            0.9647329087812967,
            0.9646640376774432,
            0.964595032563647,
            0.9645258931926639,
            0.9644566193168238,
            0.9643872106880297,
            0.9643176670577581,
            0.9642479881770581,
            0.9641781737965502,
            0.964108223666427,
            0.9640381375364514,
            0.9639679151559573,
            0.9638975562738472,
            0.9638270606385932,
            0.9637564279982367,
            0.9636856581003853,
            0.9636147506922164,
            0.9635437055204723,
            0.9634725223314617,
            0.9634012008710605,
            0.9633297408847078,
            0.9632581421174087,
            0.9631864043137314,
            0.963114527217808,
            0.9630425105733337,
            0.962970354123565,
            0.9628980576113207,
            0.9628256207789813,
            0.9627530433684865,
            0.962680325121337,
            0.9626074657785931,
            0.9625344650808728,
            0.9624613227683534,
            0.9623880385807695,
            0.962314612257413,
            0.962241043537132,
            0.962167332158331,
            0.9620934778589697,
            0.9620194803765628,
            0.961945339448179,
            0.9618710548104407,
            0.9617966261995241,
            0.9617220533511569,
            0.9616473360006197,
            0.9615724738827438,
            0.9614974667319118,
            0.9614223142820564,
            0.9613470162666601,
            0.9612715724187542,
            0.9611959824709191,
            0.9611202461552827,
            0.9610443632035204,
            0.9609683333468545,
            0.9608921563160538,
            0.9608158318414327,
            0.96073935965285,
            0.96066273947971,
            0.9605859710509606,
            0.9605090540950928,
            0.9604319883401412,
            0.9603547735136819,
            0.9602774093428332,
            0.9601998955542538,
            0.9601222318741439,
            0.9600444180282433,
            0.9599664537418309,
            0.9598883387397246,
            0.9598100727462802,
            0.9597316554853925,
            0.9596530866804921,
            0.9595743660545466,
            0.9594954933300595,
            0.9594164682290695,
            0.959337290473151,
            0.9592579597834113,
            0.9591784758804925,
            0.9590988384845694,
            0.9590190473153495,
            0.9589391020920722,
            0.9588590025335081,
            0.9587787483579588,
            0.9586983392832567,
            0.958617775026763,
            0.9585370553053684,
            0.9584561798354923,
            0.9583751483330825,
            0.958293960513613,
            0.9582126160920861,
            0.9581311147830285,
            0.9580494563004952,
            0.9579676403580643,
            0.957885666668839,
            0.957803534945447,
            0.9577212449000387,
            0.9576387962442885,
            0.9575561886893917,
            0.957473421946066,
            0.9573904957245511,
            0.9573074097346058,
            0.9572241636855098,
            0.9571407572860624,
            0.9570571902445816,
            0.9569734622689036,
            0.9568895730663823,
            0.9568055223438894,
            0.9567213098078128,
            0.9566369351640562,
            0.9565523981180398,
            0.9564676983746974,
            0.9563828356384789,
            0.9562978096133464,
            0.956212620002776,
            0.9561272665097567,
            0.956041748836789,
            0.9559560666858861,
            0.9558702197585708,
            0.9557842077558776,
            0.9556980303783494,
            0.9556116873260405,
            0.9555251782985124,
            0.9554385029948349,
            0.9553516611135865,
            0.9552646523528516,
            0.9551774764102219,
            0.9550901329827947,
            0.955002621767173,
            0.9549149424594642,
            0.9548270947552803,
            0.9547390783497374,
            0.9546508929374542,
            0.9545625382125519,
            0.9544740138686547,
            0.9543853195988874,
            0.9542964550958761,
            0.9542074200517473,
            0.954118214158127,
            0.9540288371061418,
            0.9539392885864149,
            0.9538495682890695,
            0.9537596759037257,
            0.9536696111195004,
            0.9535793736250081,
            0.9534889631083581,
            0.9533983792571553,
            0.9533076217585003,
            0.9532166902989875,
            0.9531255845647046,
            0.9530343042412333,
            0.9529428490136477,
            0.9528512185665136,
            0.9527594125838895,
            0.9526674307493231,
            0.9525752727458549,
            0.9524829382560134,
            0.9523904269618174,
            0.9522977385447746,
            0.9522048726858804,
            0.9521118290656185,
            0.9520186073639594,
            0.9519252072603609,
            0.9518316284337661,
            0.9517378705626051,
            0.9516439333247906,
            0.9515498163977227,
            0.9514555194582831,
            0.9513610421828385,
            0.9512663842472376,
            0.9511715453268115,
            0.9510765250963734,
            0.9509813232302181,
            0.9508859394021211,
            0.9507903732853367,
            0.9506946245526006,
            0.9505986928761266,
            0.9505025779276078,
            0.9504062793782149,
            0.950309796898596,
            0.950213130158877,
            0.950116278828659,
            0.9500192425770206,
            0.9499220210725148,
            0.9498246139831693,
            0.9497270209764865,
            0.9496292417194433,
            0.9495312758784888,
            0.9494331231195455,
            0.9493347831080077,
            0.949236255508742,
            0.9491375399860859,
            0.9490386362038474,
            0.9489395438253055,
            0.9488402625132073,
            0.9487407919297703,
            0.9486411317366807,
            0.9485412815950918,
            0.9484412411656248,
            0.9483410101083685,
            0.9482405880828775,
            0.9481399747481731,
            0.9480391697627415,
            0.9479381727845339,
            0.9478369834709666,
            0.9477356014789193,
            0.9476340264647355,
            0.9475322580842206,
            0.9474302959926444,
            0.9473281398447364,
            0.9472257892946896,
            0.947123243996156,
            0.9470205036022494,
            0.9469175677655429,
            0.9468144361380691,
            0.9467111083713191,
            0.946607584116243,
            0.9465038630232491,
            0.9463999447422011,
            0.9462958289224223,
            0.9461915152126906,
            0.9460870032612403,
            0.9459822927157613,
            0.9458773832233976,
            0.9457722744307485,
            0.9456669659838671,
            0.9455614575282588,
            0.9454557487088843,
            0.9453498391701538,
            0.9452437285559322,
            0.9451374165095333,
            0.9450309026737244,
            0.9449241866907211,
            0.9448172682021907,
            0.9447101468492485,
            0.94460282227246,
            0.9444952941118391,
            0.9443875620068473,
            0.9442796255963939,
            0.9441714845188357,
            0.9440631384119753,
            0.9439545869130626,
            0.9438458296587919,
            0.9437368662853043,
            0.9436276964281843,
            0.9435183197224608,
            0.9434087358026078,
            0.9432989443025409,
            0.9431889448556198,
            0.9430787370946458,
            0.9429683206518628,
            0.942857695158956,
            0.9427468602470518,
            0.9426358155467166,
            0.9425245606879576,
            0.9424130953002205,
            0.9423014190123915,
            0.9421895314527958,
            0.9420774322491946,
            0.941965121028789,
            0.9418525974182171,
            0.9417398610435539,
            0.9416269115303103,
            0.9415137485034334,
            0.9414003715873065,
            0.9412867804057478,
            0.9411729745820098,
            0.9410589537387795,
            0.9409447174981774,
            0.9408302654817586,
            0.9407155973105094,
            0.9406007126048495,
            0.9404856109846313,
            0.9403702920691372,
            0.9402547554770824,
            0.9401390008266118,
            0.9400230277353014,
            0.9399068358201569,
            0.9397904246976131,
            0.9396737939835341,
            0.9395569432932129,
            0.9394398722413702,
            0.9393225804421553,
            0.9392050675091439,
            0.9390873330553401,
            0.9389693766931723,
            0.9388511980344975,
            0.9387327966905972,
            0.9386141722721777,
            0.9384953243893713,
            0.938376252651735,
            0.9382569566682482,
            0.9381374360473155,
            0.9380176903967647,
            0.937897719323846,
            0.9377775224352324,
            0.9376570993370187,
            0.937536449634722,
            0.93741557293328,
            0.9372944688370518,
            0.9371731369498171,
            0.9370515768747751,
            0.9369297882145454,
            0.9368077705711673,
            0.936685523546098,
            0.9365630467402146,
            0.9364403397538112,
            0.9363174021866009,
            0.9361942336377128,
            0.936070833705695,
            0.9359472019885114,
            0.9358233380835416,
            0.935699241587582,
            0.9355749120968456,
            0.9354503492069582,
            0.9353255525129627,
            0.9352005216093151,
            0.9350752560898875,
            0.9349497555479637,
            0.9348240195762423,
            0.9346980477668344,
            0.9345718397112648,
            0.9344453950004689,
            0.9343187132247964,
            0.9341917939740078,
            0.9340646368372745,
            0.9339372414031794,
            0.9338096072597162,
            0.9336817339942891,
            0.9335536211937128,
            0.9334252684442103,
            0.9332966753314144,
            0.9331678414403689,
            0.9330387663555236,
            0.9329094496607389,
            0.932779890939282,
            0.9326500897738281,
            0.9325200457464606,
            0.9323897584386692,
            0.9322592274313507,
            0.9321284523048088,
            0.931997432638753,
            0.9318661680122988,
            0.9317346580039677,
            0.9316029021916857,
            0.9314709001527846,
            0.9313386514640009,
            0.9312061557014746,
            0.9310734124407513,
            0.9309404212567788,
            0.9308071817239103,
            0.9306736934159003,
            0.9305399559059082,
            0.9304059687664948,
            0.9302717315696241,
            0.9301372438866612,
            0.9300025052883748,
            0.9298675153449336,
            0.929732273625908,
            0.9295967797002702,
            0.9294610331363932,
            0.9293250335020495,
            0.9291887803644128,
            0.9290522732900569,
            0.9289155118449545,
            0.9287784955944791,
            0.9286412241034029,
            0.9285036969358966,
            0.9283659136555308,
            0.9282278738252739,
            0.9280895770074931,
            0.9279510227639532,
            0.9278122106558172,
            0.9276731402436459,
            0.927533811087397,
            0.9273942227464256,
            0.9272543747794846,
            0.9271142667447223,
            0.9269738981996842,
            0.9268332687013127,
            0.9266923778059446,
            0.926551225069315,
            0.9264098100465524,
            0.9262681322921824,
            0.9261261913601253,
            0.9259839868036962,
            0.9258415181756056,
            0.9256987850279587,
            0.9255557869122545,
            0.9254125233793878,
            0.9252689939796462,
            0.9251251982627119,
            0.9249811357776606,
            0.9248368060729621,
            0.9246922086964794,
            0.924547343195469,
            0.9244022091165794,
            0.9242568060058541,
            0.9241111334087283,
            0.9239651908700293,
            0.923818977933978,
            0.923672494144187,
            0.9235257390436609,
            0.9233787121747977,
            0.923231413079385,
            0.9230838412986049,
            0.9229359963730295,
            0.9227878778426223,
            0.9226394852467391,
            0.9224908181241268,
            0.9223418760129223,
            0.9221926584506559,
            0.9220431649742464,
            0.9218933951200047,
            0.9217433484236317,
            0.9215930244202197,
            0.9214424226442512,
            0.9212915426295994,
            0.9211403839095262,
            0.920988946016686,
            0.9208372284831225,
            0.9206852308402682,
            0.9205329526189474,
            0.9203803933493736,
            0.920227552561149,
            0.9200744297832677,
            0.9199210245441113,
            0.9197673363714534,
            0.9196133647924543,
            0.9194591093336659,
            0.9193045695210289,
            0.9191497448798731,
            0.9189946349349185,
            0.9188392392102733,
            0.918683557229436,
            0.9185275885152933,
            0.9183713325901219,
            0.9182147889755871,
            0.9180579571927436,
            0.9179008367620356,
            0.9177434272032957,
            0.9175857280357459,
            0.9174277387779973,
            0.9172694589480502,
            0.9171108880632932,
            0.916952025640505,
            0.9167928711958536,
            0.9166334242448944,
            0.9164736843025731,
            0.9163136508832243,
            0.9161533235005721,
            0.9159927016677291,
            0.9158317848971975,
            0.9156705727008688,
            0.9155090645900227,
            0.9153472600753301,
            0.9151851586668494,
            0.9150227598740288,
            0.9148600632057069,
            0.9146970681701113,
            0.9145337742748586,
            0.9143701810269551,
            0.9142062879327977,
            0.914042094498172,
            0.9138776002282539,
            0.9137128046276087,
            0.9135477072001931,
            0.913382307449352,
            0.9132166048778214,
            0.9130505989877284,
            0.9128842892805886,
            0.9127176752573095,
            0.9125507564181887,
            0.9123835322629136,
            0.9122160022905645,
            0.9120481659996116,
            0.9118800228879151,
            0.9117115724527276,
            0.9115428141906925,
            0.9113737475978455,
            0.9112043721696129,
            0.9110346874008131,
            0.9108646927856563,
            0.9106943878177454,
            0.9105237719900741,
            0.9103528447950303,
            0.9101816057243933,
            0.9100100542693351,
            0.9098381899204216,
            0.9096660121676099,
            0.9094935205002528,
            0.9093207144070949,
            0.9091475933762744,
            0.9089741568953249,
            0.9088004044511727,
            0.908626335530139,
            0.9084519496179387,
            0.9082772461996825,
            0.9081022247598756,
            0.9079268847824185,
            0.9077512257506066,
            0.9075752471471312,
            0.9073989484540808,
            0.9072223291529382,
            0.9070453887245835,
            0.9068681266492931,
            0.9066905424067404,
            0.9065126354759968,
            0.9063344053355304,
            0.906155851463207,
            0.9059769733362907,
            0.9057977704314443,
            0.9056182422247282,
            0.9054383881916024,
            0.9052582078069263,
            0.9050777005449583,
            0.9048968658793575,
            0.9047157032831818,
            0.9045342122288912,
            0.9043523921883454,
            0.9041702426328052,
            0.903987763032934,
            0.9038049528587951,
            0.9036218115798569,
            0.903438338664987,
            0.903254533582459,
            0.903070395799947,
            0.9028859247845307,
            0.9027011200026934,
            0.9025159809203221,
            0.9023305070027089,
            0.9021446977145515,
            0.901958552519953,
            0.9017720708824223,
            0.9015852522648752,
            0.901398096129633,
            0.9012106019384256,
            0.9010227691523902,
            0.9008345972320714,
            0.900646085637423,
            0.9004572338278081,
            0.9002680412619979,
            0.9000785073981749,
            0.8998886316939305,
            0.8996984136062679,
            0.8995078525916016,
            0.8993169481057574,
            0.8991256996039731,
            0.8989341065408996,
            0.898742168370601,
            0.8985498845465546,
            0.898357254521652,
            0.8981642777482012,
            0.8979709536779217,
            0.8977772817619526,
            0.8975832614508469,
            0.8973888921945751,
            0.8971941734425253,
            0.8969991046435026,
            0.8968036852457323,
            0.8966079146968562,
            0.8964117924439375,
            0.8962153179334591,
            0.8960184906113251,
            0.8958213099228584,
            0.895623775312807,
            0.8954258862253394,
            0.8952276421040483,
            0.8950290423919488,
            0.8948300865314812,
            0.8946307739645105,
            0.8944311041323267,
            0.8942310764756468,
            0.8940306904346144,
            0.8938299454487997,
            0.8936288409572014,
            0.8934273763982478,
            0.8932255512097951,
            0.893023364829131,
            0.8928208166929736,
            0.8926179062374704,
            0.8924146328982046,
            0.8922109961101894,
            0.8920069953078719,
            0.8918026299251351,
            0.8915978993952943,
            0.891392803151103,
            0.8911873406247494,
            0.8909815112478591,
            0.8907753144514972,
            0.8905687496661641,
            0.8903618163218019,
            0.890154513847793,
            0.8899468416729591,
            0.8897387992255649,
            0.8895303859333176,
            0.889321601223366,
            0.8891124445223044,
            0.8889029152561713,
            0.888693012850451,
            0.8884827367300748,
            0.8882720863194195,
            0.8880610610423119,
            0.887849660322027,
            0.887637883581289,
            0.8874257302422742,
            0.8872131997266078,
            0.8870002914553704,
            0.886787004849093,
            0.8865733393277629,
            0.8863592943108217,
            0.8861448692171653,
            0.8859300634651487,
            0.8857148764725823,
            0.8854993076567376,
            0.8852833564343435,
            0.8850670222215904,
            0.8848503044341292,
            0.8846332024870734,
            0.8844157157950011,
            0.8841978437719523,
            0.8839795858314342,
            0.883760941386418,
            0.8835419098493441,
            0.8833224906321201,
            0.8831026831461232,
            0.8828824868021992,
            0.8826619010106665,
            0.8824409251813154,
            0.8822195587234086,
            0.881997801045684,
            0.8817756515563545,
            0.8815531096631082,
            0.8813301747731115,
            0.8811068462930093,
            0.8808831236289256,
            0.8806590061864648,
            0.8804344933707136,
            0.8802095845862398,
            0.8799842792370971,
            0.8797585767268229,
            0.8795324764584408,
            0.8793059778344613,
            0.8790790802568841,
            0.8788517831271969,
            0.8786240858463805,
            0.8783959878149034,
            0.8781674884327316,
            0.8779385870993222,
            0.8777092832136272,
            0.8774795761740976,
            0.87724946537868,
            0.8770189502248208,
            0.8767880301094659,
            0.876556704429062,
            0.8763249725795594,
            0.8760928339564126,
            0.8758602879545787,
            0.8756273339685237,
            0.8753939713922193,
            0.8751601996191466,
            0.8749260180422982,
            0.8746914260541744,
            0.8744564230467919,
            0.8742210084116797,
            0.8739851815398811,
            0.8737489418219586,
            0.8735122886479899,
            0.8732752214075729,
            0.8730377394898279,
            0.8727998422833934,
            0.8725615291764341,
            0.8723227995566393,
            0.8720836528112224,
            0.8718440883269265,
            0.8716041054900228,
            0.8713637036863108,
            0.871122882301125,
            0.8708816407193304,
            0.8706399783253277,
            0.8703978945030537,
            0.8701553886359821,
            0.8699124601071251,
            0.8696691082990359,
            0.8694253325938092,
            0.869181132373084,
            0.8689365070180421,
            0.8686914559094141,
            0.8684459784274761,
            0.8682000739520548,
            0.8679537418625273,
            0.8677069815378233,
            0.8674597923564266,
            0.8672121736963762,
            0.8669641249352689,
            0.8667156454502586,
            0.8664667346180616,
            0.8662173918149537,
            0.8659676164167763,
            0.8657174077989341,
            0.8654667653363995,
            0.8652156884037135,
            0.8649641763749856,
            0.8647122286238985,
            0.8644598445237067,
            0.8642070234472415,
            0.863953764766909,
            0.8637000678546946,
            0.8634459320821627,
            0.863191356820461,
            0.8629363414403194,
            0.862680885312053,
            0.8624249878055646,
            0.8621686482903447,
            0.8619118661354748,
            0.8616546407096277,
            0.8613969713810712,
            0.8611388575176684,
            0.8608802984868796,
            0.860621293655765,
            0.8603618423909851,
            0.8601019440588042,
            0.8598415980250907,
            0.8595808036553203,
            0.859319560314576,
            0.859057867367552,
            0.858795724178555,
            0.8585331301115054,
            0.8582700845299392,
            0.8580065867970108,
            0.8577426362754951,
            0.8574782323277856,
            0.8572133743159039,
            0.8569480616014944,
            0.8566822935458287,
            0.85641606950981,
            0.8561493888539713,
            0.8558822509384792,
            0.855614655123137,
            0.8553466007673837,
            0.8550780872302992,
            0.8548091138706052,
            0.8545396800466644,
            0.8542697851164878,
            0.8539994284377334,
            0.8537286093677072,
            0.85345732726337,
            0.8531855814813334,
            0.8529133713778669,
            0.8526406963088984,
            0.8523675556300138,
            0.8520939486964627,
            0.85181987486316,
            0.8515453334846851,
            0.8512703239152891,
            0.8509948455088904,
            0.8507188976190827,
            0.8504424795991364,
            0.850165590801996,
            0.8498882305802883,
            0.8496103982863219,
            0.8493320932720865,
            0.849053314889263,
            0.8487740624892177,
            0.84849433542301,
            0.8482141330413894,
            0.8479334546948039,
            0.8476522997333978,
            0.8473706675070174,
            0.8470885573652087,
            0.8468059686572246,
            0.8465229007320243,
            0.8462393529382771,
            0.845955324624363,
            0.8456708151383769,
            0.8453858238281309,
            0.8451003500411559,
            0.8448143931247036,
            0.8445279524257494,
            0.8442410272909966,
            0.8439536170668752,
            0.8436657210995481,
            0.8433773387349105,
            0.8430884693185945,
            0.842799112195971,
            0.8425092667121519,
            0.8422189322119922,
            0.8419281080400941,
            0.8416367935408064,
            0.8413449880582321,
            0.8410526909362259,
            0.8407599015183997,
            0.840466619148124,
            0.8401728431685321,
            0.8398785729225182,
            0.839583807752747,
            0.8392885470016511,
            0.8389927900114339,
            0.8386965361240761,
            0.8383997846813339,
            0.8381025350247432,
            0.837804786495625,
            0.837506538435082,
            0.8372077901840083,
            0.8369085410830884,
            0.8366087904727981,
            0.8363085376934116,
            0.8360077820850024,
            0.8357065229874437,
            0.8354047597404153,
            0.8351024916834039,
            0.8347997181557059,
            0.8344964384964316,
            0.8341926520445061,
            0.8338883581386746,
            0.8335835561175029,
            0.8332782453193799,
            0.8329724250825243,
            0.8326660947449849,
            0.8323592536446401,
            0.8320519011192095,
            0.8317440365062471,
            0.8314356591431508,
            0.8311267683671641,
            0.8308173635153754,
            0.8305074439247272,
            0.8301970089320132,
            0.8298860578738845,
            0.8295745900868524,
            0.8292626049072913,
            0.82895010167144,
            0.8286370797154083,
            0.8283235383751747,
            0.828009476986595,
            0.8276948948854026,
            0.8273797914072121,
            0.827064165887522,
            0.8267480176617183,
            0.8264313460650768,
            0.8261141504327686,
            0.8257964300998604,
            0.8254781844013179,
            0.8251594126720134,
            0.8248401142467214,
            0.8245202884601281,
            0.8241999346468333,
            0.8238790521413499,
            0.8235576402781148,
            0.8232356983914815,
            0.8229132258157338,
            0.822590221885083,
            0.8222666859336726,
            0.821942617295581,
            0.8216180153048288,
            0.8212928792953751,
            0.8209672086011265,
            0.8206410025559389,
            0.8203142604936193,
            0.8199869817479332,
            0.819659165652602,
            0.8193308115413107,
            0.8190019187477131,
            0.8186724866054282,
            0.8183425144480508,
            0.8180120016091511,
            0.8176809474222788,
            0.8173493512209676,
            0.817017212338739,
            0.816684530109103,
            0.8163513038655645,
            0.8160175329416255,
            0.8156832166707888,
            0.815348354386563,
            0.8150129454224636,
            0.8146769891120178,
            0.8143404847887699,
            0.8140034317862794,
            0.8136658294381344,
            0.8133276770779427,
            0.812988974039347,
            0.8126497196560193,
            0.8123099132616739,
            0.8119695541900617,
            0.8116286417749802,
            0.8112871753502753,
            0.8109451542498447,
            0.8106025778076429,
            0.8102594453576821,
            0.8099157562340397,
            0.80957150977086,
            0.8092267053023571,
            0.8088813421628226,
            0.8085354196866237,
            0.8081889372082122,
            0.8078418940621259,
            0.8074942895829927,
            0.8071461231055342,
            0.8067973939645708,
            0.8064481014950248,
            0.8060982450319238,
            0.8057478239104063,
            0.8053968374657229,
            0.8050452850332439,
            0.8046931659484601,
            0.8043404795469883,
            0.8039872251645751,
            0.8036334021371011,
            0.8032790098005836,
            0.802924047491184,
            0.802568514545207,
            0.8022124102991083,
            0.8018557340895,
            0.8014984852531472,
            0.801140663126982,
            0.8007822670481024,
            0.8004232963537732,
            0.8000637503814381,
            0.7997036284687173,
            0.7993429299534156,
            0.7989816541735242,
            0.7986198004672256,
            0.7982573681728978,
            0.7978943566291208,
            0.7975307651746764,
            0.797166593148555,
            0.7968018398899614,
            0.7964365047383164,
            0.7960705870332624,
            0.795704086114667,
            0.7953370013226273,
            0.7949693319974778,
            0.794601077479787,
            0.7942322371103715,
            0.7938628102302905,
            0.7934927961808587,
            0.7931221943036462,
            0.7927510039404824,
            0.7923792244334624,
            0.7920068551249538,
            0.7916338953575949,
            0.7912603444743032,
            0.7908862018182792,
            0.7905114667330134,
            0.7901361385622857,
            0.7897602166501742,
            0.7893837003410564,
            0.7890065889796182,
            0.7886288819108546,
            0.7882505784800748,
            0.7878716780329085,
            0.7874921799153098,
            0.7871120834735612,
            0.7867313880542794,
            0.7863500930044174,
            0.7859681976712742,
            0.785585701402494,
            0.7852026035460736,
            0.7848189034503665,
            0.7844346004640902,
            0.7840496939363253,
            0.783664183216527,
            0.7832780676545231,
            0.7828913466005254,
            0.7825040194051296,
            0.7821160854193219,
            0.781727543994484,
            0.7813383944823975,
            0.7809486362352502,
            0.780558268605638,
            0.780167290946573,
            0.779775702611486,
            0.7793835029542324,
            0.7789906913290984,
            0.7785972670908022,
            0.7782032295945042,
            0.777808578195807,
            0.777413312250765,
            0.7770174311158836,
            0.7766209341481295,
            0.7762238207049345,
            0.7758260901441991,
            0.7754277418242974,
            0.7750287751040849,
            0.774629189342901,
            0.7742289839005734,
            0.7738281581374273,
            0.7734267114142864,
            0.7730246430924786,
            0.772621952533846,
            0.7722186391007395,
            0.771814702156038,
            0.7714101410631415,
            0.7710049551859812,
            0.7705991438890276,
            0.7701927065372901,
            0.7697856424963249,
            0.769377951132243,
            0.7689696318117089,
            0.7685606839019511,
            0.7681511067707681,
            0.7677408997865285,
            0.7673300623181813,
            0.7669185937352594,
            0.7665064934078841,
            0.7660937607067712,
            0.7656803950032394,
            0.7652663956692065,
            0.7648517620772093,
            0.7644364936003939,
            0.7640205896125323,
            0.7636040494880229,
            0.7631868726018948,
            0.7627690583298179,
            0.7623506060481032,
            0.7619315151337136,
            0.7615117849642642,
            0.7610914149180321,
            0.7606704043739578,
            0.7602487527116569,
            0.7598264593114192,
            0.7594035235542168,
            0.7589799448217105,
            0.758555722496255,
            0.7581308559609057,
            0.757705344599421,
            0.7572791877962699,
            0.7568523849366393,
            0.7564249354064371,
            0.7559968385922996,
            0.7555680938815961,
            0.7551387006624342,
            0.7547086583236685,
            0.7542779662549027,
            0.7538466238464971,
            0.7534146304895768,
            0.7529819855760289,
            0.752548688498521,
            0.7521147386504972,
            0.7516801354261864,
            0.7512448782206108,
            0.7508089664295888,
            0.7503723994497405,
            0.7499351766784995,
            0.7494972975141087,
            0.7490587613556345,
            0.7486195676029717,
            0.7481797156568446,
            0.7477392049188181,
            0.7472980347912996,
            0.7468562046775493,
            0.7464137139816854,
            0.7459705621086831,
            0.7455267484643929,
            0.745082272455534,
            0.7446371334897094,
            0.7441913309754093,
            0.7437448643220148,
            0.743297732939808,
            0.7428499362399734,
            0.7424014736346095,
            0.7419523445367298,
            0.741502548360272,
            0.7410520845201028,
            0.7406009524320265,
            0.7401491515127854,
            0.7396966811800751,
            0.7392435408525395,
            0.7387897299497882,
            0.7383352478923956,
            0.7378800941019064,
            0.7374242680008481,
            0.7369677690127323,
            0.7365105965620631,
            0.7360527500743408,
            0.7355942289760716,
            0.73513503269477,
            0.734675160658972,
            0.7342146122982309,
            0.7337533870431353,
            0.7332914843253063,
            0.7328289035774076,
            0.7323656442331541,
            0.7319017057273114,
            0.7314370874957121,
            0.7309717889752532,
            0.7305058096039049,
            0.7300391488207237,
            0.7295718060658474,
            0.7291037807805112,
            0.7286350724070496,
            0.7281656803889051,
            0.7276956041706296,
            0.7272248431979004,
            0.7267533969175148,
            0.7262812647774102,
            0.7258084462266579,
            0.7253349407154758,
            0.7248607476952389,
            0.7243858666184745,
            0.7239102969388811,
            0.723434038111327,
            0.7229570895918601,
            0.7224794508377147,
            0.7220011213073174,
            0.721522100460291,
            0.7210423877574679,
            0.72056198266089,
            0.7200808846338183,
            0.7195990931407437,
            0.7191166076473821,
            0.7186334276206948,
            0.7181495525288872,
            0.7176649818414159,
            0.7171797150289988,
            0.7166937515636184,
            0.716207090918531,
            0.7157197325682735,
            0.7152316759886669,
            0.7147429206568275,
            0.714253466051173,
            0.7137633116514244,
            0.7132724569386187,
            0.7127809013951142,
            0.7122886445045965,
            0.7117956857520851,
            0.7113020246239403,
            0.7108076606078723,
            0.710312593192946,
            0.7098168218695868,
            0.7093203461295916,
            0.7088231654661316,
            0.7083252793737604,
            0.707826687348424,
            0.7073273888874622,
            0.7068273834896213,
            0.706326670655055,
            0.7058252498853402,
            0.7053231206834737,
            0.7048202825538856,
            0.7043167350024462,
            0.7038124775364699,
            0.7033075096647255,
            0.7028018308974406,
            0.7022954407463109,
            0.7017883387245065,
            0.7012805243466782,
            0.7007719971289632,
            0.700262756588998,
            0.6997528022459186,
            0.6992421336203726,
            0.6987307502345246,
            0.6982186516120606,
            0.6977058372782006,
            0.6971923067597015,
            0.6966780595848657,
            0.6961630952835491,
            0.695647413387167,
            0.6951310134287005,
            0.6946138949427072,
            0.6940960574653245,
            0.6935775005342784,
            0.693058223688893,
            0.6925382264700916,
            0.6920175084204128,
            0.6914960690840087,
            0.6909739080066566,
            0.6904510247357711,
            0.6899274188203985,
            0.6894030898112385,
            0.6888780372606419,
            0.6883522607226193,
            0.6878257597528536,
            0.6872985339087007,
            0.6867705827492021,
            0.6862419058350878,
            0.6857125027287884,
            0.6851823729944355,
            0.6846515161978787,
            0.684119931906683,
            0.6835876196901467,
            0.6830545791192953,
            0.6825208097669012,
            0.6819863112074876,
            0.6814510830173324,
            0.6809151247744751,
            0.6803784360587334,
            0.6798410164516999,
            0.679302865536754,
            0.6787639828990725,
            0.6782243681256279,
            0.6776840208052096,
            0.6771429405284154,
            0.6766011268876717,
            0.6760585794772358,
            0.6755152978932034,
            0.6749712817335138,
            0.6744265305979664,
            0.6738810440882163,
            0.6733348218077895,
            0.6727878633620868,
            0.6722401683583965,
            0.671691736405895,
            0.6711425671156568,
            0.6705926601006654,
            0.670042014975818,
            0.6694906313579301,
            0.6689385088657505,
            0.668385647119961,
            0.6678320457431888,
            0.6672777043600134,
            0.6667226225969733,
            0.6661668000825717,
            0.6656102364472894,
            0.6650529313235863,
            0.6644948843459134,
            0.6639360951507182,
            0.6633765633764519,
            0.6628162886635802,
            0.6622552706545857,
            0.6616935089939809,
            0.661131003328313,
            0.66056775330617,
            0.6600037585781908,
            0.6594390187970752,
            0.6588735336175843,
            0.6583073026965558,
            0.6577403256929039,
            0.6571726022676352,
            0.6566041320838505,
            0.6560349148067547,
            0.655464950103663,
            0.6548942376440116,
            0.6543227770993599,
            0.6537505681434057,
            0.653177610451985,
            0.6526039037030856,
            0.6520294475768509,
            0.6514542417555905,
            0.6508782859237868,
            0.6503015797680994,
            0.6497241229773781,
            0.6491459152426696,
            0.6485669562572208,
            0.6479872457164911,
            0.6474067833181556,
            0.6468255687621216,
            0.6462436017505251,
            0.6456608819877432,
            0.6450774091804062,
            0.6444931830373988,
            0.6439082032698688,
            0.6433224695912405,
            0.6427359817172151,
            0.6421487393657805,
            0.6415607422572234,
            0.6409719901141295,
            0.6403824826613983,
            0.6397922196262475,
            0.6392012007382184,
            0.6386094257291862,
            0.6380168943333725,
            0.6374236062873405,
            0.6368295613300173,
            0.6362347592026887,
            0.6356391996490147,
            0.6350428824150399,
            0.6344458072491863,
            0.6338479739022809,
            0.6332493821275497,
            0.632650031680627,
            0.6320499223195687,
            0.6314490538048565,
            0.6308474258994036,
            0.6302450383685655,
            0.629641890980149,
            0.6290379835044121,
            0.6284333157140851,
            0.627827887384361,
            0.6272216982929203,
            0.6266147482199276,
            0.6260070369480407,
            0.625398564262425,
            0.6247893299507516,
            0.6241793338032111,
            0.6235685756125205,
            0.6229570551739311,
            0.6223447722852324,
            0.6217317267467635,
            0.6211179183614197,
            0.6205033469346627,
            0.6198880122745221,
            0.6192719141916078,
            0.6186550524991188,
            0.618037427012846,
            0.6174190375511833,
            0.6167998839351342,
            0.6161799659883176,
            0.6155592835369822,
            0.6149378364100042,
            0.6143156244389024,
            0.6136926474578437,
            0.6130689053036487,
            0.6124443978158015,
            0.6118191248364582,
            0.6111930862104503,
            0.6105662817852976,
            0.6099387114112121,
            0.609310374941106,
            0.6086812722306002,
            0.6080514031380319,
            0.6074207675244627,
            0.6067893652536827,
            0.6061571961922237,
            0.6055242602093601,
            0.604890557177123,
            0.6042560869703034,
            0.6036208494664592,
            0.6029848445459275,
            0.6023480720918286,
            0.6017105319900725,
            0.6010722241293673,
            0.6004331484012291,
            0.5997933046999873,
            0.599152692922792,
            0.5985113129696199,
            0.5978691647432882,
            0.5972262481494529,
            0.5965825630966226,
            0.5959381094961662,
            0.595292887262313,
            0.5946468963121715,
            0.594000136565728,
            0.5933526079458538,
            0.5927043103783199,
            0.5920552437917995,
            0.5914054081178721,
            0.5907548032910388,
            0.5901034292487239,
            0.5894512859312808,
            0.5887983732820085,
            0.588144691247145,
            0.5874902397758897,
            0.5868350188203995,
            0.5861790283357992,
            0.585522268280191,
            0.5848647386146606,
            0.5842064393032818,
            0.5835473703131303,
            0.5828875316142819,
            0.5822269231798256,
            0.5815655449858739,
            0.580903397011559,
            0.5802404792390533,
            0.5795767916535658,
            0.5789123342433553,
            0.5782471069997359,
            0.5775811099170833,
            0.5769143429928428,
            0.5762468062275379,
            0.5755784996247718,
            0.5749094231912433,
            0.5742395769367471,
            0.5735689608741834,
            0.572897575019563,
            0.572225419392015,
            0.5715524940137995,
            0.570878798910305,
            0.5702043341100617,
            0.5695290996447473,
            0.5688530955491939,
            0.5681763218613931,
            0.5674987786225067,
            0.5668204658768683,
            0.5661413836719966,
            0.5654615320585996,
            0.5647809110905763,
            0.5640995208250319,
            0.5634173613222832,
            0.5627344326458589,
            0.5620507348625116,
            0.5613662680422251,
            0.5606810322582207,
            0.559995027586962,
            0.5593082541081617,
            0.558620711904791,
            0.557932401063089,
            0.5572433216725549,
            0.5565534738259743,
            0.5558628576194151,
            0.5551714731522337,
            0.5544793205270837,
            0.5537863998499244,
            0.5530927112300251,
            0.5523982547799712,
            0.5517030306156718,
            0.5510070388563696,
            0.5503102796246389,
            0.5496127530464013,
            0.548914459250927,
            0.5482153983708432,
            0.5475155705421386,
            0.5468149759041718,
            0.5461136145996784,
            0.5454114867747757,
            0.544708592578968,
            0.5440049321651554,
            0.5433005056896412,
            0.542595313312135,
            0.5418893551957604,
            0.5411826315070609,
            0.5404751424160081,
            0.5397668880960048,
            0.5390578687238953,
            0.5383480844799657,
            0.5376375355479581,
            0.5369262221150681,
            0.5362141443719584,
            0.5355013025127613,
            0.5347876967350847,
            0.5340733272400182,
            0.5333581942321401,
            0.5326422979195254,
            0.531925638513748,
            0.5312082162298858,
            0.5304900312865347,
            0.5297710839058067,
            0.5290513743133344,
            0.5283309027382859,
            0.5276096694133628,
            0.5268876745748116,
            0.5261649184624265,
            0.5254414013195505,
            0.5247171233930925,
            0.5239920849335257,
            0.5232662861948908,
            0.5225397274348099,
            0.5218124089144855,
            0.5210843308987093,
            0.5203554936558676,
            0.5196258974579439,
            0.5188955425805322,
            0.5181644293028312,
            0.5174325579076603,
            0.5166999286814603,
            0.5159665419142989,
            0.5152323978998764,
            0.5144974969355354,
            0.5137618393222554,
            0.5130254253646747,
            0.5122882553710769,
            0.5115503296534133,
            0.5108116485272981,
            0.5100722123120142,
            0.5093320213305226,
            0.5085910759094698,
            0.5078493763791806,
            0.5071069230736776,
            0.5063637163306794,
            0.5056197564916068,
            0.5048750439015866,
            0.50412957890946,
            0.5033833618677838,
            0.5026363931328407,
            0.5018886730646382,
            0.5011402020269154,
            0.5003909803871519,
            0.4996410085165687,
            0.4988902867901342,
            0.49813881558656764,
            0.49738659528834855,
            0.4966336262817151,
            0.495879908956674,
            0.4951254437070034,
            0.49437023093025756,
            0.4936142710277714,
            0.49285756440466466,
            0.49210011146984944,
            0.49134191263603133,
            0.49058296831971554,
            0.489823278941211,
            0.48906284492463475,
            0.4883016666979189,
            0.48753974469280953,
            0.48677707934487935,
            0.4860136710935228,
            0.48524952038196634,
            0.4844846276572729,
            0.48371899337034235,
            0.48295261797592065,
            0.4821855019325989,
            0.48141764570282325,
            0.48064904975289136,
            0.47987971455296685,
            0.47910964057707384,
            0.4783388283031045,
            0.4775672782128269,
            0.4767949907918835,
            0.4760219665297968,
            0.4752482059199734,
            0.47447370945971035,
            0.47369847765019574,
            0.47292251099651134,
            0.47214581000764516,
            0.4713683751964813,
            0.4705902070798178,
            0.4698113061783562,
            0.4690316730167211,
            0.46825130812345195,
            0.46747021203100486,
            0.4666883852757708,
            0.46590582839806555,
            0.46512254194213426,
            0.4643385264561641,
            0.46355378249227475,
            0.4627683106065371,
            0.4619821113589619,
            0.46119518531350945,
            0.4604075330380971,
            0.4596191551045963,
            0.45883005208883487,
            0.4580402245706051,
            0.457249673133667,
            0.4564583983657452,
            0.4556664008585404,
            0.45487368120772204,
            0.45408024001294517,
            0.4532860778778373,
            0.45249119541001315,
            0.4516955932210766,
            0.4508992719266169,
            0.45010223214621464,
            0.4493044745034521,
            0.44850599962589804,
            0.44770680814512975,
            0.44690690069672706,
            0.44610627792027147,
            0.445304940459354,
            0.44450288896157625,
            0.44370012407855347,
            0.4428966464659165,
            0.44209245678331366,
            0.44128755569441164,
            0.44048194386690265,
            0.43967562197250243,
            0.4388685906869541,
            0.4380608506900287,
            0.4372524026655307,
            0.43644324730129835,
            0.4356333852892032,
            0.4348228173251573,
            0.434011544109111,
            0.4331995663450568,
            0.432386884741029,
            0.4315735000091105,
            0.43075941286543207,
            0.42994462403016764,
            0.42912913422754806,
            0.42831294418585525,
            0.4274960546374268,
            0.4266784663186516,
            0.42586017996998066,
            0.4250411963359229,
            0.42422151616504583,
            0.42340114020998393,
            0.4225800692274293,
            0.42175830397814335,
            0.420935845226949,
            0.4201126937427445,
            0.4192888502984894,
            0.4184643156712152,
            0.41763909064202603,
            0.41681317599609935,
            0.4159865725226808,
            0.41515928101509747,
            0.41433130227074516,
            0.4135026370910987,
            0.4126732862817152,
            0.41184325065221894,
            0.41101253101632296,
            0.4101811281918148,
            0.4093490430005651,
            0.4085162762685238,
            0.40768282882572243,
            0.4068487015062763,
            0.4060138951483828,
            0.4051784105943199,
            0.4043422486904575,
            0.40350541028723985,
            0.40266789623920296,
            0.40182970740496426,
            0.40099084464722645,
            0.40015130883277994,
            0.3993111008324991,
            0.39847022152134265,
            0.39762867177835803,
            0.39678645248667915,
            0.3959435645335213,
            0.3951000088101885,
            0.3942557862120717,
            0.3934108976386431,
            0.3925653439934681,
            0.3917191261841891,
            0.3908722451225386,
            0.3900247017243304,
            0.38917649690946315,
            0.38832763160192524,
            0.3874781067297781,
            0.38662792322517336,
            0.3857770820243448,
            0.38492558406760197,
            0.38407343029934304,
            0.3832206216680414,
            0.3823671591262489,
            0.3815130436306032,
            0.38065827614181263,
            0.37980285762466526,
            0.37894678904802787,
            0.3780900713848356,
            0.3772327056121022,
            0.3763746927109186,
            0.3755160336664353,
            0.374656729467889,
            0.37379678110857123,
            0.3729361895858512,
            0.3720749559011621,
            0.3712130810599994,
            0.3703505660719266,
            0.36948741195057155,
            0.36862361971361574,
            0.36775919038280597,
            0.3668941249839446,
            0.366028424546891,
            0.36516209010555867,
            0.3642951226979141,
            0.36342752336597267,
            0.3625592931558,
            0.36169043311750937,
            0.36082094430525713,
            0.3599508277772467,
            0.3590800845957158,
            0.3582087158269471,
            0.35733672254125526,
            0.3564641058129929,
            0.3555908667205459,
            0.3547170063463225,
            0.3538425257767667,
            0.35296742610234194,
            0.35209170841753773,
            0.3512153738208622,
            0.3503384234148397,
            0.3494608583060124,
            0.3485826796049305,
            0.347703888426158,
            0.34682448588826087,
            0.34594447311381454,
            0.3450638512293899,
            0.3441826213655586,
            0.34330078465688757,
            0.34241834224193335,
            0.3415352952632451,
            0.3406516448673544,
            0.3397673922047787,
            0.33888253843000665,
            0.33799708470151707,
            0.3371110321817476,
            0.33622438203711447,
            0.33533713543799465,
            0.3344492935587301,
            0.3335608575776198,
            0.3326718286769193,
            0.33178220804283404,
            0.3308919968655211,
            0.33000119633907826,
            0.3291098076615441,
            0.3282178320348947,
            0.32732527066503725,
            0.3264321247618118,
            0.32553839553897634,
            0.324644084214211,
            0.32374919200912033,
            0.322853720149212,
            0.32195766986390373,
            0.3210610423865177,
            0.32016383895427875,
            0.31926606080829906,
            0.3183677091935915,
            0.3174687853590457,
            0.3165692905574413,
            0.31566922604542835,
            0.31476859308353294,
            0.31386739293614613,
            0.31296562687152646,
            0.3120632961617835,
            0.3111604020828904,
            0.3102569459146594,
            0.3093529289407515,
            0.3084483524486639,
            0.307543217729726,
            0.30663752607910105,
            0.3057312787957712,
            0.3048244771825355,
            0.30391712254601194,
            0.3030092161966175,
            0.30210075944857673,
            0.3011917536199123,
            0.3002822000324328,
            0.29937210001173503,
            0.2984614548871975,
            0.2975502659919691,
            0.2966385346629728,
            0.2957262622408931,
            0.2948134500701648,
            0.29390009949898693,
            0.29298621187929236,
            0.2920717885667609,
            0.29115683092079886,
            0.29024134030455134,
            0.289325318084873,
            0.2884087656323427,
            0.2874916843212427,
            0.28657407552956193,
            0.285655940638982,
            0.28473728103487805,
            0.2838180981063082,
            0.28289839324600724,
            0.2819781678503811,
            0.28105742331950107,
            0.2801361610570939,
            0.27921438247053865,
            0.27829208897085916,
            0.27736928197271593,
            0.2764459628944019,
            0.2755221331578301,
            0.2745977941885325,
            0.2736729474156525,
            0.27274759427193335,
            0.2718217361937177,
            0.270895374620933,
            0.2699685109970899,
            0.26904114676927365,
            0.26811328338813534,
            0.2671849223078852,
            0.2662560649862892,
            0.2653267128846547,
            0.26439686746782703,
            0.26346653020418104,
            0.26253570256561426,
            0.2616043860275367,
            0.26067258206886823,
            0.25974029217202715,
            0.25880751782291966,
            0.257874260510939,
            0.2569405217289501,
            0.256006302973291,
            0.2550716057437565,
            0.25413643154358684,
            0.2532007818794747,
            0.25226465826154637,
            0.25132806220334575,
            0.2503909952218474,
            0.24945345883743153,
            0.2485154545738791,
            0.24757698395836475,
            0.24663804852144838,
            0.24569864979706868,
            0.2447587893225313,
            0.24381846863849918,
            0.24287768928898695,
            0.24193645282135534,
            0.24099476078629137,
            0.24005261473781317,
            0.23911001623324804,
            0.23816696683323746,
            0.23722346810171455,
            0.2362795216059005,
            0.2353351289163034,
            0.23439029160669636,
            0.2334450112541109,
            0.23249928943884002,
            0.23155312774441225,
            0.23060652775759025,
            0.2296594910683641,
            0.22871201926993467,
            0.2277641139587132,
            0.22681577673430459,
            0.22586700919949754,
            0.22491781296026253,
            0.22396818962573106,
            0.22301814080819649,
            0.22206766812310186,
            0.22111677318902145,
            0.2201654576276609,
            0.21921372306384596,
            0.21826157112550906,
            0.21730900344367987,
            0.21635602165247517,
            0.2154026273890933,
            0.21444882229380108,
            0.21349460800991732,
            0.21253998618381448,
            0.21158495846490002,
            0.21062952650561004,
            0.2096736919613928,
            0.20871745649070628,
            0.20776082175500638,
            0.20680378941873037,
            0.20584636114929153,
            0.20488853861706935,
            0.20393032349539253,
            0.20297171746053622,
            0.20201272219170716,
            0.20105333937103242,
            0.2000935706835515,
            0.1991334178172016,
            0.19817288246280806,
            0.19721196631407753,
            0.1962506710675823,
            0.19528899842274702,
            0.1943269500818454,
            0.19336452774998067,
            0.1924017331350839,
            0.19143856794789138,
            0.19047503390194356,
            0.18951113271356582,
            0.18854686610186508,
            0.18758223578871147,
            0.18661724349873038,
            0.1856518909592876,
            0.18468617990048342,
            0.1837201120551384,
            0.18275368915877807,
            0.18178691294962912,
            0.1808197851685926,
            0.17985230755925824,
            0.17888448186786776,
            0.17791630984331078,
            0.17694779323711918,
            0.17597893380344712,
            0.17500973329906577,
            0.17404019348334843,
            0.1730703161182507,
            0.17210010296831543,
            0.17112955580064682,
            0.17015867638489998,
            0.16918746649327346,
            0.1682159279005007,
            0.16724406238382125,
            0.16627187172298427,
            0.16529935770022722,
            0.16432652210027734,
            0.16335336671031936,
            0.1623798933199906,
            0.1614061037213796,
            0.1604319997090002,
            0.1594575830797802,
            0.1584828556330589,
            0.1575078191705571,
            0.1565324754963835,
            0.1555568264170116,
            0.15458087374126325,
            0.15360461928030497,
            0.1526280648476304,
            0.15165121225904732,
            0.15067406333266808,
            0.14969661988888983,
            0.14871888375038347,
            0.14774085674209253,
            0.1467625406912016,
            0.14578393742713303,
            0.1448050487815378,
            0.14382587658826798,
            0.14284642268338457,
            0.1418666889051187,
            0.14088667709388467,
            0.13990638909224645,
            0.13892582674491,
            0.13794499189871873,
            0.13696388640262985,
            0.13598251210770068,
            0.1350008708670794,
            0.13401896453599482,
            0.1330367949717334,
            0.1320543640336366,
            0.1310716735830735,
            0.1300887254834391,
            0.1291055216001384,
            0.1281220638005682,
            0.12713835395410705,
            0.12615439393209665,
            0.12517018560783555,
            0.12418573085655832,
            0.1232010315554282,
            0.12221608958351858,
            0.12123090682179656,
            0.12024548515311606,
            0.1192598264621969,
            0.11827393263561733,
            0.1172878055617945,
            0.11630144713097297,
            0.11531485923520832,
            0.11432804376835705,
            0.11334100262606048,
            0.11235373770572497,
            0.11136625090651786,
            0.11037854412934578,
            0.10939061927684052,
            0.10840247825335031,
            0.10741412296492064,
            0.10642555531927712,
            0.10543677722581986,
            0.10444779059560036,
            0.10345859734131296,
            0.10246919937727797,
            0.10147959861942459,
            0.10048979698527945,
            0.09949979639361725,
            0.09850959876640084,
            0.09751920602425546,
            0.09652862009113033,
            0.09553784289360417,
            0.09454687635713352,
            0.09355572241090411,
            0.09256438298438563,
            0.09157286000814072,
            0.0905811554164497,
            0.08958927114162618,
            0.08859720912033718,
            0.08760497128953312,
            0.0866125595864325,
            0.0856199759520836,
            0.08462722232753876,
            0.0836343006538107,
            0.08264121287598543,
            0.08164796093885128,
            0.0806545467886578,
            0.07966097237226194,
            0.07866723963985289,
            0.0776733505407736,
            0.07667930702752107,
            0.07568511105113135,
            0.07469076456667094,
            0.07369626952823059,
            0.0727016278931816,
            0.07170684161784936,
            0.07071191266132631,
            0.06971684298283709,
            0.06872163454384782,
            0.0677262893053783,
            0.0667308092313713,
            0.06573519628506755,
            0.06473945243165015,
            0.06374357963753977,
            0.06274757986976566,
            0.061751455096724917,
            0.060755207286843985,
            0.05975883841128907,
            0.05876235044014002,
            0.057765745346259334,
            0.05676902510209037,
            0.05577219168203648,
            0.054775247060539795,
            0.053778193212983216,
            0.052781032116825735,
            0.051783765748510985,
            0.050786396086838666,
            0.04978892511118655,
            0.048791354800509903,
            0.047793687136294616,
            0.046795924099537485,
            0.04579806767244831,
            0.044800119838128594,
            0.04380208258039545,
            0.04280395788349921,
            0.041805747732162724,
            0.04080745411297677,
            0.03980907901130823,
            0.03881062441542395,
            0.0378120923120122,
            0.03681348469010312,
            0.03581480353849738,
            0.0348160508463137,
            0.0338172286041734,
            0.03281833880253289,
            0.03181938343260659,
            0.03082036448598563,
            0.029821283955052822,
            0.028822143832505708,
            0.02782294611137485,
            0.026823692785647845,
            0.025824385849132814,
            0.024825027296427236,
            0.023825619122559222,
            0.022826163322914643,
            0.021826661892956192,
            0.020827116829113545,
            0.0198275301274819,
            0.018827903785025434,
            0.017828239798756012,
            0.016828540166048882,
            0.01582880688456255,
            0.014829041952325867,
            0.013829247367513398,
            0.012829425128520163,
            0.011829577233969624,
            0.01082970568273834,
            0.009829812473887051,
            0.00882989960660007,
            0.007829969080222142,
            0.00683002289434951,
            0.005830063048580668,
            0.004830091542654662,
            0.0038301103764683845,
            0.0028301215498672968,
            0.0018301270628913685,
            0.0008301289155032592,
            -0.0001698708921627111,
            -0.0011698703600753766,
            -0.0021698674881459675,
            -0.003169860276411714,
            -0.004169846724752982,
            -0.005169824833234971,
            -0.006169792602035776,
            -0.007169748031218174,
            -0.008169689121198143,
            -0.009169613872222081,
            -0.010169520285071499,
            -0.011169406360068117,
            -0.012169270098374804,
            -0.013169109500828266,
            -0.014168922568748462,
            -0.015168707303474999,
            -0.016168461706714203,
            -0.017168183780293805,
            -0.018167871526448314,
            -0.019167522947642134,
            -0.020167136046391792,
            -0.021166708825864897,
            -0.022166239289294693,
            -0.02316572544065436,
            -0.02416516528370603,
            -0.025164556823041206,
            -0.026163898063277357,
            -0.027163187009533858,
            -0.02816242166777748,
            -0.02916160004361124,
            -0.03016072014407455,
            -0.031159779975703922,
            -0.03215877754598599,
            -0.033157710862984933,
            -0.03415657793528044,
            -0.035155376771727115,
            -0.0361541053816503,
            -0.03715276177530694,
            -0.038151343963312566,
            -0.03914984995740427,
            -0.04014827776861848,
            -0.04114662541020691,
            -0.0421448908946,
            -0.04314307223598553,
            -0.04414116744882317,
            -0.04513917454814841,
            -0.04613709155018882,
            -0.04713491647094259,
            -0.04813264732819334,
            -0.04913028213944527,
            -0.050127818924115705,
            -0.05112525570108299,
            -0.05212259049172506,
            -0.05311982131624312,
            -0.05411694619729933,
            -0.055113963157817816,
            -0.056110870220958745,
            -0.05710766541215728,
            -0.05810434675624078,
            -0.059100912279563635,
            -0.06009736001029598,
            -0.06109368797572445,
            -0.06208989420570285,
            -0.06308597673054568,
            -0.06408193358055679,
            -0.06507776278875912,
            -0.06607346238783844,
            -0.06706903041240282,
            -0.06806446489739422,
            -0.06905976387943294,
            -0.07005492539563765,
            -0.0710499474848527,
            -0.0720448281861041,
            -0.07303956554084651,
            -0.07403415759028324,
            -0.07502860237823392,
            -0.07602289794772125,
            -0.07701704234565883,
            -0.07801103361713661,
            -0.0790048698102861,
            -0.07999854897483229,
            -0.08099206916043333,
            -0.08198542841849332,
            -0.08297862480218916,
            -0.08397165636580187,
            -0.08496452116409785,
            -0.0859572172535511,
            -0.08694974269334012,
            -0.08794209554227173,
            -0.08893427386021344,
            -0.08992627571089407,
            -0.09091809915706149,
            -0.09190974226350475,
            -0.09290120309676726,
            -0.09389247972447733,
            -0.09488357021599708,
            -0.09587447264197561,
            -0.09686518507553417,
            -0.09785570558904787,
            -0.09884603225821177,
            -0.09983616316017487,
            -0.10082609637271558,
            -0.10181582997595508,
            -0.10280536205126332,
            -0.10379469068164843,
            -0.10478381395173345,
            -0.10577272994774246,
            -0.10676143675754014,
            -0.10774993247063838,
            -0.10873821517819927,
            -0.10972628297306665,
            -0.11071413394977317,
            -0.11170176620454714,
            -0.11268917783534772,
            -0.11367636694185186,
            -0.11466333162549124,
            -0.11565006998945777,
            -0.1166365801387144,
            -0.11762286018001741,
            -0.11860890822192066,
            -0.11959472237480016,
            -0.12058030075086343,
            -0.121565641464162,
            -0.12255074263060792,
            -0.12353560236798608,
            -0.12452021879596968,
            -0.12550459003613415,
            -0.12648871421197322,
            -0.12747258944890258,
            -0.12845621387429465,
            -0.12943958561746444,
            -0.13042270280970936,
            -0.13140556358430888,
            -0.13238816607653836,
            -0.13337050842368733,
            -0.13435258876507858,
            -0.13533440524206136,
            -0.1363159559980512,
            -0.13729723917852582,
            -0.13827825293104334,
            -0.13925899540525663,
            -0.14023946475292806,
            -0.1412196591279386,
            -0.14219957668630473,
            -0.14317921558619623,
            -0.14415857398793802,
            -0.14513765005403312,
            -0.14611644194917178,
            -0.1470949478402454,
            -0.14807316589636155,
            -0.14905109428885413,
            -0.15002873119129895,
            -0.15100607477952713,
            -0.15198312323163246,
            -0.152959874727995,
            -0.1539363274512847,
            -0.15491247958647944,
            -0.15588832932087385,
            -0.1568638748440943,
            -0.15783911434811856,
            -0.15881404602727342,
            -0.15978866807826161,
            -0.16076297870016704,
            -0.16173697609447238,
            -0.1627106584650647,
            -0.16368402401825355,
            -0.1646570709627866,
            -0.16562979750985155,
            -0.16660220187309888,
            -0.16757428226864757,
            -0.16854603691510406,
            -0.16951746403357132,
            -0.17048856184765357,
            -0.1714593285834824,
            -0.17242976246972613,
            -0.1733998617375879,
            -0.1743696246208339,
            -0.17533904935580283,
            -0.1763081341814092,
            -0.17727687733916817,
            -0.17824527707319252,
            -0.17921333163021694,
            -0.18018103925961074,
            -0.1811483982133758,
            -0.18211540674617177,
            -0.18308206311532993,
            -0.18404836558084425,
            -0.18501431240540994,
            -0.18597990185442023,
            -0.18694513219597583,
            -0.1879100017009053,
            -0.18887450864277058,
            -0.18983865129788188,
            -0.19080242794530827,
            -0.1917658368668854,
            -0.19272887634723182,
            -0.19369154467376024,
            -0.1946538401366846,
            -0.19561576102903414,
            -0.19657730564666542,
            -0.19753847228827096,
            -0.19849925925539363,
            -0.19945966485243272,
            -0.20041968738666274,
            -0.20137932516823995,
            -0.20233857651020248,
            -0.2032974397285051,
            -0.20425591314200986,
            -0.2052139950725054,
            -0.20617168384471696,
            -0.20712897778631348,
            -0.20808587522792454,
            -0.20904237450314972,
            -0.20999847394855534,
            -0.21095417190371096,
            -0.2119094667111753,
            -0.21286435671652315,
            -0.21381884026834694,
            -0.21477291571826831,
            -0.21572658142095363,
            -0.2166798357341173,
            -0.21763267701853478,
            -0.218585103638053,
            -0.21953711395960337,
            -0.22048870635320666,
            -0.22143987919198427,
            -0.22239063085217217,
            -0.22334095971312545,
            -0.22429086415733138,
            -0.22524034257041753,
            -0.22618939334116367,
            -0.22713801486151025,
            -0.22808620552656875,
            -0.22903396373462756,
            -0.2299812878871704,
            -0.23092817638887236,
            -0.23187462764762176,
            -0.23282064007452719,
            -0.23376621208392176,
            -0.2347113420933709,
            -0.23565602852369794,
            -0.23660026979897025,
            -0.23754406434652245,
            -0.23848741059696876,
            -0.2394303069841991,
            -0.24037275194539764,
            -0.24131474392104896,
            -0.2422562813549487,
            -0.24319736269421077,
            -0.2441379863892748,
            -0.24507815089391707,
            -0.2460178546652631,
            -0.2469570961637852,
            -0.2478958738533228,
            -0.24883418620108508,
            -0.2497720316776577,
            -0.25070940875702363,
            -0.2516463159165505,
            -0.2525827516370177,
            -0.2535187144026175,
            -0.25445420270096136,
            -0.2553892150230893,
            -0.2563237498634859,
            -0.2572578057200725,
            -0.25819138109423334,
            -0.25912447449080905,
            -0.2600570844181108,
            -0.26098920938793146,
            -0.2619208479155475,
            -0.2628519985197302,
            -0.2637826597227491,
            -0.2647128300503869,
            -0.2656425080319436,
            -0.2665716922002428,
            -0.2675003810916367,
            -0.26842857324602315,
            -0.26935626720684486,
            -0.2702834615210965,
            -0.2712101547393403,
            -0.27213634541570236,
            -0.2730620321078915,
            -0.27398721337719534,
            -0.2749118877884927,
            -0.2758360539102623,
            -0.2767597103145899,
            -0.27768285557717076,
            -0.27860548827731935,
            -0.27952760699797535,
            -0.2804492103257188,
            -0.2813702968507593,
            -0.2822908651669566,
            -0.2832109138718271,
            -0.2841304415665468,
            -0.2850494468559481,
            -0.28596792834855334,
            -0.2868858846565499,
            -0.287803314395818,
            -0.2887202161859315,
            -0.2896365886501576,
            -0.2905524304154687,
            -0.2914677401125593,
            -0.29238251637582635,
            -0.2932967578433988,
            -0.2942104631571344,
            -0.2951236309626257,
            -0.2960362599092057,
            -0.2969483486499577,
            -0.29785989584171596,
            -0.2987709001450768,
            -0.29968136022439706,
            -0.30059127474780856,
            -0.30150064238721636,
            -0.30240946181831196,
            -0.30331773172056875,
            -0.3042254507772574,
            -0.30513261767544625,
            -0.30603923110600556,
            -0.3069452897636157,
            -0.3078507923467745,
            -0.3087557375577958,
            -0.3096601241028201,
            -0.3105639506918176,
            -0.31146721603859234,
            -0.3123699188607934,
            -0.31327205787990936,
            -0.31417363182128494,
            -0.31507463941411,
            -0.315975079391444,
            -0.3168749504902105,
            -0.3177742514511961,
            -0.31867298101906566,
            -0.31957113794236175,
            -0.3204687209735108,
            -0.3213657288688277,
            -0.3222621603885144,
            -0.3231580142966747,
            -0.32405328936131644,
            -0.3249479843543425,
            -0.32584209805157205,
            -0.3267356292327387,
            -0.3276285766814909,
            -0.3285209391854007,
            -0.3294127155359635,
            -0.33030390452860864,
            -0.3311945049626989,
            -0.33208451564153196,
            -0.3329739353723448,
            -0.3338627629663316,
            -0.3347509972386197,
            -0.33563863700830426,
            -0.3365256810984245,
            -0.33741212833598716,
            -0.3382979775519624,
            -0.3391832275812817,
            -0.34006787726285354,
            -0.3409519254395579,
            -0.34183537095824973,
            -0.34271821266976804,
            -0.34360044942893453,
            -0.34448208009455306,
            -0.3453631035294265,
            -0.3462435186003406,
            -0.34712332417808583,
            -0.34800251913744773,
            -0.34888110235721054,
            -0.3497590727201698,
            -0.3506364291131261,
            -0.35151317042688573,
            -0.35238929555627646,
            -0.35326480340013555,
            -0.354139692861319,
            -0.3550139628467085,
            -0.35588761226720256,
            -0.35676064003772895,
            -0.3576330450772465,
            -0.35850482630873737,
            -0.3593759826592225,
            -0.36024651305975897,
            -0.36111641644543213,
            -0.3619856917553784,
            -0.362854337932769,
            -0.36372235392481944,
            -0.36458973868279426,
            -0.3654564911620006,
            -0.3663226103217989,
            -0.3671880951256023,
            -0.3680529445408699,
            -0.36891715753912385,
            -0.36978073309593995,
            -0.37064367019094985,
            -0.3715059678078505,
            -0.3723676249343944,
            -0.37322864056240135,
            -0.37408901368775266,
            -0.37494874331039824,
            -0.3758078284343527,
            -0.37666626806770237,
            -0.3775240612226009,
            -0.37838120691527183,
            -0.3792377041660139,
            -0.38009355199919886,
            -0.3809487494432705,
            -0.38180329553074943,
            -0.3826571892982339,
            -0.38351042978639666,
            -0.3843630160399922,
            -0.38521494710784854,
            -0.3860662220428813,
            -0.38691683990207937,
            -0.3877667997465179,
            -0.3886161006413497,
            -0.38946474165581235,
            -0.39031272186322846,
            -0.39116004034100116,
            -0.39200669617061834,
            -0.39285268843765125,
            -0.3936980162317589,
            -0.39454267864668124,
            -0.39538667478024553,
            -0.39623000373436584,
            -0.3970726646150409,
            -0.3979146565323556,
            -0.3987559786004781,
            -0.39959662993766404,
            -0.4004366096662599,
            -0.40127591691268866,
            -0.40211455080746406,
            -0.4029525104851886,
            -0.40378979508454144,
            -0.4046264037482982,
            -0.4054623356233102,
            -0.40629758986051556,
            -0.4071321656149386,
            -0.4079660620456848,
            -0.40879927831594426,
            -0.4096318135929904,
            -0.4104636670481762,
            -0.41129483785693993,
            -0.41212532519879624,
            -0.41295512825734393,
            -0.413784246220257,
            -0.4146126782792948,
            -0.4154404236302866,
            -0.41626748147314635,
            -0.41709385101185337,
            -0.4179195314544751,
            -0.41874452201314366,
            -0.41956882190406636,
            -0.4203924303475245,
            -0.4212153465678686,
            -0.422037569793518,
            -0.42285909925696363,
            -0.42367993419475647,
            -0.42450007384752264,
            -0.42531951745994595,
            -0.4261382642807748,
            -0.42695631356281977,
            -0.4277736645629531,
            -0.4285903165421032,
            -0.4294062687652578,
            -0.4302215205014531,
            -0.4310360710237894,
            -0.4318499196094145,
            -0.4326630655395223,
            -0.4334755080993618,
            -0.4342872465782282,
            -0.43509828026945424,
            -0.43590860847042623,
            -0.4367182304825617,
            -0.43752714561132605,
            -0.43833535316621675,
            -0.43914285246076395,
            -0.4399496428125356,
            -0.44075572354313,
            -0.4415610939781712,
            -0.4423657534473114,
            -0.44316970128422584,
            -0.44397293682661537,
            -0.4447754594161915,
            -0.44557726839869216,
            -0.44637836312386725,
            -0.4471787429454753,
            -0.4479784072212886,
            -0.44877735531308355,
            -0.4495755865866429,
            -0.4503731004117532,
            -0.4511698961621954,
            -0.451965973215752,
            -0.452761330954194,
            -0.45355596876328963,
            -0.4543498860327921,
            -0.45514308215643756,
            -0.45593555653195106,
            -0.45672730856103044,
            -0.4575183376493558,
            -0.4583086432065779,
            -0.459098224646317,
            -0.4598870813861652,
            -0.46067521284767726,
            -0.4614626184563667,
            -0.4622492976417069,
            -0.46303524983712774,
            -0.4638204744800072,
            -0.4646049710116758,
            -0.4653887388774062,
            -0.466171777526412,
            -0.46695408641185127,
            -0.46773566499080743,
            -0.46851651272430045,
            -0.46929662907728353,
            -0.4700760135186208,
            -0.470854665521109,
            -0.4716325845614578,
            -0.4724097701202897,
            -0.47318622168213814,
            -0.4739619387354409,
            -0.4747369207725405,
            -0.4755111672896782,
            -0.47628467778698574,
            -0.4770574517684914,
            -0.47782948874210646,
            -0.4786007882196267,
            -0.47937134971672846,
            -0.48014117275295926,
            -0.48091025685174194,
            -0.48167860154036396,
            -0.4824462063499775,
            -0.4832130708155906,
            -0.48397919447607274,
            -0.48474457687413264,
            -0.48550921755633686,
            -0.48627311607308765,
            -0.4870362719786264,
            -0.4877986848310295,
            -0.4885603541921997,
            -0.48932127962786376,
            -0.4900814607075755,
            -0.4908408970046979,
            -0.4915995880964087,
            -0.4923575335636898,
            -0.4931147329913279,
            -0.4938711859679097,
            -0.49462689208581073,
            -0.4953818509411952,
            -0.4961360621340154,
            -0.49688952526799823,
            -0.49764223995065154,
            -0.49839420579324656,
            -0.49914542241082155,
            -0.4998958894221786,
            -0.5006456064498713,
            -0.5013945731202022,
            -0.502142789063226,
            -0.5028902539127332,
            -0.5036369673062537,
            -0.5043829288850452,
            -0.50512813829409,
            -0.5058725951820967,
            -0.5066162992014887,
            -0.5073592500083921,
            -0.5081014472626482,
            -0.5088428906277971,
            -0.5095835797710706,
            -0.5103235143633914,
            -0.5110626940793703,
            -0.5118011185972943,
            -0.5125387875991276,
            -0.5132757007705011,
            -0.5140118578007112,
            -0.5147472583827122,
            -0.5154819022131104,
            -0.5162157889921617,
            -0.5169489184237614,
            -0.5176812902154463,
            -0.5184129040783761,
            -0.5191437597273479,
            -0.519873856880769,
            -0.5206031952606649,
            -0.5213317745926718,
            -0.5220595946060262,
            -0.5227866550335667,
            -0.5235129556117188,
            -0.524238496080499,
            -0.5249632761835024,
            -0.5256872956679005,
            -0.5264105542844301,
            -0.5271330517873988,
            -0.527854787934666,
            -0.5285757624876437,
            -0.5292959752112919,
            -0.530015425874109,
            -0.5307341142481327,
            -0.5314520401089207,
            -0.5321692032355585,
            -0.5328856034106487,
            -0.5336012404203024,
            -0.5343161140541326,
            -0.5350302241052592,
            -0.5357435703702861,
            -0.5364561526493069,
            -0.5371679707458961,
            -0.5378790244670998,
            -0.5385893136234373,
            -0.5392988380288815,
            -0.5400075975008688,
            -0.5407155918602827,
            -0.5414228209314494,
            -0.5421292845421304,
            -0.54283498252352,
            -0.5435399147102385,
            -0.5442440809403236,
            -0.5449474810552208,
            -0.5456501148997857,
            -0.5463519823222742,
            -0.5470530831743293,
            -0.5477534173109865,
            -0.548452984590658,
            -0.54915178487513,
            -0.5498498180295551,
            -0.5505470839224499,
            -0.5512435824256816,
            -0.5519393134144659,
            -0.5526342767673612,
            -0.5533284723662596,
            -0.5540219000963806,
            -0.5547145598462675,
            -0.5554064515077747,
            -0.5560975749760683,
            -0.5567879301496126,
            -0.5574775169301716,
            -0.5581663352227941,
            -0.5588543849358116,
            -0.5595416659808308,
            -0.5602281782727243,
            -0.5609139217296311,
            -0.5615988962729414,
            -0.5622831018272921,
            -0.5629665383205653,
            -0.5636492056838769,
            -0.5643311038515665,
            -0.5650122327611998,
            -0.5656925923535513,
            -0.5663721825726064,
            -0.56705100336555,
            -0.5677290546827589,
            -0.568406336477798,
            -0.5690828487074098,
            -0.5697585913315141,
            -0.5704335643131897,
            -0.5711077676186782,
            -0.5717812012173734,
            -0.5724538650818113,
            -0.5731257591876673,
            -0.5737968835137477,
            -0.5744672380419839,
            -0.5751368227574194,
            -0.5758056376482101,
            -0.5764736827056174,
            -0.577140957923994,
            -0.5778074633007811,
            -0.578473198836505,
            -0.5791381645347606,
            -0.5798023604022171,
            -0.5804657864485971,
            -0.5811284426866773,
            -0.5817903291322823,
            -0.5824514458042753,
            -0.5831117927245492,
            -0.5837713699180198,
            -0.5844301774126228,
            -0.5850882152393018,
            -0.585745483432003,
            -0.5864019820276662,
            -0.5870577110662237,
            -0.5877126705905827,
            -0.5883668606466281,
            -0.589020281283209,
            -0.589672932552134,
            -0.590324814508161,
            -0.5909759272089984,
            -0.5916262707152831,
            -0.5922758450905862,
            -0.5929246504014025,
            -0.5935726867171379,
            -0.5942199541101069,
            -0.594866452655527,
            -0.5955121824315033,
            -0.5961571435190309,
            -0.5968013360019805,
            -0.5974447599670929,
            -0.5980874155039758,
            -0.5987293027050872,
            -0.5993704216657356,
            -0.6000107724840734,
            -0.6006503552610837,
            -0.6012891701005754,
            -0.6019272171091736,
            -0.60256449639632,
            -0.603201008074258,
            -0.6038367522580229,
            -0.6044717290654426,
            -0.6051059386171282,
            -0.6057393810364569,
            -0.6063720564495814,
            -0.607003964985406,
            -0.607635106775587,
            -0.6082654819545268,
            -0.6088950906593631,
            -0.6095239330299604,
            -0.6101520092089064,
            -0.6107793193414995,
            -0.611405863575747,
            -0.6120316420623522,
            -0.6126566549547088,
            -0.6132809024088948,
            -0.6139043845836638,
            -0.6145271016404382,
            -0.6151490537432974,
            -0.6157702410589766,
            -0.6163906637568553,
            -0.6170103220089508,
            -0.6176292159899094,
            -0.6182473458769995,
            -0.618864711850108,
            -0.619481314091724,
            -0.6200971527869383,
            -0.6207122281234343,
            -0.6213265402914784,
            -0.6219400894839138,
            -0.6225528758961505,
            -0.6231648997261661,
            -0.6237761611744846,
            -0.6243866604441813,
            -0.6249963977408679,
            -0.625605373272685,
            -0.626213587250299,
            -0.6268210398868902,
            -0.6274277313981487,
            -0.6280336620022624,
            -0.628638831919913,
            -0.6292432413742651,
            -0.629846890590962,
            -0.6304497797981163,
            -0.6310519092263026,
            -0.6316532791085483,
            -0.6322538896803274,
            -0.6328537411795557,
            -0.6334528338465742,
            -0.634051167924152,
            -0.6346487436574721,
            -0.6352455612941275,
            -0.6358416210841071,
            -0.6364369232797962,
            -0.6370314681359643,
            -0.6376252559097573,
            -0.6382182868606918,
            -0.6388105612506447,
            -0.6394020793438477,
            -0.6399928414068792,
            -0.640582847708658,
            -0.6411720985204306,
            -0.6417605941157716,
            -0.6423483347705654,
            -0.6429353207630067,
            -0.6435215523735967,
            -0.6441070298851194,
            -0.6446917535826494,
            -0.6452757237535399,
            -0.645858940687409,
            -0.6464414046761399,
            -0.647023116013872,
            -0.6476040749969838,
            -0.6481842819241025,
            -0.6487637370960786,
            -0.6493424408159898,
            -0.6499203933891305,
            -0.650497595123001,
            -0.6510740463273031,
            -0.6516497473139314,
            -0.6522246983969665,
            -0.6527988998926652,
            -0.6533723521194558,
            -0.6539450553979252,
            -0.6545170100508212,
            -0.6550882164030327,
            -0.6556586747815895,
            -0.6562283855156565,
            -0.656797348936515,
            -0.6573655653775708,
            -0.6579330351743351,
            -0.6584997586644155,
            -0.6590657361875216,
            -0.6596309680854432,
            -0.6601954547020488,
            -0.6607591963832793,
            -0.6613221934771359,
            -0.6618844463336784,
            -0.6624459553050108,
            -0.6630067207452788,
            -0.6635667430106611,
            -0.6641260224593615,
            -0.6646845594515972,
            -0.6652423543496016,
            -0.6657994075176029,
            -0.6663557193218294,
            -0.666911290130496,
            -0.6674661203137923,
            -0.6680202102438837,
            -0.6685735602948989,
            -0.6691261708429227,
            -0.6696780422659889,
            -0.6702291749440727,
            -0.6707795692590853,
            -0.6713292255948623,
            -0.6718781443371563,
            -0.672426325873635,
            -0.6729737705938698,
            -0.673520478889324,
            -0.674066451153355,
            -0.6746116877811966,
            -0.6751561891699607,
            -0.6756999557186234,
            -0.6762429878280197,
            -0.6767852859008343,
            -0.6773268503416005,
            -0.67786768155668,
            -0.6784077799542712,
            -0.678947145944391,
            -0.6794857799388682,
            -0.6800236823513396,
            -0.6805608535972427,
            -0.6810972940938034,
            -0.6816330042600337,
            -0.6821679845167232,
            -0.6827022352864276,
            -0.6832357569934684,
            -0.6837685500639188,
            -0.6843006149255985,
            -0.6848319520080706,
            -0.6853625617426272,
            -0.685892444562286,
            -0.6864216009017838,
            -0.6869500311975656,
            -0.6874777358877784,
            -0.6880047154122697,
            -0.68853097021257,
            -0.6890565007318922,
            -0.6895813074151234,
            -0.6901053907088157,
            -0.6906287510611834,
            -0.6911513889220866,
            -0.6916733047430337,
            -0.6921944989771711,
            -0.6927149720792708,
            -0.6932347245057303,
            -0.6937537567145627,
            -0.6942720691653849,
            -0.694789662319421,
            -0.6953065366394826,
            -0.6958226925899696,
            -0.6963381306368637,
            -0.6968528512477136,
            -0.6973668548916347,
            -0.6978801420393023,
            -0.6983927131629368,
            -0.698904568736307,
            -0.699415709234714,
            -0.6999261351349879,
            -0.7004358469154822,
            -0.7009448450560632,
            -0.7014531300381032,
            -0.7019607023444805,
            -0.7024675624595587,
            -0.702973710869193,
            -0.7034791480607157,
            -0.7039838745229284,
            -0.704487890746102,
            -0.7049911972219616,
            -0.7054937944436843,
            -0.7059956829058927,
            -0.7064968631046391,
            -0.7069973355374125,
            -0.7074971007031232,
            -0.7079961591020921,
            -0.7084945112360534,
            -0.7089921576081414,
            -0.7094890987228847,
            -0.7099853350861982,
            -0.7104808672053805,
            -0.7109756955890995,
            -0.7114698207473936,
            -0.7119632431916595,
            -0.7124559634346462,
            -0.7129479819904493,
            -0.7134392993745032,
            -0.7139299161035746,
            -0.7144198326957548,
            -0.7149090496704545,
            -0.7153975675483953,
            -0.7158853868516042,
            -0.7163725081034055,
            -0.7168589318284129,
            -0.7173446585525276,
            -0.7178296888029255,
            -0.7183140231080555,
            -0.7187976619976296,
            -0.7192806060026137,
            -0.7197628556552307,
            -0.7202444114889401,
            -0.7207252740384422,
            -0.7212054438396678,
            -0.7216849214297688,
            -0.7221637073471147,
            -0.7226418021312861,
            -0.7231192063230661,
            -0.7235959204644337,
            -0.7240719450985593,
            -0.7245472807697976,
            -0.7250219280236754,
            -0.7254958874068957,
            -0.7259691594673215,
            -0.7264417447539736,
            -0.7269136438170235,
            -0.7273848572077841,
            -0.7278553854787092,
            -0.7283252291833802,
            -0.7287943888765047,
            -0.729262865113907,
            -0.729730658452522,
            -0.7301977694503909,
            -0.7306641986666498,
            -0.7311299466615298,
            -0.7315950139963459,
            -0.7320594012334914,
            -0.7325231089364318,
            -0.7329861376696981,
            -0.7334484879988818,
            -0.7339101604906275,
            -0.7343711557126241,
            -0.7348314742336035,
            -0.7352911166233298,
            -0.7357500834525944,
            -0.7362083752932114,
            -0.736665992718008,
            -0.7371229363008199,
            -0.7375792066164876,
            -0.7380348042408428,
            -0.7384897297507108,
            -0.7389439837238992,
            -0.7393975667391913,
            -0.739850479376343,
            -0.7403027222160741,
            -0.7407542958400603,
            -0.7412052008309343,
            -0.7416554377722714,
            -0.7421050072485859,
            -0.7425539098453292,
            -0.7430021461488768,
            -0.7434497167465266,
            -0.7438966222264928,
            -0.7443428631778956,
            -0.7447884401907624,
            -0.745233353856015,
            -0.7456776047654643,
            -0.7461211935118099,
            -0.7465641206886253,
            -0.7470063868903618,
            -0.7474479927123335,
            -0.7478889387507139,
            -0.7483292256025362,
            -0.7487688538656778,
            -0.7492078241388596,
            -0.7496461370216405,
            -0.7500837931144084,
            -0.7505207930183762,
            -0.7509571373355777,
            -0.7513928266688553,
            -0.751827861621863,
            -0.7522622427990532,
            -0.7526959708056731,
            -0.7531290462477616,
            -0.7535614697321388,
            -0.7539932418664046,
            -0.7544243632589293,
            -0.754854834518848,
            -0.755284656256061,
            -0.7557138290812179,
            -0.7561423536057169,
            -0.7565702304417052,
            -0.7569974602020607,
            -0.7574240435003956,
            -0.7578499809510483,
            -0.758275273169077,
            -0.7586999207702527,
            -0.7591239243710584,
            -0.7595472845886762,
            -0.7599700020409892,
            -0.7603920773465704,
            -0.7608135111246785,
            -0.7612343039952554,
            -0.7616544565789146,
            -0.7620739694969423,
            -0.7624928433712874,
            -0.7629110788245548,
            -0.763328676480005,
            -0.7637456369615465,
            -0.7641619608937268,
            -0.7645776489017317,
            -0.764992701611375,
            -0.7654071196491,
            -0.7658209036419679,
            -0.7662340542176515,
            -0.766646572004438,
            -0.7670584576312134,
            -0.7674697117274661,
            -0.7678803349232735,
            -0.7682903278493025,
            -0.7686996911368026,
            -0.7691084254175975,
            -0.7695165313240856,
            -0.7699240094892293,
            -0.7703308605465504,
            -0.7707370851301315,
            -0.7711426838746,
            -0.7715476574151295,
            -0.7719520063874359,
            -0.7723557314277677,
            -0.7727588331729013,
            -0.7731613122601402,
            -0.7735631693273034,
            -0.773964405012729,
            -0.7743650199552564,
            -0.7747650147942344,
            -0.775164390169507,
            -0.7755631467214119,
            -0.7759612850907759,
            -0.7763588059189077,
            -0.7767557098475935,
            -0.7771519975190933,
            -0.7775476695761355,
            -0.7779427266619072,
            -0.7783371694200595,
            -0.7787309984946905,
            -0.7791242145303487,
            -0.779516818172026,
            -0.7799088100651492,
            -0.7803001908555809,
            -0.7806909611896099,
            -0.7810811217139477,
            -0.7814706730757253,
            -0.7818596159224843,
            -0.782247950902176,
            -0.7826356786631574,
            -0.783022799854179,
            -0.7834093151243888,
            -0.7837952251233221,
            -0.7841805305008969,
            -0.7845652319074155,
            -0.7849493299935483,
            -0.785332825410337,
            -0.7857157188091909,
            -0.7860980108418785,
            -0.7864797021605224,
            -0.7868607934175951,
            -0.7872412852659174,
            -0.7876211783586508,
            -0.7880004733492921,
            -0.7883791708916699,
            -0.7887572716399432,
            -0.7891347762485902,
            -0.7895116853724092,
            -0.7898879996665107,
            -0.7902637197863149,
            -0.7906388463875448,
            -0.7910133801262258,
            -0.7913873216586749,
            -0.7917606716415035,
            -0.792133430731606,
            -0.7925055995861602,
            -0.7928771788626197,
            -0.7932481692187118,
            -0.793618571312431,
            -0.7939883858020369,
            -0.7943576133460452,
            -0.7947262546032307,
            -0.7950943102326162,
            -0.7954617808934696,
            -0.7958286672453012,
            -0.7961949699478598,
            -0.7965606896611271,
            -0.79692582704531,
            -0.7972903827608447,
            -0.7976543574683816,
            -0.7980177518287905,
            -0.7983805665031536,
            -0.7987428021527551,
            -0.799104459439087,
            -0.7994655390238368,
            -0.7998260415688868,
            -0.800185967736312,
            -0.8005453181883687,
            -0.8009040935874965,
            -0.8012622945963157,
            -0.8016199218776167,
            -0.8019769760943579,
            -0.8023334579096659,
            -0.8026893679868271,
            -0.8030447069892835,
            -0.803399475580631,
            -0.8037536744246135,
            -0.8041073041851199,
            -0.8044603655261797,
            -0.804812859111957,
            -0.8051647856067516,
            -0.8055161456749882,
            -0.805866939981219,
            -0.8062171691901132,
            -0.8065668339664596,
            -0.8069159349751593,
            -0.8072644728812178,
            -0.8076124483497491,
            -0.8079598620459695,
            -0.8083067146351847,
            -0.8086530067828022,
            -0.8089987391543125,
            -0.8093439124152905,
            -0.8096885272313986,
            -0.8100325842683708,
            -0.8103760841920166,
            -0.8107190276682152,
            -0.8110614153629118,
            -0.8114032479421137,
            -0.8117445260718869,
            -0.8120852504183517,
            -0.8124254216476792,
            -0.8127650404260868,
            -0.8131041074198372,
            -0.8134426232952323,
            -0.8137805887186087,
            -0.8141180043563363,
            -0.8144548708748146,
            -0.8147911889404655,
            -0.8151269592197351,
            -0.8154621823790864,
            -0.8157968590849941,
            -0.8161309900039478,
            -0.8164645758024414,
            -0.81679761714697,
            -0.8171301147040338,
            -0.8174620691401256,
            -0.8177934811217307,
            -0.8181243513153265,
            -0.8184546803873722,
            -0.8187844690043116,
            -0.8191137178325684,
            -0.8194424275385374,
            -0.819770598788589,
            -0.8200982322490603,
            -0.8204253285862534,
            -0.8207518884664319,
            -0.8210779125558176,
            -0.8214034015205866,
            -0.821728356026867,
            -0.8220527767407352,
            -0.8223766643282073,
            -0.8227000194552488,
            -0.8230228427877566,
            -0.8233451349915648,
            -0.8236668967324396,
            -0.823988128676073,
            -0.8243088314880812,
            -0.824629005834005,
            -0.8249486523793006,
            -0.8252677717893396,
            -0.8255863647294069,
            -0.825904431864694,
            -0.8262219738602987,
            -0.8265389913812201,
            -0.8268554850923563,
            -0.8271714556585017,
            -0.827486903744343,
            -0.8278018300144564,
            -0.828116235133304,
            -0.8284301197652321,
            -0.828743484574465,
            -0.829056330225106,
            -0.8293686573811326,
            -0.8296804667063911,
            -0.8299917588645969,
            -0.8303025345193299,
            -0.830612794334032,
            -0.830922538972003,
            -0.8312317690963997,
            -0.8315404853702303,
            -0.8318486884563526,
            -0.8321563790174727,
            -0.8324635577161399,
            -0.8327702252147433,
            -0.8330763821755104,
            -0.8333820292605051,
            -0.8336871671316203,
            -0.8339917964505821,
            -0.8342959178789401,
            -0.834599532078068,
            -0.8349026397091595,
            -0.8352052414332275,
            -0.8355073379110988,
            -0.8358089298034129,
            -0.8361100177706167,
            -0.836410602472967,
            -0.83671068457052,
            -0.8370102647231358,
            -0.8373093435904736,
            -0.8376079218319843,
            -0.8379060001069133,
            -0.8382035790742978,
            -0.8385006593929588,
            -0.8387972417215036,
            -0.8390933267183227,
            -0.8393889150415816,
            -0.8396840073492263,
            -0.8399786042989751,
            -0.8402727065483175,
            -0.8405663147545094,
            -0.840859429574578,
            -0.8411520516653075,
            -0.8414441816832465,
            -0.8417358202847003,
            -0.8420269681257325,
            -0.8423176258621553,
            -0.8426077941495326,
            -0.8428974736431791,
            -0.8431866649981512,
            -0.8434753688692499,
            -0.8437635859110162,
            -0.8440513167777284,
            -0.8443385621234001,
            -0.8446253226017795,
            -0.844911598866342,
            -0.8451973915702937,
            -0.8454827013665654,
            -0.8457675289078093,
            -0.8460518748464007,
            -0.8463357398344326,
            -0.8466191245237117,
            -0.8469020295657592,
            -0.8471844556118104,
            -0.8474664033128056,
            -0.8477478733193909,
            -0.8480288662819199,
            -0.8483093828504465,
            -0.8485894236747215,
            -0.8488689894041949,
            -0.8491480806880133,
            -0.849426698175012,
            -0.8497048425137181,
            -0.8499825143523488,
            -0.8502597143388029,
            -0.8505364431206649,
            -0.8508127013452008,
            -0.851088489659356,
            -0.8513638087097486,
            -0.8516386591426774,
            -0.8519130416041101,
            -0.8521869567396835,
            -0.8524604051947056,
            -0.8527333876141482,
            -0.8530059046426464,
            -0.8532779569244987,
            -0.8535495451036622,
            -0.8538206698237506,
            -0.8540913317280343,
            -0.8543615314594356,
            -0.8546312696605287,
            -0.854900546973536,
            -0.8551693640403276,
            -0.8554377215024189,
            -0.855705620000966,
            -0.8559730601767683,
            -0.8562400426702634,
            -0.8565065681215234,
            -0.8567726371702585,
            -0.8570382504558108,
            -0.8573034086171503,
            -0.8575681122928803,
            -0.8578323621212277,
            -0.8580961587400454,
            -0.8583595027868102,
            -0.8586223948986189,
            -0.8588848357121873,
            -0.8591468258638492,
            -0.8594083659895525,
            -0.8596694567248595,
            -0.859930098704945,
            -0.8601902925645923,
            -0.8604500389381925,
            -0.8607093384597405,
            -0.860968191762841,
            -0.8612265994806972,
            -0.8614845622461116,
            -0.8617420806914886,
            -0.861999155448828,
            -0.8622557871497233,
            -0.8625119764253643,
            -0.8627677239065307,
            -0.8630230302235904,
            -0.8632778960065027,
            -0.863532321884811,
            -0.8637863084876434,
            -0.8640398564437117,
            -0.8642929663813083,
            -0.8645456389283046,
            -0.8647978747121496,
            -0.8650496743598697,
            -0.8653010384980654,
            -0.8655519677529081,
            -0.8658024627501426,
            -0.8660525241150807,
            -0.8663021524726042,
            -0.8665513484471595,
            -0.8668001126627586,
            -0.8670484457429749,
            -0.8672963483109452,
            -0.8675438209893638,
            -0.8677908644004848,
            -0.8680374791661186,
            -0.8682836659076293,
            -0.8685294252459352,
            -0.8687747578015079,
            -0.869019664194367,
            -0.8692641450440819,
            -0.8695082009697701,
            -0.8697518325900931,
            -0.8699950405232592,
            -0.8702378253870167,
            -0.8704801877986569,
            -0.8707221283750116,
            -0.8709636477324485,
            -0.8712047464868743,
            -0.8714454252537313,
            -0.8716856846479939,
            -0.8719255252841703,
            -0.8721649477763014,
            -0.8724039527379551,
            -0.8726425407822295,
            -0.8728807125217484,
            -0.8731184685686624,
            -0.8733558095346461,
            -0.873592736030896,
            -0.8738292486681307,
            -0.874065348056589,
            -0.8743010348060296,
            -0.8745363095257253,
            -0.8747711728244694,
            -0.8750056253105661,
            -0.8752396675918357,
            -0.87547330027561,
            -0.8757065239687309,
            -0.8759393392775505,
            -0.8761717468079304,
            -0.8764037471652357,
            -0.8766353409543426,
            -0.8768665287796276,
            -0.8770973112449715,
            -0.8773276889537581,
            -0.8775576625088726,
            -0.877787232512697,
            -0.8780163995671149,
            -0.8782451642735047,
            -0.8784735272327435,
            -0.8787014890452005,
            -0.8789290503107402,
            -0.879156211628719,
            -0.8793829735979856,
            -0.8796093368168768,
            -0.8798353018832205,
            -0.8800608693943321,
            -0.880286039947012,
            -0.8805108141375495,
            -0.8807351925617158,
            -0.8809591758147663,
            -0.8811827644914385,
            -0.881405959185953,
            -0.8816287604920067,
            -0.8818511690027794,
            -0.8820731853109279,
            -0.8822948100085842,
            -0.8825160436873575,
            -0.8827368869383342,
            -0.8829573403520693,
            -0.8831774045185942,
            -0.8833970800274127,
            -0.8836163674674966,
            -0.8838352674272891,
            -0.8840537804947033,
            -0.8842719072571176,
            -0.8844896483013774,
            -0.8847070042137971,
            -0.8849239755801518,
            -0.8851405629856827,
            -0.8853567670150936,
            -0.8855725882525516,
            -0.8857880272816813,
            -0.8860030846855698,
            -0.8862177610467649,
            -0.8864320569472693,
            -0.8866459729685446,
            -0.8868595096915104,
            -0.8870726676965388,
            -0.8872854475634576,
            -0.8874978498715511,
            -0.8877098751995527,
            -0.8879215241256484,
            -0.8881327972274783,
            -0.8883436950821304,
            -0.8885542182661411,
            -0.8887643673554994,
            -0.8889741429256384,
            -0.8891835455514379,
            -0.8893925758072286,
            -0.889601234266781,
            -0.8898095215033129,
            -0.8900174380894856,
            -0.8902249845974035,
            -0.8904321615986116,
            -0.8906389696640982,
            -0.8908454093642921,
            -0.8910514812690604,
            -0.8912571859477095,
            -0.8914625239689873,
            -0.8916674959010743,
            -0.8918721023115913,
            -0.8920763437675949,
            -0.8922802208355759,
            -0.8924837340814603,
            -0.8926868840706079,
            -0.8928896713678133,
            -0.8930920965373007,
            -0.8932941601427288,
            -0.8934958627471861,
            -0.8936972049131917,
            -0.8938981872026956,
            -0.8940988101770763,
            -0.8942990743971396,
            -0.8944989804231215,
            -0.8946985288146841,
            -0.8948977201309138,
            -0.8950965549303274,
            -0.8952950337708631,
            -0.8954931572098876,
            -0.8956909258041867,
            -0.8958883401099734,
            -0.8960854006828836,
            -0.8962821080779725,
            -0.8964784628497201,
            -0.8966744655520261,
            -0.89687011673821,
            -0.8970654169610125,
            -0.8972603667725939,
            -0.897454966724531,
            -0.8976492173678216,
            -0.8978431192528795,
            -0.8980366729295359,
            -0.8982298789470397,
            -0.8984227378540545,
            -0.8986152501986602,
            -0.8988074165283506,
            -0.8989992373900358,
            -0.8991907133300392,
            -0.8993818448940962,
            -0.8995726326273584,
            -0.8997630770743874,
            -0.8999531787791565,
            -0.9001429382850528,
            -0.9003323561348732,
            -0.9005214328708242,
            -0.9007101690345244,
            -0.9008985651670013,
            -0.9010866218086907,
            -0.9012743394994394,
            -0.9014617187785003,
            -0.9016487601845354,
            -0.9018354642556141,
            -0.9020218315292129,
            -0.902207862542214,
            -0.9023935578309074,
            -0.9025789179309875,
            -0.902763943377556,
            -0.9029486347051173,
            -0.9031329924475828,
            -0.9033170171382657,
            -0.9035007093098847,
            -0.903684069494562,
            -0.9038670982238235,
            -0.9040497960285955,
            -0.9042321634392084,
            -0.9044142009853955,
            -0.9045959091962904,
            -0.9047772886004286,
            -0.9049583397257458,
            -0.9051390630995804,
            -0.9053194592486691,
            -0.9054995286991496,
            -0.9056792719765597,
            -0.9058586896058357,
            -0.9060377821113137,
            -0.9062165500167282,
            -0.9063949938452128,
            -0.9065731141192982,
            -0.9067509113609149,
            -0.9069283860913891,
            -0.9071055388314458,
            -0.9072823701012062,
            -0.9074588804201891,
            -0.9076350703073096,
            -0.9078109402808782,
            -0.9079864908586026,
            -0.9081617225575869,
            -0.9083366358943291,
            -0.9085112313847234,
            -0.9086855095440589,
            -0.9088594708870203,
            -0.9090331159276859,
            -0.9092064451795295,
            -0.9093794591554176,
            -0.909552158367613,
            -0.90972454332777,
            -0.9098966145469378,
            -0.9100683725355581,
            -0.9102398178034677,
            -0.9104109508598944,
            -0.9105817722134594,
            -0.9107522823721772,
            -0.9109224818434545,
            -0.9110923711340893,
            -0.9112619507502738,
            -0.9114312211975908,
            -0.9116001829810148,
            -0.9117688366049123,
            -0.9119371825730425,
            -0.9121052213885543,
            -0.9122729535539881,
            -0.9124403795712778,
            -0.9126074999417441,
            -0.9127743151661023,
            -0.9129408257444571,
            -0.9131070321763032,
            -0.9132729349605267,
            -0.9134385345954045,
            -0.9136038315786028,
            -0.9137688264071784,
            -0.913933519577579,
            -0.9140979115856404,
            -0.9142620029265899,
            -0.9144257940950454,
            -0.9145892855850128,
            -0.9147524778898887,
            -0.9149153715024583,
            -0.9150779669148991,
            -0.915240264618775,
            -0.9154022651050403,
            -0.9155639688640401,
            -0.9157253763855076,
            -0.9158864881585638,
            -0.9160473046717235,
            -0.9162078264128852,
            -0.9163680538693407,
            -0.9165279875277701,
            -0.9166876278742416,
            -0.9168469753942126,
            -0.9170060305725305,
            -0.9171647938934313,
            -0.9173232658405397,
            -0.9174814468968702,
            -0.9176393375448268,
            -0.9177969382662005,
            -0.9179542495421731,
            -0.9181112718533154,
            -0.9182680056795867,
            -0.9184244515003351,
            -0.9185806097943,
            -0.9187364810396066,
            -0.9188920657137716,
            -0.919047364293701,
            -0.9192023772556882,
            -0.9193571050754171,
            -0.9195115482279619,
            -0.919665707187784,
            -0.9198195824287353,
            -0.9199731744240571,
            -0.9201264836463816,
            -0.9202795105677272,
            -0.920432255659505,
            -0.9205847193925151,
            -0.9207369022369454,
            -0.9208888046623773,
            -0.9210404271377785,
            -0.9211917701315089,
            -0.921342834111317,
            -0.9214936195443437,
            -0.9216441268971177,
            -0.921794356635559,
            -0.9219443092249784,
            -0.922093985130077,
            -0.922243384814946,
            -0.9223925087430686,
            -0.9225413573773178,
            -0.9226899311799565,
            -0.9228382306126421,
            -0.9229862561364197,
            -0.9231340082117275,
            -0.9232814872983949,
            -0.9234286938556432,
            -0.923575628342084,
            -0.9237222912157221,
            -0.9238686829339544,
            -0.9240148039535686,
            -0.9241606547307455,
            -0.924306235721059,
            -0.9244515473794749,
            -0.9245965901603501,
            -0.9247413645174377,
            -0.9248858709038813,
            -0.9250301097722181,
            -0.9251740815743799,
            -0.9253177867616907,
            -0.925461225784868,
            -0.9256043990940248,
            -0.9257473071386668,
            -0.9258899503676937,
            -0.9260323292294012,
            -0.9261744441714781,
            -0.9263162956410083,
            -0.9264578840844705,
            -0.9265992099477403,
            -0.9267402736760858,
            -0.9268810757141724,
            -0.9270216165060615,
            -0.9271618964952104,
            -0.9273019161244715,
            -0.927441675836094,
            -0.9275811760717253,
            -0.9277204172724068,
            -0.9278593998785788,
            -0.9279981243300799,
            -0.9281365910661424,
            -0.9282748005254013,
            -0.9284127531458857,
            -0.9285504493650236,
            -0.9286878896196431,
            -0.9288250743459696,
            -0.9289620039796275,
            -0.9290986789556402,
            -0.9292350997084317,
            -0.9293712666718239,
            -0.92950718027904,
            -0.929642840962702,
            -0.9297782491548338,
            -0.9299134052868586,
            -0.9300483097896013,
            -0.9301829630932886,
            -0.9303173656275464,
            -0.9304515178214041,
            -0.9305854201032941,
            -0.9307190729010479,
            -0.9308524766419024,
            -0.9309856317524963,
            -0.9311185386588703,
            -0.9312511977864707,
            -0.9313836095601455,
            -0.9315157744041478,
            -0.9316476927421339,
            -0.9317793649971663,
            -0.9319107915917108,
            -0.9320419729476382,
            -0.9321729094862268,
            -0.9323036016281578,
            -0.9324340497935202,
            -0.9325642544018093,
            -0.9326942158719264,
            -0.9328239346221797,
            -0.9329534110702857,
            -0.9330826456333673,
            -0.9332116387279557,
            -0.9333403907699905,
            -0.9334689021748197,
            -0.9335971733572003,
            -0.9337252047312978,
            -0.9338529967106882,
            -0.9339805497083573,
            -0.9341078641367003,
            -0.9342349404075235,
            -0.9343617789320433,
            -0.9344883801208881,
            -0.9346147443840976,
            -0.9347408721311237,
            -0.9348667637708294,
            -0.9349924197114917,
            -0.9351178403607997,
            -0.9352430261258559,
            -0.9353679774131757,
            -0.9354926946286893,
            -0.9356171781777419,
            -0.9357414284650923,
            -0.935865445894914,
            -0.9359892308707966,
            -0.9361127837957458,
            -0.9362361050721826,
            -0.9363591951019455,
            -0.9364820542862885,
            -0.9366046830258841,
            -0.9367270817208221,
            -0.9368492507706093,
            -0.936971190574172,
            -0.9370929015298555,
            -0.9372143840354236,
            -0.937335638488059,
            -0.9374566652843654,
            -0.9375774648203671,
            -0.9376980374915066,
            -0.9378183836926506,
            -0.9379385038180854,
            -0.9380583982615199,
            -0.9381780674160841,
            -0.9382975116743331,
            -0.9384167314282421,
            -0.9385357270692108,
            -0.938654498988064,
            -0.9387730475750493,
            -0.9388913732198396,
            -0.939009476311532,
            -0.9391273572386505,
            -0.939245016389144,
            -0.9393624541503874,
            -0.9394796709091838,
            -0.9395966670517613,
            -0.939713442963777,
            -0.9398299990303157,
            -0.9399463356358904,
            -0.9400624531644426,
            -0.9401783519993442,
            -0.9402940325233949,
            -0.9404094951188261,
            -0.9405247401672987,
            -0.9406397680499051,
            -0.9407545791471691,
            -0.9408691738390447,
            -0.9409835525049208,
            -0.9410977155236172,
            -0.9412116632733867,
            -0.9413253961319166,
            -0.9414389144763275,
            -0.9415522186831741,
            -0.9416653091284471,
            -0.9417781861875717,
            -0.9418908502354081,
            -0.9420033016462547,
            -0.9421155407938441,
            -0.9422275680513482,
            -0.9423393837913749,
            -0.9424509883859713,
            -0.942562382206621,
            -0.9426735656242488,
            -0.9427845390092178,
            -0.9428953027313302,
            -0.9430058571598294,
            -0.9431162026634003,
            -0.9432263396101661,
            -0.9433362683676947,
            -0.9434459893029951,
            -0.9435555027825179,
            -0.943664809172158,
            -0.9437739088372529,
            -0.9438828021425846,
            -0.94399148945238,
            -0.9440999711303095,
            -0.9442082475394905,
            -0.9443163190424848,
            -0.9444241860013016,
            -0.9445318487773966,
            -0.9446393077316727,
            -0.9447465632244804,
            -0.9448536156156188,
            -0.9449604652643347,
            -0.9450671125293265,
            -0.9451735577687395,
            -0.945279801340171,
            -0.9453858436006679,
            -0.9454916849067295,
            -0.9455973256143052,
            -0.945702766078797,
            -0.9458080066550607,
            -0.9459130476974037,
            -0.9460178895595875,
            -0.9461225325948279,
            -0.946226977155795,
            -0.9463312235946141,
            -0.946435272262866,
            -0.9465391235115876,
            -0.9466427776912718,
            -0.9467462351518698,
            -0.9468494962427902,
            -0.9469525613128973,
            -0.9470554307105173,
            -0.9471581047834333,
            -0.9472605838788885,
            -0.9473628683435865,
            -0.9474649585236911,
            -0.9475668547648269,
            -0.9476685574120811,
            -0.9477700668100021,
            -0.947871383302601,
            -0.947972507233352,
            -0.9480734389451939,
            -0.9481741787805283,
            -0.9482747270812215,
            -0.9483750841886059,
            -0.9484752504434791,
            -0.9485752261861048,
            -0.9486750117562136,
            -0.9487746074930034,
            -0.9488740137351384,
            -0.9489732308207542,
            -0.9490722590874513,
            -0.949171098872303,
            -0.9492697505118504,
            -0.9493682143421049,
            -0.9494664906985502,
            -0.9495645799161393,
            -0.9496624823292994,
            -0.9497601982719281,
            -0.9498577280773968,
            -0.9499550720785515,
            -0.95005223060771,
            -0.9501492039966655,
            -0.9502459925766878,
            -0.9503425966785205,
            -0.9504390166323833,
            -0.950535252767974,
            -0.9506313054144657,
            -0.9507271749005107,
            -0.9508228615542392,
            -0.9509183657032595,
            -0.9510136876746602,
            -0.9511088277950089,
            -0.9512037863903549,
            -0.9512985637862261,
            -0.9513931603076345,
            -0.9514875762790718,
            -0.9515818120245139,
            -0.9516758678674191,
            -0.9517697441307297,
            -0.9518634411368706,
            -0.9519569592077541,
            -0.9520502986647751,
            -0.9521434598288159,
            -0.9522364430202447,
            -0.9523292485589162,
            -0.9524218767641734,
            -0.9525143279548459,
            -0.952606602449253,
            -0.9526987005652017,
            -0.9527906226199901,
            -0.952882368930406,
            -0.9529739398127273,
            -0.9530653355827233,
            -0.9531565565556552,
            -0.9532476030462771,
            -0.9533384753688342,
            -0.9534291738370679,
            -0.9535196987642105,
            -0.9536100504629907,
            -0.9537002292456326,
            -0.9537902354238542,
            -0.9538800693088707,
            -0.9539697312113943,
            -0.9540592214416341,
            -0.9541485403092969,
            -0.9542376881235872,
            -0.9543266651932103,
            -0.9544154718263689,
            -0.9545041083307684,
            -0.9545925750136108,
            -0.9546808721816037,
            -0.9547690001409526,
            -0.9548569591973681,
            -0.9549447496560619,
            -0.9550323718217495,
            -0.955119825998651,
            -0.9552071124904901,
            -0.9552942316004954,
            -0.9553811836314022,
            -0.9554679688854514,
            -0.9555545876643898,
            -0.9556410402694734,
            -0.9557273270014639,
            -0.9558134481606331,
            -0.9558994040467603,
            -0.9559851949591355,
            -0.9560708211965588,
            -0.9561562830573397,
            -0.9562415808393004,
            -0.9563267148397736,
            -0.9564116853556046,
            -0.9564964926831538,
            -0.9565811371182916,
            -0.956665618956404,
            -0.9567499384923922,
            -0.9568340960206714,
            -0.9569180918351734,
            -0.9570019262293461,
            -0.957085599496154,
            -0.9571691119280783,
            -0.9572524638171205,
            -0.9573356554547975,
            -0.957418687132148,
            -0.957501559139729,
            -0.9575842717676182,
            -0.9576668253054135,
            -0.9577492200422345,
            -0.9578314562667235,
            -0.9579135342670442,
            -0.9579954543308842,
            -0.9580772167454537,
            -0.9581588217974888,
            -0.9582402697732486,
            -0.9583215609585185,
            -0.9584026956386095,
            -0.9584836740983587,
            -0.9585644966221322,
            -0.9586451634938209,
            -0.9587256749968454,
            -0.9588060314141557,
            -0.9588862330282305,
            -0.9589662801210767,
            -0.9590461729742341,
            -0.9591259118687733,
            -0.9592054970852947,
            -0.9592849289039327,
            -0.9593642076043538,
            -0.9594433334657573,
            -0.9595223067668771,
            -0.9596011277859816,
            -0.9596797968008737,
            -0.9597583140888918,
            -0.9598366799269112,
            -0.9599148945913437,
            -0.9599929583581382,
            -0.9600708715027815,
            -0.960148634300299,
            -0.9602262470252546,
            -0.9603037099517524,
            -0.9603810233534369,
            -0.9604581875034928,
            -0.9605352026746456,
            -0.9606120691391644,
            -0.9606887871688586,
            -0.9607653570350826,
            -0.9608417790087334,
            -0.9609180533602516,
            -0.9609941803596237,
            -0.9610701602763814,
            -0.961145993379601,
            -0.9612216799379063,
            -0.9612972202194693,
            -0.9613726144920067,
            -0.9614478630227855,
            -0.9615229660786213,
            -0.9615979239258785,
            -0.9616727368304709,
            -0.9617474050578643,
            -0.9618219288730743,
            -0.9618963085406678,
            -0.961970544324765,
            -0.962044636489039,
            -0.962118585296714,
            -0.9621923910105712,
            -0.962266053892944,
            -0.9623395742057211,
            -0.962412952210348,
            -0.9624861881678255,
            -0.9625592823387107,
            -0.9626322349831197,
            -0.9627050463607244,
            -0.9627777167307568,
            -0.9628502463520064,
            -0.9629226354828248,
            -0.9629948843811211,
            -0.9630669933043658,
            -0.9631389625095923,
            -0.9632107922533938,
            -0.9632824827919272,
            -0.9633540343809125,
            -0.9634254472756328,
            -0.9634967217309353,
            -0.9635678580012321,
            -0.9636388563405015,
            -0.9637097170022861,
            -0.963780440239696,
            -0.9638510263054076,
            -0.9639214754516666,
            -0.9639917879302843,
            -0.9640619639926423,
            -0.9641320038896922,
            -0.9642019078719538,
            -0.9642716761895183,
            -0.9643413090920473,
            -0.9644108068287752,
            -0.9644801696485071,
            -0.9645493977996219,
            -0.9646184915300713,
            -0.9646874510873803,
            -0.9647562767186499,
            -0.9648249686705548,
            -0.9648935271893454,
            -0.9649619525208493,
            -0.9650302449104688,
            -0.9650984046031854,
            -0.9651664318435573,
            -0.9652343268757215,
            -0.9653020899433944,
            -0.9653697212898714,
            -0.9654372211580279,
            -0.9655045897903203,
            -0.9655718274287854,
            -0.965638934315043,
            -0.9657059106902958,
            -0.9657727567953268,
            -0.9658394728705049,
            -0.9659060591557822,
            -0.9659725158906954,
            -0.9660388433143668,
            -0.9661050416655041,
            -0.9661711111824014,
            -0.9662370521029393,
            -0.9663028646645867,
            -0.9663685491043997,
            -0.9664341056590243,
            -0.9664995345646934,
            -0.9665648360572315,
            -0.9666300103720531,
            -0.9666950577441633,
            -0.9667599784081577,
            -0.9668247725982252,
            -0.966889440548147,
            -0.9669539824912967,
            -0.9670183986606419,
            -0.9670826892887445,
            -0.9671468546077608,
            -0.9672108948494437,
            -0.9672748102451402,
            -0.9673386010257953,
            -0.9674022674219491,
            -0.9674658096637415,
            -0.9675292279809092,
            -0.9675925226027879,
            -0.9676556937583124,
            -0.9677187416760177,
            -0.9677816665840386,
            -0.9678444687101114,
            -0.9679071482815735,
            -0.9679697055253644,
            -0.9680321406680262,
            -0.9680944539357041,
            -0.9681566455541474,
            -0.9682187157487091,
            -0.9682806647443474,
            -0.968342492765626,
            -0.9684042000367136,
            -0.9684657867813867,
            -0.968527253223028,
            -0.9685885995846284,
            -0.9686498260887858,
            -0.9687109329577079,
            -0.9687719204132119,
            -0.9688327886767236,
            -0.9688935379692799,
            -0.9689541685115285,
            -0.9690146805237289,
            -0.9690750742257519,
            -0.9691353498370818,
            -0.9691955075768148,
            -0.969255547663662,
            -0.9693154703159481,
            -0.9693752757516131,
            -0.9694349641882111,
            -0.9694945358429131,
            -0.9695539909325068,
            -0.969613329673396,
            -0.9696725522816023,
            -0.9697316589727661,
            -0.9697906499621449,
            -0.9698495254646171,
            -0.969908285694679,
            -0.9699669308664494,
            -0.9700254611936655,
            -0.9700838768896873,
            -0.9701421781674969,
            -0.9702003652396974,
            -0.9702584383185169,
            -0.9703163976158057,
            -0.9703742433430371,
            -0.9704319757113121,
            -0.9704895949313542,
            -0.9705471012135133,
            -0.9706044947677669,
            -0.9706617758037164,
            -0.9707189445305942,
            -0.9707760011572568,
            -0.9708329458921927,
            -0.9708897789435162,
            -0.9709465005189735,
            -0.9710031108259396,
            -0.9710596100714198,
            -0.9711159984620517,
            -0.9711722762041042,
            -0.9712284435034769,
            -0.9712845005657044,
            -0.9713404475959531,
            -0.9713962847990237,
            -0.971452012379351,
            -0.9715076305410048,
            -0.9715631394876905,
            -0.9716185394227491,
            -0.9716738305491585,
            -0.9717290130695335,
            -0.9717840871861261,
            -0.971839053100827,
            -0.9718939110151644,
            -0.9719486611303069,
            -0.9720033036470622,
            -0.9720578387658786,
            -0.9721122666868444,
            -0.9721665876096899,
            -0.9722208017337872,
            -0.9722749092581501,
            -0.9723289103814357,
            -0.9723828053019444,
            -0.9724365942176213,
            -0.9724902773260543,
            -0.9725438548244786,
            -0.9725973269097717,
            -0.9726506937784603,
            -0.9727039556267163,
            -0.9727571126503586,
            -0.972810165044854,
            -0.972863113005317,
            -0.9729159567265117,
            -0.97296869640285,
            -0.9730213322283954,
            -0.9730738643968602,
            -0.9731262931016075,
            -0.9731786185356525,
            -0.9732308408916617,
            -0.9732829603619542,
            -0.9733349771385015,
            -0.9733868914129286,
            -0.9734387033765147,
            -0.9734904132201934,
            -0.9735420211345533,
            -0.9735935273098383,
            -0.9736449319359473,
            -0.973696235202438,
            -0.9737474372985232,
            -0.9737985384130738,
            -0.9738495387346184,
            -0.9739004384513453,
            -0.9739512377511008,
            -0.9740019368213909,
            -0.9740525358493819,
            -0.9741030350219008,
            -0.9741534345254361,
            -0.9742037345461368,
            -0.9742539352698156,
            -0.9743040368819466,
            -0.9743540395676676,
            -0.9744039435117804,
            -0.9744537488987504,
            -0.9745034559127075,
            -0.9745530647374484,
            -0.9746025755564341,
            -0.9746519885527923,
            -0.9747013039093172,
            -0.9747505218084709,
            -0.9747996424323822,
            -0.9748486659628492,
            -0.9748975925813387,
            -0.9749464224689866,
            -0.9749951558065985,
            -0.97504379277465,
            -0.9750923335532875,
            -0.9751407783223305,
            -0.9751891272612677,
            -0.9752373805492618,
            -0.975285538365148,
            -0.9753336008874345,
            -0.975381568294304,
            -0.9754294407636124,
            -0.9754772184728916,
            -0.9755249015993479,
            -0.9755724903198644,
            -0.9756199848109998,
            -0.9756673852489897,
            -0.9757146918097476,
            -0.9757619046688641,
            -0.9758090240016084,
            -0.9758560499829287,
            -0.9759029827874525,
            -0.9759498225894868,
            -0.9759965695630193,
            -0.976043223881718,
            -0.976089785718933,
            -0.9761362552476955,
            -0.9761826326407188,
            -0.9762289180703998,
            -0.9762751117088182,
            -0.9763212137277375,
            -0.9763672242986053,
            -0.9764131435925542,
            -0.976458971780402,
            -0.976504709032652,
            -0.9765503555194939,
            -0.9765959114108045,
            -0.9766413768761463,
            -0.9766867520847716,
            -0.9767320372056192,
            -0.9767772324073175,
            -0.9768223378581834,
            -0.9768673537262235,
            -0.976912280179135,
            -0.9769571173843051,
            -0.977001865508813,
            -0.9770465247194282,
            -0.977091095182613,
            -0.977135577064522,
            -0.9771799705310028,
            -0.9772242757475966,
            -0.9772684928795388,
            -0.9773126220917585,
            -0.9773566635488801,
            -0.977400617415224,
            -0.977444483854805,
            -0.9774882630313365,
            -0.9775319551082263,
            -0.9775755602485815,
            -0.977619078615205,
            -0.9776625103706001,
            -0.9777058556769674,
            -0.9777491146962075,
            -0.9777922875899194,
            -0.9778353745194042,
            -0.9778783756456617,
            -0.9779212911293941,
            -0.9779641211310055,
            -0.9780068658105998,
            -0.9780495253279861,
            -0.9780920998426749,
            -0.9781345895138807,
            -0.9781769945005216,
            -0.9782193149612206,
            -0.9782615510543049,
            -0.9783037029378079,
            -0.9783457707694673,
            -0.9783877547067292,
            -0.9784296549067445,
            -0.9784714715263721,
            -0.9785132047221793,
            -0.9785548546504399,
            -0.9785964214671375,
            -0.9786379053279639,
            -0.9786793063883215,
            -0.9787206248033217,
            -0.9787618607277869,
            -0.9788030143162498,
            -0.9788440857229552,
            -0.9788850751018594,
            -0.978925982606631,
            -0.9789668083906506,
            -0.9790075526070131,
            -0.9790482154085269,
            -0.9790887969477139,
            -0.9791292973768103,
            -0.9791697168477689,
            -0.9792100555122563,
            -0.9792503135216559,
            -0.979290491027067,
            -0.9793305881793064,
            -0.9793706051289075,
            -0.9794105420261215,
            -0.9794503990209185,
            -0.9794901762629865,
            -0.979529873901733,
            -0.9795694920862846,
            -0.9796090309654881,
            -0.9796484906879112,
            -0.9796878714018421,
            -0.9797271732552901,
            -0.9797663963959867,
            -0.9798055409713856,
            -0.9798446071286624,
            -0.9798835950147171,
            -0.9799225047761727,
            -0.9799613365593757,
            -0.9800000905103977,
            -0.9800387667750352,
            -0.9800773654988095,
            -0.9801158868269683,
            -0.9801543309044854,
            -0.9801926978760611,
            -0.9802309878861226,
            -0.980269201078825,
            -0.9803073375980513,
            -0.9803453975874131,
            -0.9803833811902507,
            -0.9804212885496334,
            -0.9804591198083606,
            -0.980496875108962,
            -0.9805345545936981,
            -0.9805721584045594,
            -0.9806096866832686,
            -0.9806471395712809,
            -0.9806845172097826,
            -0.9807218197396942,
            -0.980759047301668,
            -0.9807962000360907,
            -0.980833278083083,
            -0.9808702815825004,
            -0.9809072106739329,
            -0.9809440654967061,
            -0.9809808461898808,
            -0.9810175528922555,
            -0.9810541857423634,
            -0.9810907448784767,
            -0.9811272304386042,
            -0.9811636425604919,
            -0.9811999813816255,
            -0.9812362470392292,
            -0.9812724396702652,
            -0.9813085594114372,
            -0.9813446063991879,
            -0.9813805807697004,
            -0.981416482658899,
            -0.9814523122024496,
            -0.9814880695357592,
            -0.9815237547939777,
            -0.9815593681119971,
            -0.9815949096244523,
            -0.9816303794657221,
            -0.9816657777699284,
            -0.9817011046709391,
            -0.9817363603023647,
            -0.9817715447975617,
            -0.9818066582896325,
            -0.9818417009114248,
            -0.981876672795533,
            -0.9819115740742984,
            -0.9819464048798087,
            -0.9819811653439002,
            -0.9820158555981569,
            -0.9820504757739105,
            -0.9820850260022423,
            -0.9821195064139832,
            -0.9821539171397129,
            -0.982188258309761,
            -0.9822225300542086,
            -0.9822567325028868,
            -0.9822908657853787,
            -0.9823249300310184,
            -0.9823589253688926,
            -0.9823928519278399,
            -0.9824267098364529,
            -0.9824604992230763,
            -0.9824942202158097,
            -0.9825278729425055,
            -0.982561457530772,
            -0.9825949741079715,
            -0.9826284228012213,
            -0.9826618037373965,
            -0.9826951170431258,
            -0.9827283628447959,
            -0.9827615412685506,
            -0.9827946524402896,
            -0.982827696485672,
            -0.9828606735301141,
            -0.9828935836987912,
            -0.982926427116637,
            -0.9829592039083452,
            -0.9829919141983687,
            -0.9830245581109209,
            -0.9830571357699752,
            -0.9830896472992663,
            -0.9831220928222909,
            -0.9831544724623056,
            -0.9831867863423309,
            -0.9832190345851489,
            -0.9832512173133047,
            -0.9832833346491066,
            -0.9833153867146271,
            -0.9833473736317021,
            -0.9833792955219319,
            -0.9834111525066823,
            -0.9834429447070837,
            -0.9834746722440327,
            -0.9835063352381912,
            -0.9835379338099878,
            -0.9835694680796181,
            -0.9836009381670442,
            -0.9836323441919971,
            -0.9836636862739739,
            -0.9836949645322415,
            -0.9837261790858347,
            -0.9837573300535571,
            -0.9837884175539835,
            -0.983819441705456,
            -0.9838504026260887,
            -0.9838813004337659,
            -0.9839121352461425,
            -0.9839429071806455,
            -0.9839736163544724,
            -0.9840042628845944,
            -0.9840348468877539,
            -0.9840653684804669,
            -0.9840958277790219,
            -0.9841262248994823,
            -0.984156559957684,
            -0.9841868330692384,
            -0.9842170443495311,
            -0.9842471939137228,
            -0.9842772818767505,
            -0.9843073083533252,
            -0.9843372734579368,
            -0.9843671773048491,
            -0.984397020008105,
            -0.9844268016815237,
            -0.9844565224387021,
            -0.9844861823930158,
            -0.9845157816576181,
            -0.9845453203454416,
            -0.984574798569198,
            -0.9846042164413787,
            -0.9846335740742547,
            -0.9846628715798773,
            -0.9846921090700793,
            -0.9847212866564735,
            -0.984750404450454,
            -0.9847794625631978,
            -0.984808461105663,
            -0.9848374001885907,
            -0.9848662799225042,
            -0.9848951004177112,
            -0.9849238617843014,
            -0.9849525641321498,
            -0.9849812075709148,
            -0.9850097922100398,
            -0.9850383181587534,
            -0.9850667855260689,
            -0.9850951944207862,
            -0.9851235449514902,
            -0.9851518372265536,
            -0.9851800713541343,
            -0.9852082474421794,
            -0.9852363655984208,
            -0.9852644259303804,
            -0.9852924285453679,
            -0.9853203735504807,
            -0.9853482610526061,
            -0.9853760911584201,
            -0.9854038639743883,
            -0.9854315796067666,
            -0.985459238161601,
            -0.9854868397447286,
            -0.9855143844617761,
            -0.9855418724181637,
            -0.9855693037191012,
            -0.985596678469592,
            -0.9856239967744315,
            -0.9856512587382072,
            -0.9856784644653008,
            -0.9857056140598862,
            -0.9857327076259326,
            -0.9857597452672013,
            -0.9857867270872502,
            -0.9858136531894305,
            -0.9858405236768895,
            -0.9858673386525696,
            -0.9858940982192087,
            -0.9859208024793416,
            -0.9859474515352991,
            -0.9859740454892092,
            -0.9860005844429967,
            -0.9860270684983848,
            -0.9860534977568935,
            -0.9860798723198416,
            -0.9861061922883466,
            -0.9861324577633243,
            -0.9861586688454905,
            -0.9861848256353597,
            -0.9862109282332473,
            -0.9862369767392679,
            -0.9862629712533376,
            -0.9862889118751732,
            -0.9863147987042915,
            -0.9863406318400131,
            -0.9863664113814585,
            -0.9863921374275518,
            -0.9864178100770188,
            -0.9864434294283885,
            -0.986468995579993,
            -0.9864945086299685,
            -0.986519968676254,
            -0.9865453758165941,
            -0.9865707301485366,
            -0.9865960317694352,
            -0.9866212807764483,
            -0.9866464772665399,
            -0.9866716213364795,
            -0.9866967130828433,
            -0.9867217526020138,
            -0.9867467399901803,
            -0.9867716753433394,
            -0.9867965587572947,
            -0.9868213903276581,
            -0.9868461701498494,
            -0.9868708983190966,
            -0.9868955749304368,
            -0.9869202000787163,
            -0.9869447738585903,
            -0.9869692963645236,
            -0.9869937676907921,
            -0.9870181879314807,
            -0.9870425571804854,
            -0.987066875531514,
            -0.9870911430780848,
            -0.9871153599135274,
            -0.9871395261309841,
            -0.987163641823409,
            -0.9871877070835688,
            -0.9872117220040434,
            -0.9872356866772252,
            -0.9872596011953209,
            -0.9872834656503504,
            -0.9873072801341479,
            -0.9873310447383623,
            -0.9873547595544566,
            -0.9873784246737095,
            -0.9874020401872151,
            -0.9874256061858822,
            -0.9874491227604366,
            -0.9874725900014202,
            -0.9874960079991911,
            -0.9875193768439244,
            -0.987542696625613,
            -0.9875659674340664,
            -0.9875891893589124,
            -0.987612362489597,
            -0.9876354869153846,
            -0.9876585627253582,
            -0.9876815900084197,
            -0.9877045688532906,
            -0.987727499348512,
            -0.9877503815824448,
            -0.9877732156432704,
            -0.9877960016189901,
            -0.987818739597427,
            -0.9878414296662249,
            -0.9878640719128484,
            -0.9878866664245849,
            -0.9879092132885434,
            -0.9879317125916551,
            -0.9879541644206736,
            -0.9879765688621766,
            -0.9879989260025633,
            -0.9880212359280578,
            -0.9880434987247074,
            -0.9880657144783834,
            -0.9880878832747824,
            -0.9881100051994244,
            -0.9881320803376554,
            -0.9881541087746464,
            -0.9881760905953936,
            -0.9881980258847192,
            -0.9882199147272721,
            -0.988241757207527,
            -0.9882635534097862,
            -0.9882853034181778,
            -0.988307007316658,
            -0.9883286651890107,
            -0.9883502771188469,
            -0.9883718431896071,
            -0.9883933634845589,
            -0.9884148380867995,
            -0.9884362670792548,
            -0.9884576505446804,
            -0.988478988565661,
            -0.9885002812246113,
            -0.9885215286037766,
            -0.9885427307852326,
            -0.9885638878508846,
            -0.988584999882471,
            -0.9886060669615594,
            -0.9886270891695506,
            -0.9886480665876762,
            -0.9886689992970006,
            -0.9886898873784207,
            -0.9887107309126651,
            -0.9887315299802965,
            -0.9887522846617107,
            -0.9887729950371368,
            -0.9887936611866373,
            -0.9888142831901098,
            -0.9888348611272857,
            -0.9888553950777306,
            -0.9888758851208459,
            -0.9888963313358679,
            -0.9889167338018682,
            -0.9889370925977543,
            -0.9889574078022697,
            -0.9889776794939941,
            -0.9889979077513441,
            -0.9890180926525727,
            -0.9890382342757701,
            -0.9890583326988645,
            -0.9890783879996207,
            -0.9890984002556426,
            -0.9891183695443715,
            -0.9891382959430871,
            -0.9891581795289082,
            -0.9891780203787928,
            -0.9891978185695379,
            -0.9892175741777797,
            -0.9892372872799947,
            -0.9892569579524993,
            -0.9892765862714502,
            -0.9892961723128448,
            -0.9893157161525212,
            -0.989335217866159,
            -0.9893546775292786,
            -0.9893740952172427,
            -0.9893934710052555,
            -0.9894128049683636,
            -0.9894320971814557,
            -0.989451347719264,
            -0.9894705566563623,
            -0.9894897240671692,
            -0.9895088500259457,
            -0.9895279346067969,
            -0.9895469778836721,
            -0.9895659799303644,
            -0.9895849408205118,
            -0.9896038606275973,
            -0.989622739424948,
            -0.9896415772857373,
            -0.9896603742829837,
            -0.9896791304895515,
            -0.9896978459781515,
            -0.9897165208213397,
            -0.98973515509152,
            -0.9897537488609424,
            -0.9897723022017042,
            -0.9897908151857497,
            -0.9898092878848713,
            -0.9898277203707088,
            -0.98984611271475,
            -0.9898644649883322,
            -0.9898827772626394,
            -0.9899010496087058,
            -0.9899192820974144,
            -0.9899374747994975,
            -0.9899556277855365,
            -0.9899737411259636,
            -0.9899918148910601,
            -0.9900098491509585,
            -0.9900278439756411,
            -0.9900457994349413,
            -0.9900637155985439,
            -0.9900815925359847,
            -0.9900994303166513,
            -0.9901172290097823,
            -0.9901349886844696,
            -0.9901527094096564,
            -0.9901703912541385,
            -0.9901880342865654,
            -0.9902056385754385,
            -0.9902232041891134,
            -0.9902407311957981,
            -0.9902582196635553,
            -0.9902756696603013,
            -0.9902930812538067,
            -0.9903104545116966,
            -0.9903277895014506,
            -0.9903450862904034,
            -0.9903623449457447,
            -0.9903795655345198,
            -0.9903967481236298,
            -0.9904138927798314,
            -0.9904309995697371,
            -0.990448068559817,
            -0.9904650998163963,
            -0.990482093405658,
            -0.9904990493936413,
            -0.9905159678462441,
            -0.9905328488292205,
            -0.9905496924081828,
            -0.9905664986486014,
            -0.9905832676158047,
            -0.99059999937498,
            -0.9906166939911731,
            -0.9906333515292882,
            -0.9906499720540894,
            -0.9906665556302,
            -0.9906831023221025,
            -0.9906996121941396,
            -0.990716085310514,
            -0.9907325217352888,
            -0.9907489215323869,
            -0.9907652847655936,
            -0.990781611498553,
            -0.9907979017947726,
            -0.9908141557176197,
            -0.9908303733303235,
            -0.9908465546959763,
            -0.9908626998775306,
            -0.990878808937803,
            -0.9908948819394718,
            -0.990910918945078,
            -0.9909269200170255,
            -0.9909428852175819,
            -0.9909588146088782,
            -0.9909747082529091,
            -0.9909905662115324,
            -0.9910063885464707,
            -0.991022175319311,
            -0.9910379265915047,
            -0.9910536424243677,
            -0.991069322879081,
            -0.9910849680166917,
            -0.9911005778981105,
            -0.9911161525841153,
            -0.991131692135349,
            -0.9911471966123214,
            -0.9911626660754078,
            -0.99117810058485,
            -0.9911935002007569,
            -0.9912088649831045,
            -0.9912241949917356,
            -0.9912394902863603,
            -0.9912547509265566,
            -0.99126997697177,
            -0.9912851684813136,
            -0.9913003255143703,
            -0.9913154481299892,
            -0.99133053638709,
            -0.9913455903444598,
            -0.9913606100607559,
            -0.9913755955945044,
            -0.9913905470041005,
            -0.9914054643478092,
            -0.991420347683766,
            -0.9914351970699761,
            -0.9914500125643148,
            -0.9914647942245284,
            -0.9914795421082335,
            -0.9914942562729179,
            -0.9915089367759403,
            -0.9915235836745316,
            -0.9915381970257925,
            -0.9915527768866971,
            -0.9915673233140907,
            -0.9915818363646914,
            -0.9915963160950885,
            -0.9916107625617449,
            -0.9916251758209962,
            -0.9916395559290506,
            -0.9916539029419893,
            -0.9916682169157673,
            -0.9916824979062135,
            -0.99169674596903,
            -0.9917109611597928,
            -0.991725143533953,
            -0.9917392931468343,
            -0.9917534100536372,
            -0.991767494309435,
            -0.9917815459691781,
            -0.9917955650876896,
            -0.9918095517196699,
            -0.9918235059196945,
            -0.9918374277422141,
            -0.9918513172415555,
            -0.9918651744719225,
            -0.9918789994873946,
            -0.9918927923419277,
            -0.9919065530893549,
            -0.9919202817833858,
            -0.9919339784776072,
            -0.991947643225484,
            -0.9919612760803579,
            -0.9919748770954478,
            -0.991988446323852,
            -0.9920019838185453,
            -0.9920154896323826,
            -0.9920289638180948,
            -0.9920424064282942,
            -0.9920558175154698,
            -0.9920691971319908,
            -0.9920825453301053,
            -0.9920958621619412,
            -0.9921091476795058,
            -0.9921224019346854,
            -0.9921356249792479,
            -0.9921488168648398,
            -0.9921619776429891,
            -0.992175107365104,
            -0.9921882060824726,
            -0.9922012738462661,
            -0.9922143107075343,
            -0.9922273167172098,
            -0.9922402919261065,
            -0.9922532363849195,
            -0.9922661501442263,
            -0.992279033254486,
            -0.9922918857660402,
            -0.9923047077291124,
            -0.9923174991938102,
            -0.9923302602101215,
            -0.9923429908279199,
            -0.9923556910969593,
            -0.9923683610668795,
            -0.9923810007872017,
            -0.9923936103073323,
            -0.9924061896765611,
            -0.9924187389440614,
            -0.9924312581588914,
            -0.9924437473699931,
            -0.9924562066261936,
            -0.992468635976204,
            -0.9924810354686212,
            -0.9924934051519273,
            -0.9925057450744885,
            -0.9925180552845569,
            -0.9925303358302712,
            -0.9925425867596546,
            -0.992554808120617,
            -0.9925669999609542,
            -0.9925791623283485,
            -0.9925912952703686,
            -0.9926033988344699,
            -0.9926154730679944,
            -0.992627518018171,
            -0.9926395337321169,
            -0.9926515202568352,
            -0.9926634776392177,
            -0.9926754059260429,
            -0.9926873051639781,
            -0.9926991753995776,
            -0.9927110166792852,
            -0.992722829049432,
            -0.9927346125562377,
            -0.9927463672458118,
            -0.9927580931641516,
            -0.9927697903571437,
            -0.9927814588705642,
            -0.9927930987500784,
            -0.9928047100412406,
            -0.9928162927894961,
            -0.9928278470401792,
            -0.9928393728385143,
            -0.9928508702296164,
            -0.9928623392584903,
            -0.9928737799700318,
            -0.9928851924090274,
            -0.992896576620154,
            -0.9929079326479802,
            -0.9929192605369658,
            -0.9929305603314611,
            -0.992941832075709,
            -0.9929530758138432,
            -0.9929642915898899,
            -0.9929754794477672,
            -0.9929866394312846,
            -0.9929977715841453,
            -0.9930088759499438,
            -0.9930199525721678,
            -0.9930310014941977,
            -0.993042022759307,
            -0.9930530164106627,
            -0.9930639824913235,
            -0.9930749210442434,
            -0.9930858321122693,
            -0.9930967157381416,
            -0.9931075719644952,
            -0.9931184008338578,
            -0.9931292023886535,
            -0.9931399766711986,
            -0.9931507237237053,
            -0.99316144358828,
            -0.9931721363069237,
            -0.9931828019215333,
            -0.9931934404738998,
            -0.9932040520057104,
            -0.9932146365585468,
            -0.9932251941738875,
            -0.9932357248931057,
            -0.9932462287574714,
            -0.9932567058081497,
            -0.993267156086203,
            -0.9932775796325892,
            -0.993287976488163,
            -0.9932983466936761,
            -0.9933086902897763,
            -0.9933190073170098,
            -0.993329297815818,
            -0.993339561826541,
            -0.9933497993894158,
            -0.993360010544577,
            -0.9933701953320571,
            -0.9933803537917861,
            -0.9933904859635923,
            -0.9934005918872022,
            -0.9934106716022401,
            -0.9934207251482297,
            -0.9934307525645925,
            -0.9934407538906487,
            -0.9934507291656185,
            -0.9934606784286191,
            -0.9934706017186687,
            -0.9934804990746846,
            -0.9934903705354827,
            -0.9935002161397786,
            -0.9935100359261886,
            -0.9935198299332282,
            -0.993529598199313,
            -0.9935393407627586,
            -0.9935490576617809,
            -0.9935587489344972,
            -0.9935684146189243,
            -0.9935780547529798,
            -0.9935876693744831,
            -0.9935972585211537,
            -0.9936068222306121,
            -0.9936163605403812,
            -0.9936258734878843,
            -0.993635361110447,
            -0.9936448234452963,
            -0.9936542605295604,
            -0.9936636724002706,
            -0.9936730590943598,
            -0.9936824206486627,
            -0.9936917570999176,
            -0.9937010684847641,
            -0.9937103548397451,
            -0.9937196162013062,
            -0.9937288526057955,
            -0.9937380640894651,
            -0.9937472506884697,
            -0.9937564124388671,
            -0.993765549376619,
            -0.9937746615375904,
            -0.993783748957551,
            -0.9937928116721721,
            -0.9938018497170319,
            -0.9938108631276106,
            -0.9938198519392936,
            -0.9938288161873701,
            -0.9938377559070346,
            -0.9938466711333858,
            -0.9938555619014271,
            -0.9938644282460667,
            -0.9938732702021185,
            -0.993882087804301,
            -0.9938908810872381,
            -0.9938996500854594,
            -0.9939083948333995,
            -0.9939171153653994,
            -0.9939258117157053,
            -0.9939344839184693,
            -0.9939431320077504,
            -0.9939517560175131,
            -0.993960355981628,
            -0.9939689319338729,
            -0.9939774839079318,
            -0.993986011937395,
            -0.9939945160557601,
            -0.9940029962964316,
            -0.9940114526927212,
            -0.994019885277847,
            -0.9940282940849356,
            -0.9940366791470203,
            -0.9940450404970418,
            -0.994053378167849,
            -0.9940616921921982,
            -0.9940699826027543,
            -0.9940782494320889,
            -0.9940864927126832,
            -0.9940947124769262,
            -0.9941029087571148,
            -0.994111081585455,
            -0.9941192309940616,
            -0.9941273570149575,
            -0.9941354596800746,
            -0.9941435390212546,
            -0.9941515950702474,
            -0.9941596278587129,
            -0.9941676374182193,
            -0.9941756237802455,
            -0.9941835869761794,
            -0.9941915270373185,
            -0.9941994439948703,
            -0.9942073378799524,
            -0.9942152087235919,
            -0.9942230565567266,
            -0.9942308814102045,
            -0.9942386833147844,
            -0.9942464623011344,
            -0.9942542183998343,
            -0.9942619516413745,
            -0.9942696620561559,
            -0.9942773496744904,
            -0.9942850145266018,
            -0.9942926566426237,
            -0.9943002760526026,
            -0.9943078727864947,
            -0.9943154468741692,
            -0.9943229983454064,
            -0.994330527229898,
            -0.9943380335572481,
            -0.9943455173569727,
            -0.9943529786584996,
            -0.9943604174911689,
            -0.9943678338842331,
            -0.9943752278668572,
            -0.9943825994681186,
            -0.9943899487170074,
            -0.9943972756424261,
            -0.9944045802731906,
            -0.9944118626380294,
            -0.9944191227655841,
            -0.9944263606844095,
            -0.9944335764229737,
            -0.9944407700096584,
            -0.9944479414727586,
            -0.9944550908404827,
            -0.9944622181409527,
            -0.9944693234022048,
            -0.9944764066521896,
            -0.9944834679187702,
            -0.9944905072297254,
            -0.9944975246127471,
            -0.9945045200954421,
            -0.9945114937053314,
            -0.9945184454698511,
            -0.9945253754163509,
            -0.994532283572096,
            -0.9945391699642661,
            -0.9945460346199562,
            -0.9945528775661756,
            -0.9945596988298497,
            -0.9945664984378189,
            -0.9945732764168382,
            -0.9945800327935789,
            -0.9945867675946275,
            -0.9945934808464858,
            -0.9946001725755721,
            -0.99460684280822,
            -0.994613491570679,
            -0.9946201188891152,
            -0.9946267247896101,
            -0.9946333092981621,
            -0.9946398724406851,
            -0.9946464142430104,
            -0.9946529347308853,
            -0.9946594339299732,
            -0.9946659118658556,
            -0.9946723685640296,
            -0.9946788040499096,
            -0.9946852183488268,
            -0.99469161148603,
            -0.9946979834866849,
            -0.9947043343758742,
            -0.9947106641785989,
            -0.9947169729197757,
            -0.9947232606242408,
            -0.9947295273167474,
            -0.9947357730219656,
            -0.9947419977644846,
            -0.9947482015688106,
            -0.9947543844593683,
            -0.9947605464605007,
            -0.9947666875964684,
            -0.9947728078914508,
            -0.9947789073695454,
            -0.9947849860547684,
            -0.9947910439710544,
            -0.9947970811422568,
            -0.994803097592148,
            -0.9948090933444184,
            -0.9948150684226779,
            -0.9948210228504556,
            -0.9948269566511995,
            -0.9948328698482767,
            -0.9948387624649736,
            -0.994844634524496,
            -0.9948504860499692,
            -0.9948563170644383,
            -0.9948621275908679,
            -0.9948679176521411,
            -0.994873687271063,
            -0.9948794364703567,
            -0.9948851652726666,
            -0.9948908737005564,
            -0.9948965617765098,
            -0.9949022295229314,
            -0.9949078769621458,
            -0.9949135041163976,
            -0.9949191110078528,
            -0.9949246976585965,
            -0.9949302640906365,
            -0.9949358103258993,
            -0.9949413363862332,
            -0.9949468422934077,
            -0.9949523280691123,
            -0.9949577937349582,
            -0.9949632393124781,
            -0.9949686648231246,
            -0.9949740702882733,
            -0.9949794557292198,
            -0.9949848211671818,
            -0.9949901666232984,
            -0.9949954921186301,
            -0.9950007976741597,
            -0.9950060833107913,
            -0.9950113490493507,
            -0.9950165949105862,
            -0.9950218209151677,
            -0.9950270270836868,
            -0.9950322134366585,
            -0.9950373799945189,
            -0.9950425267776266,
            -0.995047653806263,
            -0.9950527611006318,
            -0.9950578486808592,
            -0.9950629165669941,
            -0.9950679647790076,
            -0.9950729933367946,
            -0.9950780022601716,
            -0.9950829915688794,
            -0.9950879612825803,
            -0.9950929114208612,
            -0.9950978420032307,
            -0.9951027530491219,
            -0.99510764457789,
            -0.9951125166088147,
            -0.9951173691610983,
            -0.9951222022538666,
            -0.9951270159061701,
            -0.9951318101369814,
            -0.9951365849651977,
            -0.9951413404096404,
            -0.9951460764890532,
            -0.9951507932221058,
            -0.9951554906273902,
            -0.9951601687234235,
            -0.9951648275286461,
            -0.9951694670614237,
            -0.9951740873400454,
            -0.9951786883827248,
            -0.9951832702076002,
            -0.9951878328327343,
            -0.9951923762761147,
            -0.9951969005556522,
            -0.9952014056891841,
            -0.9952058916944717,
            -0.9952103585892008,
            -0.9952148063909829,
            -0.9952192351173534,
            -0.9952236447857739,
            -0.9952280354136297,
            -0.9952324070182329,
            -0.9952367596168196,
            -0.9952410932265515,
            -0.995245407864516,
            -0.9952497035477255,
            -0.9952539802931178,
            -0.9952582381175569,
            -0.9952624770378317,
            -0.9952666970706571,
            -0.9952708982326738,
            -0.9952750805404481,
            -0.9952792440104723,
            -0.9952833886591647,
            -0.9952875145028692,
            -0.9952916215578559,
            -0.9952957098403218,
            -0.9952997793663889,
            -0.995303830152106,
            -0.9953078622134479,
            -0.9953118755663165,
            -0.9953158702265391,
            -0.9953198462098699,
            -0.9953238035319902,
            -0.9953277422085071,
            -0.9953316622549545,
            -0.9953355636867931,
            -0.9953394465194105,
            -0.9953433107681211,
            -0.9953471564481658,
            -0.9953509835747131,
            -0.9953547921628583,
            -0.995358582227623,
            -0.9953623537839569,
            -0.9953661068467361,
            -0.9953698414307646,
            -0.9953735575507734,
            -0.9953772552214207,
            -0.9953809344572923,
            -0.9953845952729011,
            -0.9953882376826879,
            -0.9953918617010209,
            -0.9953954673421957,
            -0.9953990546204362,
            -0.9954026235498931,
            -0.9954061741446455,
            -0.9954097064187005,
            -0.9954132203859921,
            -0.9954167160603835,
            -0.995420193455665,
            -0.9954236525855553,
            -0.9954270934637006,
            -0.9954305161036765,
            -0.9954339205189853,
            -0.9954373067230587,
            -0.995440674729256,
            -0.995444024550865,
            -0.9954473562011023,
            -0.9954506696931124,
            -0.9954539650399681,
            -0.9954572422546716,
            -0.9954605013501534,
            -0.9954637423392719,
            -0.9954669652348149,
            -0.995470170049499,
            -0.9954733567959698,
            -0.9954765254868,
            -0.9954796761344934,
            -0.9954828087514817,
            -0.9954859233501252,
            -0.9954890199427144,
            -0.9954920985414678,
            -0.9954951591585331,
            -0.9954982018059877,
            -0.995501226495838,
            -0.9955042332400192,
            -0.9955072220503969,
            -0.9955101929387642,
            -0.9955131459168456,
            -0.9955160809962939,
            -0.9955189981886912,
            -0.9955218975055498,
            -0.9955247789583114,
            -0.9955276425583471,
            -0.9955304883169576,
            -0.9955333162453731,
            -0.9955361263547547,
            -0.9955389186561914,
            -0.9955416931607034,
            -0.9955444498792407,
            -0.9955471888226823,
            -0.9955499100018383,
            -0.9955526134274478,
            -0.9955552991101803,
            -0.9955579670606355,
            -0.9955606172893429,
            -0.9955632498067627,
            -0.9955658646232846,
            -0.9955684617492289,
            -0.995571041194846,
            -0.9955736029703166,
            -0.9955761470857519,
            -0.9955786735511936,
            -0.9955811823766133,
            -0.9955836735719135,
            -0.9955861471469268,
            -0.9955886031114168,
            -0.9955910414750778,
            -0.9955934622475334,
            -0.9955958654383393,
            -0.9955982510569815,
            -0.9956006191128762,
            -0.9956029696153708,
            -0.9956053025737434,
            -0.9956076179972029,
            -0.9956099158948889,
            -0.9956121962758717,
            -0.9956144591491538,
            -0.9956167045236668,
            -0.9956189324082743,
            -0.9956211428117712,
            -0.9956233357428826,
            -0.9956255112102651,
            -0.9956276692225067,
            -0.9956298097881263,
            -0.995631932915574,
            -0.9956340386132305,
            -0.995636126889409,
            -0.9956381977523533,
            -0.995640251210238,
            -0.9956422872711702,
            -0.9956443059431872,
            -0.9956463072342584,
            -0.9956482911522848,
            -0.995650257705098,
            -0.995652206900462,
            -0.9956541387460719,
            -0.9956560532495542,
            -0.9956579504184677,
            -0.9956598302603014,
            -0.9956616927824774,
            -0.995663537992349,
            -0.9956653658972003,
            -0.9956671765042491,
            -0.9956689698206429,
            -0.995670745853462,
            -0.9956725046097183,
            -0.9956742460963555,
            -0.9956759703202496,
            -0.9956776772882077,
            -0.995679367006969,
            -0.9956810394832053,
            -0.9956826947235196,
            -0.995684332734447,
            -0.9956859535224554,
            -0.9956875570939433,
            -0.9956891434552427,
            -0.9956907126126167,
            -0.9956922645722607,
            -0.9956937993403027,
            -0.9956953169228026,
            -0.9956968173257518,
            -0.995698300555075,
            -0.9956997666166285,
            -0.9957012155162007,
            -0.9957026472595129,
            -0.9957040618522178,
            -0.9957054592999013,
            -0.9957068396080812,
            -0.9957082027822072,
            -0.9957095488276624,
            -0.9957108777497614,
            -0.9957121895537516,
            -0.995713484244813,
            -0.9957147618280574,
            -0.9957160223085296,
            -0.995717265691207,
            -0.995718491980999,
            -0.9957197011827479,
            -0.9957208933012286,
            -0.9957220683411481,
            -0.9957232263071464,
            -0.9957243672037959,
            -0.9957254910356017,
            -0.9957265978070019,
            -0.9957276875223665,
            -0.9957287601859984,
            -0.9957298158021333,
            -0.9957308543749402,
            -0.9957318759085196,
            -0.9957328804069056,
            -0.9957338678740648,
            -0.9957348383138965,
            -0.9957357917302325,
            -0.9957367281268383,
            -0.9957376475074113,
            -0.9957385498755821,
            -0.995739435234914,
            -0.9957403035889033,
            -0.9957411549409789,
            -0.995741989294503,
            -0.9957428066527699,
            -0.9957436070190078,
            -0.9957443903963772,
            -0.9957451567879714,
            -0.9957459061968169,
            -0.9957466386258736,
            -0.9957473540780333,
            -0.9957480525561215,
            -0.9957487340628965,
            -0.9957493986010495,
            -0.9957500461732051,
            -0.9957506767819202,
            -0.9957512904296854,
            -0.9957518871189237,
            -0.9957524668519916,
            -0.995753029631179,
            -0.9957535754587074,
            -0.9957541043367326,
            -0.9957546162673439,
            -0.9957551112525622,
            -0.9957555892943426,
            -0.9957560503945728,
            -0.995756494555074,
            -0.9957569217775998,
            -0.9957573320638373,
            -0.9957577254154072,
            -0.9957581018338628,
            -0.9957584613206908,
            -0.9957588038773103,
            -0.9957591295050744,
            -0.995759438205269,
            -0.9957597299791134,
            -0.99576000482776,
            -0.9957602627522935,
            -0.9957605037537332,
            -0.9957607278330305,
            -0.9957609349910703,
            -0.995761125228671,
            -0.9957612985465835,
            -0.9957614549454927,
            -0.9957615944260159,
            -0.995761716988704,
            -0.9957618226340409,
            -0.9957619113624442,
            -0.9957619831742641,
            -0.9957620380697844,
            -0.9957620760492212,
            -0.9957620971127251,
            -0.9957621012603792,
            -0.9957620884921996,
            -0.9957620588081364,
            -0.9957620122080718,
            -0.9957619486918222,
            -0.9957618682591366,
            -0.9957617709096974,
            -0.9957616566431199,
            -0.9957615254589532,
            -0.995761377356679,
            -0.9957612123357127,
            -0.9957610303954021,
            -0.995760831535029,
            -0.9957606157538081,
            -0.9957603830508875,
            -0.9957601334253477,
            -0.995759866876203,
            -0.9957595834024011,
            -0.9957592830028219,
            -0.9957589656762799,
            -0.9957586314215212,
            -0.9957582802372258,
            -0.9957579121220079,
            -0.995757527074412,
            -0.9957571250929189,
            -0.9957567061759408,
            -0.9957562703218229,
            -0.9957558175288447,
            -0.9957553477952175,
            -0.9957548611190863,
            -0.9957543574985294,
            -0.9957538369315576,
            -0.9957532994161158,
            -0.9957527449500805,
            -0.9957521735312627,
            -0.9957515851574054,
            -0.9957509798261857,
            -0.9957503575352123,
            -0.9957497182820281,
            -0.9957490620641088,
            -0.995748388878863,
            -0.9957476987236318,
            -0.9957469915956906,
            -0.9957462674922463,
            -0.9957455264104395,
            -0.9957447683473435,
            -0.9957439932999655,
            -0.9957432012652443,
            -0.9957423922400519,
            -0.9957415662211939,
            -0.9957407232054085,
            -0.9957398631893661,
            -0.9957389861696716,
            -0.9957380921428607,
            -0.9957371811054032,
            -0.9957362530537022,
            -0.9957353079840923,
            -0.9957343458928415,
            -0.9957333667761511,
            -0.9957323706301542,
            -0.9957313574509172,
            -0.9957303272344399,
            -0.9957292799766535,
            -0.9957282156734228,
            -0.9957271343205454,
            -0.9957260359137508,
            -0.9957249204487019,
            -0.9957237879209939,
            -0.9957226383261549,
            -0.9957214716596455,
            -0.9957202879168585,
            -0.9957190870931204,
            -0.9957178691836889,
            -0.9957166341837548,
            -0.9957153820884422,
            -0.9957141128928064,
            -0.9957128265918361,
            -0.9957115231804522,
            -0.9957102026535084,
            -0.9957088650057898,
            -0.9957075102320151,
            -0.9957061383268346,
            -0.9957047492848317,
            -0.9957033431005216,
            -0.995701919768352,
            -0.9957004792827026,
            -0.9956990216378864,
            -0.9956975468281473,
            -0.9956960548476625,
            -0.9956945456905407,
            -0.9956930193508239,
            -0.995691475822485,
            -0.9956899150994295,
            -0.9956883371754957,
            -0.9956867420444527,
            -0.9956851297000031,
            -0.9956835001357803,
            -0.9956818533453514,
            -0.9956801893222134,
            -0.9956785080597972,
            -0.9956768095514643,
            -0.9956750937905089,
            -0.9956733607701569,
            -0.9956716104835661,
            -0.9956698429238262,
            -0.9956680580839588,
            -0.9956662559569172,
            -0.9956644365355862,
            -0.995662599812783,
            -0.9956607457812561,
            -0.995658874433686,
            -0.9956569857626844,
            -0.9956550797607949,
            -0.9956531564204933,
            -0.995651215734186,
            -0.9956492576942118,
            -0.99564728229284,
            -0.9956452895222727,
            -0.9956432793746425,
            -0.9956412518420141,
            -0.9956392069163829,
            -0.9956371445896763,
            -0.9956350648537529,
            -0.9956329677004025,
            -0.9956308531213464,
            -0.9956287211082369,
            -0.9956265716526577,
            -0.9956244047461238,
            -0.9956222203800806,
            -0.9956200185459062,
            -0.9956177992349083,
            -0.9956155624383262,
            -0.9956133081473308,
            -0.9956110363530227,
            -0.9956087470464349,
            -0.9956064402185303,
            -0.9956041158602033,
            -0.9956017739622784,
            -0.995599414515512,
            -0.995597037510591,
            -0.9955946429381325,
            -0.9955922307886844,
            -0.9955898010527261,
            -0.9955873537206663,
            -0.9955848887828458,
            -0.9955824062295351,
            -0.9955799060509356,
            -0.9955773882371788,
            -0.9955748527783268,
            -0.9955722996643728,
            -0.9955697288852389,
            -0.9955671404307794,
            -0.9955645342907776,
            -0.9955619104549479,
            -0.9955592689129339,
            -0.9955566096543104,
            -0.9955539326685819,
            -0.9955512379451831,
            -0.9955485254734788,
            -0.995545795242764,
            -0.9955430472422633,
            -0.9955402814611317,
            -0.9955374978884536,
            -0.9955346965132439,
            -0.9955318773244469,
            -0.9955290403109367,
            -0.9955261854615175,
            -0.9955233127649226,
            -0.9955204222098161,
            -0.9955175137847905,
            -0.995514587478368,
            -0.9955116432790007,
            -0.995508681175071,
            -0.9955057011548895,
            -0.9955027032066963,
            -0.9954996873186617,
            -0.995496653478884,
            -0.9954936016753927,
            -0.9954905318961448,
            -0.9954874441290269,
            -0.9954843383618552,
            -0.9954812145823746,
            -0.9954780727782597,
            -0.9954749129371124,
            -0.9954717350464658,
            -0.9954685390937802,
            -0.9954653250664457,
            -0.9954620929517803,
            -0.995458842737032,
            -0.9954555744093763,
            -0.9954522879559182,
            -0.9954489833636906,
            -0.995445660619656,
            -0.9954423197107038,
            -0.9954389606236543,
            -0.9954355833452532,
            -0.9954321878621774,
            -0.99542877416103,
            -0.9954253422283432,
            -0.9954218920505777,
            -0.9954184236141226,
            -0.9954149369052936,
            -0.995411431910336,
            -0.9954079086154222,
            -0.9954043670066534,
            -0.9954008070700575,
            -0.9953972287915918,
            -0.9953936321571398,
            -0.9953900171525139,
            -0.9953863837634537,
            -0.9953827319756263,
            -0.9953790617746271,
            -0.9953753731459782,
            -0.9953716660751295,
            -0.9953679405474584,
            -0.9953641965482691,
            -0.9953604340627943,
            -0.9953566530761927,
            -0.9953528535735512,
            -0.9953490355398829,
            -0.9953451989601289,
            -0.9953413438191561,
            -0.9953374701017603,
            -0.9953335777926617,
            -0.9953296668765097,
            -0.9953257373378793,
            -0.9953217891612723,
            -0.9953178223311171,
            -0.9953138368317694,
            -0.9953098326475108,
            -0.9953058097625492,
            -0.9953017681610197,
            -0.9952977078269836,
            -0.9952936287444278,
            -0.9952895308972664,
            -0.9952854142693389,
            -0.995281278844412,
            -0.995277124606177,
            -0.9952729515382528,
            -0.9952687596241827,
            -0.9952645488474374,
            -0.9952603191914122,
            -0.9952560706394289,
            -0.9952518031747346,
            -0.9952475167805023,
            -0.9952432114398305,
            -0.9952388871357434,
            -0.9952345438511899,
            -0.9952301815690454,
            -0.9952258002721097,
            -0.9952213999431087,
            -0.9952169805646921,
            -0.9952125421194369,
            -0.9952080845898427,
            -0.9952036079583357,
            -0.9951991122072668,
            -0.9951945973189116,
            -0.9951900632754704,
            -0.9951855100590682,
            -0.9951809376517545,
            -0.9951763460355043,
            -0.995171735192216,
            -0.9951671051037129,
            -0.9951624557517429,
            -0.9951577871179781,
            -0.9951530991840146,
            -0.9951483919313732,
            -0.9951436653414979,
            -0.9951389193957578,
            -0.9951341540754453,
            -0.9951293693617771,
            -0.9951245652358931,
            -0.9951197416788577,
            -0.9951148986716587,
            -0.9951100361952075,
            -0.9951051542303389,
            -0.9951002527578111,
            -0.9950953317583061,
            -0.9950903912124294,
            -0.9950854311007087,
            -0.9950804514035959,
            -0.9950754521014658,
            -0.995070433174616,
            -0.9950653946032667,
            -0.9950603363675623,
            -0.9950552584475688,
            -0.9950501608232748,
            -0.9950450434745927,
            -0.9950399063813564,
            -0.9950347495233229,
            -0.995029572880172,
            -0.9950243764315044,
            -0.9950191601568443,
            -0.9950139240356384,
            -0.9950086680472542,
            -0.9950033921709822,
            -0.9949980963860348,
            -0.9949927806715463,
            -0.994987445006572,
            -0.9949820893700903,
            -0.994976713741,
            -0.9949713180981223,
            -0.9949659024201997,
            -0.994960466685896,
            -0.9949550108737959,
            -0.9949495349624065,
            -0.9949440389301549,
            -0.99493852275539,
            -0.9949329864163815,
            -0.9949274298913201,
            -0.9949218531583174,
            -0.9949162561954049,
            -0.9949106389805362,
            -0.994905001491585,
            -0.9948993437063448,
            -0.9948936656025305,
            -0.9948879671577767,
            -0.9948822483496388,
            -0.9948765091555916,
            -0.994870749553031,
            -0.994864969519272,
            -0.9948591690315503,
            -0.9948533480670206,
            -0.9948475066027581,
            -0.9948416446157575,
            -0.9948357620829329,
            -0.994829858981118,
            -0.9948239352870658,
            -0.9948179909774486,
            -0.9948120260288585,
            -0.994806040417806,
            -0.994800034120721,
            -0.9947940071139523,
            -0.9947879593737676,
            -0.9947818908763536,
            -0.9947758015978152,
            -0.9947696915141768,
            -0.9947635606013803,
            -0.9947574088352863,
            -0.9947512361916745,
            -0.994745042646242,
            -0.9947388281746045,
            -0.9947325927522955,
            -0.9947263363547665,
            -0.9947200589573875,
            -0.9947137605354452,
            -0.994707441064145,
            -0.9947011005186096,
            -0.9946947388738786,
            -0.9946883561049101,
            -0.9946819521865788,
            -0.9946755270936768,
            -0.9946690808009134,
            -0.9946626132829149,
            -0.9946561245142242,
            -0.9946496144693021,
            -0.9946430831225251,
            -0.9946365304481872,
            -0.9946299564204975,
            -0.9946233610135835,
            -0.994616744201488,
            -0.9946101059581701,
            -0.9946034462575054,
            -0.9945967650732852,
            -0.9945900623792168,
            -0.9945833381489245,
            -0.9945765923559464,
            -0.9945698249737379,
            -0.9945630359756695,
            -0.9945562253350271,
            -0.9945493930250119,
            -0.9945425390187403,
            -0.9945356632892448,
            -0.9945287658094718,
            -0.9945218465522835,
            -0.9945149054904565,
            -0.9945079425966825,
            -0.9945009578435673,
            -0.9944939512036322,
            -0.9944869226493126,
            -0.9944798721529579,
            -0.9944727996868322,
            -0.9944657052231135,
            -0.9944585887338943,
            -0.9944514501911803,
            -0.9944442895668919,
            -0.9944371068328629,
            -0.9944299019608404,
            -0.9944226749224854,
            -0.9944154256893726,
            -0.9944081542329893,
            -0.9944008605247369,
            -0.994393544535929,
            -0.9943862062377931,
            -0.9943788456014688,
            -0.9943714625980089,
            -0.9943640571983793,
            -0.9943566293734576,
            -0.9943491790940341,
            -0.9943417063308122,
            -0.9943342110544064,
            -0.9943266932353448,
            -0.9943191528440657,
            -0.9943115898509209,
            -0.9943040042261736,
            -0.9942963959399976,
            -0.9942887649624803,
            -0.9942811112636187,
            -0.9942734348133222,
            -0.9942657355814113,
            -0.9942580135376173,
            -0.9942502686515832,
            -0.9942425008928619,
            -0.994234710230918,
            -0.9942268966351266,
            -0.9942190600747729,
            -0.9942112005190535,
            -0.9942033179370743,
            -0.9941954122978516,
            -0.9941874835703126,
            -0.994179531723294,
            -0.9941715567255419,
            -0.9941635585457133,
            -0.9941555371523738,
            -0.994147492513999,
            -0.9941394245989739,
            -0.9941313333755927,
            -0.994123218812059,
            -0.9941150808764851,
            -0.9941069195368922,
            -0.9940987347612115,
            -0.9940905265172809,
            -0.9940822947728484,
            -0.9940740394955705,
            -0.9940657606530103,
            -0.9940574582126418,
            -0.9940491321418453,
            -0.9940407824079088,
            -0.9940324089780297,
            -0.9940240118193117,
            -0.9940155908987672,
            -0.9940071461833155,
            -0.9939986776397832,
            -0.9939901852349043,
            -0.9939816689353204,
            -0.9939731287075788,
            -0.9939645645181356,
            -0.993955976333352,
            -0.9939473641194964,
            -0.9939387278427442,
            -0.9939300674691761,
            -0.9939213829647802,
            -0.9939126742954499,
            -0.9939039414269849,
            -0.9938951843250909,
            -0.9938864029553792,
            -0.9938775972833669,
            -0.993868767274476,
            -0.9938599128940347,
            -0.9938510341072758,
            -0.9938421308793377,
            -0.9938332031752632,
            -0.9938242509600007,
            -0.9938152741984024,
            -0.9938062728552257,
            -0.9937972468951327,
            -0.9937881962826889,
            -0.9937791209823652,
            -0.9937700209585352,
            -0.9937608961754778,
            -0.9937517465973745,
            -0.9937425721883115,
            -0.9937333729122776,
            -0.9937241487331662,
            -0.9937148996147724,
            -0.9937056255207956,
            -0.9936963264148377,
            -0.993687002260404,
            -0.993677653020902,
            -0.9936682786596418,
            -0.993658879139836,
            -0.9936494544246,
            -0.9936400044769509,
            -0.9936305292598078,
            -0.993621028735992,
            -0.9936115028682266,
            -0.9936019516191359,
            -0.9935923749512465,
            -0.9935827728269854,
            -0.9935731452086816,
            -0.9935634920585643,
            -0.9935538133387648,
            -0.9935441090113144,
            -0.9935343790381455,
            -0.9935246233810906,
            -0.993514842001883,
            -0.9935050348621558,
            -0.9934952019234427,
            -0.9934853431471767,
            -0.9934754584946914,
            -0.9934655479272195,
            -0.9934556114058938,
            -0.9934456488917457,
            -0.9934356603457063,
            -0.9934256457286058,
            -0.9934156050011735,
            -0.9934055381240373,
            -0.9933954450577237,
            -0.9933853257626578,
            -0.9933751801991628,
            -0.9933650083274616,
            -0.9933548101076726,
            -0.9933445854998144,
            -0.993334334463802,
            -0.993324056959449,
            -0.9933137529464661,
            -0.993303422384461,
            -0.993293065232939,
            -0.9932826814513028,
            -0.9932722709988511,
            -0.9932618338347798,
            -0.993251369918182,
            -0.9932408792080457,
            -0.9932303616632571,
            -0.9932198172425971,
            -0.9932092459047434,
            -0.9931986476082686,
            -0.9931880223116426,
            -0.9931773699732294,
            -0.9931666905512889,
            -0.9931559840039761,
            -0.9931452502893413,
            -0.9931344893653298,
            -0.993123701189781,
            -0.99311288572043,
            -0.9931020429149054,
            -0.9930911727307306,
            -0.9930802751253227,
            -0.9930693500559934,
            -0.9930583974799482,
            -0.9930474173542856,
            -0.9930364096359983,
            -0.9930253742819719,
            -0.9930143112489855,
            -0.9930032204937115,
            -0.9929921019727144,
            -0.9929809556424521,
            -0.9929697814592751,
            -0.9929585793794257,
            -0.992947349359039,
            -0.9929360913541423,
            -0.9929248053206541,
            -0.9929134912143854,
            -0.9929021489910383,
            -0.9928907786062071,
            -0.9928793800153761,
            -0.9928679531739222,
            -0.9928564980371122,
            -0.992845014560104,
            -0.9928335026979462,
            -0.9928219624055777,
            -0.9928103936378282,
            -0.992798796349417,
            -0.9927871704949535,
            -0.9927755160289369,
            -0.992763832905756,
            -0.9927521210796894,
            -0.9927403805049044,
            -0.992728611135458,
            -0.992716812925296,
            -0.9927049858282531,
            -0.9926931297980522,
            -0.9926812447883046,
            -0.9926693307525111,
            -0.9926573876440594,
            -0.9926454154162251,
            -0.9926334140221725,
            -0.992621383414953,
            -0.9926093235475054,
            -0.9925972343726556,
            -0.992585115843117,
            -0.99257296791149,
            -0.992560790530261,
            -0.9925485836518041,
            -0.9925363472283789,
            -0.9925240812121314,
            -0.9925117855550941,
            -0.9924994602091846,
            -0.9924871051262074,
            -0.9924747202578509,
            -0.9924623055556906,
            -0.9924498609711859,
            -0.9924373864556819,
            -0.992424881960408,
            -0.992412347436479,
            -0.9923997828348934,
            -0.9923871881065345,
            -0.9923745632021693,
            -0.9923619080724493,
            -0.9923492226679089,
            -0.992336506938967,
            -0.9923237608359252,
            -0.9923109843089695,
            -0.9922981773081667,
            -0.9922853397834691,
            -0.9922724716847096,
            -0.9922595729616048,
            -0.9922466435637526,
            -0.9922336834406343,
            -0.9922206925416122,
            -0.9922076708159304,
            -0.9921946182127154,
            -0.9921815346809739,
            -0.9921684201695947,
            -0.9921552746273471,
            -0.9921420980028818,
            -0.9921288902447294,
            -0.9921156513013016,
            -0.9921023811208902,
            -0.992089079651667,
            -0.9920757468416839,
            -0.9920623826388719,
            -0.9920489869910425,
            -0.9920355598458854,
            -0.9920221011509709,
            -0.9920086108537465,
            -0.9919950889015402,
            -0.9919815352415572,
            -0.991967949820882,
            -0.9919543325864768,
            -0.9919406834851818,
            -0.9919270024637156,
            -0.9919132894686734,
            -0.9918995444465291,
            -0.9918857673436327,
            -0.9918719581062114,
            -0.9918581166803704,
            -0.9918442430120898,
            -0.9918303370472277,
            -0.9918163987315174,
            -0.9918024280105685,
            -0.991788424829867,
            -0.9917743891347742,
            -0.9917603208705266,
            -0.9917462199822363,
            -0.9917320864148907,
            -0.9917179201133512,
            -0.9917037210223555,
            -0.991689489086514,
            -0.9916752242503125,
            -0.9916609264581098,
            -0.9916465956541403,
            -0.9916322317825107,
            -0.9916178347872017,
            -0.9916034046120671,
            -0.9915889412008336,
            -0.9915744444971016,
            -0.9915599144443435,
            -0.9915453509859037,
            -0.9915307540649999,
            -0.9915161236247211,
            -0.9915014596080287,
            -0.9914867619577555,
            -0.9914720306166059,
            -0.9914572655271553,
            -0.9914424666318499,
            -0.9914276338730075,
            -0.9914127671928158,
            -0.9913978665333333,
            -0.9913829318364891,
            -0.9913679630440808,
            -0.9913529600977777,
            -0.9913379229391174,
            -0.9913228515095074,
            -0.9913077457502238,
            -0.9912926056024124,
            -0.991277431007088,
            -0.991262221905132,
            -0.9912469782372964,
            -0.9912316999442005,
            -0.9912163869663307,
            -0.991201039244042,
            -0.9911856567175567,
            -0.991170239326964,
            -0.9911547870122207,
            -0.9911392997131501,
            -0.9911237773694418,
            -0.9911082199206526,
            -0.9910926273062045,
            -0.9910769994653857,
            -0.9910613363373518,
            -0.9910456378611208,
            -0.9910299039755788,
            -0.9910141346194757,
            -0.9909983297314263,
            -0.9909824892499103,
            -0.9909666131132719,
            -0.9909507012597195,
            -0.9909347536273246,
            -0.9909187701540247,
            -0.990902750777618,
            -0.990886695435768,
            -0.9908706040660015,
            -0.9908544766057061,
            -0.9908383129921339,
            -0.9908221131623993,
            -0.990805877053478,
            -0.9907896046022088,
            -0.9907732957452909,
            -0.9907569504192869,
            -0.990740568560619,
            -0.990724150105571,
            -0.990707694990288,
            -0.9906912031507757,
            -0.9906746745228994,
            -0.9906581090423856,
            -0.9906415066448198,
            -0.9906248672656481,
            -0.9906081908401755,
            -0.9905914773035667,
            -0.9905747265908447,
            -0.9905579386368926,
            -0.9905411133764506,
            -0.990524250744118,
            -0.9905073506743522,
            -0.9904904131014689,
            -0.9904734379596405,
            -0.990456425182897,
            -0.9904393747051262,
            -0.9904222864600722,
            -0.9904051603813366,
            -0.9903879964023763,
            -0.9903707944565057,
            -0.9903535544768942,
            -0.9903362763965675,
            -0.990318960148407,
            -0.9903016056651485,
            -0.9902842128793835,
            -0.990266781723559,
            -0.9902493121299752,
            -0.9902318040307873,
            -0.9902142573580046,
            -0.9901966720434905,
            -0.9901790480189616,
            -0.9901613852159878,
            -0.9901436835659927,
            -0.990125943000252,
            -0.990108163449895,
            -0.9900903448459029,
            -0.9900724871191084,
            -0.9900545902001979,
            -0.9900366540197074,
            -0.9900186785080257,
            -0.9900006635953926,
            -0.9899826092118984,
            -0.9899645152874843,
            -0.9899463817519417,
            -0.9899282085349133,
            -0.9899099955658902,
            -0.9898917427742142,
            -0.9898734500890768,
            -0.9898551174395173,
            -0.9898367447544251,
            -0.9898183319625387,
            -0.9897998789924438,
            -0.9897813857725755,
            -0.9897628522312157,
            -0.9897442782964953,
            -0.9897256638963916,
            -0.9897070089587294,
            -0.9896883134111807,
            -0.9896695771812638,
            -0.9896508001963441,
            -0.9896319823836324,
            -0.989613123670186,
            -0.9895942239829072,
            -0.9895752832485449,
            -0.9895563013936918,
            -0.9895372783447864,
            -0.9895182140281118,
            -0.9894991083697954,
            -0.9894799612958082,
            -0.9894607727319654,
            -0.9894415426039262,
            -0.9894222708371935,
            -0.9894029573571116,
            -0.9893836020888693,
            -0.9893642049574972,
            -0.9893447658878686,
            -0.9893252848046983,
            -0.9893057616325435,
            -0.9892861962958026,
            -0.9892665887187155,
            -0.9892469388253629,
            -0.989227246539666,
            -0.9892075117853867,
            -0.9891877344861273,
            -0.9891679145653298,
            -0.9891480519462763,
            -0.9891281465520874,
            -0.9891081983057233,
            -0.9890882071299838,
            -0.989068172947506,
            -0.9890480956807665,
            -0.989027975252079,
            -0.9890078115835956,
            -0.9889876045973057,
            -0.9889673542150361,
            -0.9889470603584504,
            -0.9889267229490485,
            -0.9889063419081683,
            -0.9888859171569818,
            -0.9888654486164986,
            -0.9888449362075624,
            -0.9888243798508531,
            -0.9888037794668864,
            -0.9887831349760114,
            -0.9887624462984124,
            -0.9887417133541073,
            -0.9887209360629491,
            -0.9887001143446241,
            -0.9886792481186513,
            -0.988658337304383,
            -0.9886373818210056,
            -0.9886163815875362,
            -0.9885953365228256,
            -0.9885742465455559,
            -0.9885531115742416,
            -0.988531931527228,
            -0.9885107063226912,
            -0.9884894358786395,
            -0.988468120112911,
            -0.9884467589431735,
            -0.9884253522869262,
            -0.988403900061497,
            -0.9883824021840442,
            -0.9883608585715539,
            -0.9883392691408424,
            -0.9883176338085541,
            -0.9882959524911618,
            -0.9882742251049657,
            -0.9882524515660952,
            -0.9882306317905055,
            -0.9882087656939802,
            -0.9881868531921292,
            -0.988164894200389,
            -0.9881428886340229,
            -0.9881208364081197,
            -0.9880987374375932,
            -0.9880765916371849,
            -0.9880543989214591,
            -0.9880321592048061,
            -0.9880098724014407,
            -0.9879875384254011,
            -0.9879651571905511,
            -0.9879427286105764,
            -0.9879202525989871,
            -0.9878977290691163,
            -0.9878751579341193,
            -0.9878525391069746,
            -0.9878298725004827,
            -0.9878071580272658,
            -0.9877843955997672,
            -0.987761585130253,
            -0.9877387265308085,
            -0.9877158197133409,
            -0.9876928645895772,
            -0.9876698610710652,
            -0.9876468090691713,
            -0.9876237084950825,
            -0.9876005592598044,
            -0.9875773612741615,
            -0.9875541144487973,
            -0.9875308186941731,
            -0.9875074739205683,
            -0.9874840800380801,
            -0.9874606369566229,
            -0.987437144585928,
            -0.9874136028355439,
            -0.9873900116148355,
            -0.987366370832983,
            -0.9873426803989834,
            -0.9873189402216491,
            -0.9872951502096071,
            -0.9872713102712996,
            -0.9872474203149835,
            -0.9872234802487294,
            -0.9871994899804235,
            -0.9871754494177634,
            -0.9871513584682619,
            -0.987127217039243,
            -0.9871030250378457,
            -0.9870787823710195,
            -0.9870544889455266,
            -0.987030144667941,
            -0.9870057494446484,
            -0.9869813031818452,
            -0.986956805785539,
            -0.9869322571615472,
            -0.9869076572154981,
            -0.9868830058528295,
            -0.9868583029787896,
            -0.9868335484984343,
            -0.9868087423166294,
            -0.9867838843380492,
            -0.9867589744671762,
            -0.9867340126083005,
            -0.9867089986655206,
            -0.9866839325427411,
            -0.9866588141436753,
            -0.9866336433718412,
            -0.9866084201305644,
            -0.9865831443229766,
            -0.9865578158520137,
            -0.9865324346204191,
            -0.9865070005307397,
            -0.9864815134853273,
            -0.9864559733863386,
            -0.9864303801357338,
            -0.9864047336352771,
            -0.9863790337865364,
            -0.9863532804908818,
            -0.9863274736494871,
            -0.9863016131633275,
            -0.9862756989331812,
            -0.9862497308596275,
            -0.9862237088430472,
            -0.9861976327836226,
            -0.9861715025813361,
            -0.9861453181359712,
            -0.986119079347111,
            -0.9860927861141381,
            -0.986066438336235,
            -0.9860400359123833,
            -0.9860135787413629,
            -0.9859870667217522,
            -0.985960499751928,
            -0.9859338777300646,
            -0.985907200554133,
            -0.9858804681219027,
            -0.9858536803309383,
            -0.9858268370786024,
            -0.9857999382620521,
            -0.9857729837782407,
            -0.9857459735239174,
            -0.9857189073956255,
            -0.9856917852897037,
            -0.9856646071022848,
            -0.9856373727292946,
            -0.9856100820664541,
            -0.9855827350092766,
            -0.9855553314530685,
            -0.9855278712929287,
            -0.9855003544237488,
            -0.985472780740211,
            -0.9854451501367912,
            -0.9854174625077545,
            -0.9853897177471576,
            -0.9853619157488475,
            -0.9853340564064619,
            -0.985306139613428,
            -0.9852781652629616,
            -0.9852501332480689,
            -0.9852220434615439,
            -0.985193895795969,
            -0.9851656901437159,
            -0.985137426396942,
            -0.9851091044475937,
            -0.9850807241874032,
            -0.9850522855078898,
            -0.9850237883003594,
            -0.9849952324559031,
            -0.9849666178653977,
            -0.9849379444195059,
            -0.9849092120086739,
            -0.9848804205231337,
            -0.9848515698529005,
            -0.9848226598877734,
            -0.9847936905173359,
            -0.9847646616309521,
            -0.9847355731177716,
            -0.9847064248667246,
            -0.9846772167665232,
            -0.9846479487056622,
            -0.9846186205724161,
            -0.9845892322548419,
            -0.9845597836407755,
            -0.9845302746178335,
            -0.984500705073413,
            -0.9844710748946892,
            -0.9844413839686179,
            -0.9844116321819314,
            -0.9843818194211424,
            -0.9843519455725397,
            -0.984322010522191,
            -0.9842920141559405,
            -0.9842619563594093,
            -0.9842318370179951,
            -0.9842016560168714,
            -0.9841714132409877,
            -0.9841411085750683,
            -0.9841107419036126,
            -0.9840803131108955,
            -0.9840498220809641,
            -0.9840192686976409,
            -0.9839886528445222,
            -0.9839579744049753,
            -0.9839272332621422,
            -0.9838964292989365,
            -0.983865562398043,
            -0.9838346324419193,
            -0.9838036393127931,
            -0.9837725828926634,
            -0.9837414630633003,
            -0.9837102797062424,
            -0.9836790327027987,
            -0.9836477219340478,
            -0.9836163472808369,
            -0.9835849086237816,
            -0.9835534058432653,
            -0.9835218388194402,
            -0.9834902074322246,
            -0.9834585115613044,
            -0.9834267510861319,
            -0.9833949258859258,
            -0.9833630358396703,
            -0.9833310808261155,
            -0.9832990607237759,
            -0.9832669754109309,
            -0.9832348247656244,
            -0.9832026086656638,
            -0.9831703269886201,
            -0.9831379796118269,
            -0.9831055664123817,
            -0.9830730872671433,
            -0.9830405420527326,
            -0.9830079306455317,
            -0.9829752529216844,
            -0.9829425087570951,
            -0.9829096980274282,
            -0.9828768206081084,
            -0.9828438763743196,
            -0.9828108652010047,
            -0.9827777869628663,
            -0.9827446415343638,
            -0.9827114287897164,
            -0.9826781486028989,
            -0.9826448008476443,
            -0.9826113853974429,
            -0.98257790212554,
            -0.9825443509049377,
            -0.9825107316083938,
            -0.9824770441084196,
            -0.9824432882772838,
            -0.9824094639870075,
            -0.9823755711093661,
            -0.9823416095158888,
            -0.982307579077858,
            -0.9822734796663086,
            -0.9822393111520275,
            -0.9822050734055539,
            -0.9821707662971783,
            -0.9821363896969425,
            -0.982101943474639,
            -0.9820674274998101,
            -0.9820328416417486,
            -0.981998185769496,
            -0.9819634597518435,
            -0.9819286634573307,
            -0.981893796754245,
            -0.9818588595106225,
            -0.9818238515942461,
            -0.9817887728726449,
            -0.9817536232130966,
            -0.9817184024826227,
            -0.9816831105479923,
            -0.981647747275719,
            -0.981612312532061,
            -0.9815768061830215,
            -0.9815412280943476,
            -0.9815055781315298,
            -0.9814698561598024,
            -0.9814340620441419,
            -0.9813981956492671,
            -0.9813622568396403,
            -0.9813262454794628,
            -0.981290161432679,
            -0.9812540045629732,
            -0.9812177747337701,
            -0.9811814718082341,
            -0.98114509564927,
            -0.9811086461195196,
            -0.9810721230813656,
            -0.9810355263969268,
            -0.9809988559280611,
            -0.9809621115363634,
            -0.980925293083165,
            -0.9808884004295342,
            -0.9808514334362749,
            -0.9808143919639267,
            -0.9807772758727649,
            -0.9807400850227986,
            -0.9807028192737718,
            -0.980665478485162,
            -0.9806280625161808,
            -0.9805905712257715,
            -0.9805530044726121,
            -0.9805153621151104,
            -0.9804776440114072,
            -0.9804398500193742,
            -0.9804019799966145,
            -0.9803640338004604,
            -0.9803260112879759,
            -0.9802879123159526,
            -0.980249736740912,
            -0.9802114844191052,
            -0.9801731552065102,
            -0.9801347489588328,
            -0.9800962655315073,
            -0.9800577047796932,
            -0.9800190665582783,
            -0.9799803507218748,
            -0.9799415571248216,
            -0.9799026856211817,
            -0.9798637360647438,
            -0.9798247083090199,
            -0.9797856022072466,
            -0.9797464176123836,
            -0.9797071543771129,
            -0.9796678123538398,
            -0.9796283913946913,
            -0.9795888913515157,
            -0.9795493120758826,
            -0.9795096534190822,
            -0.9794699152321255,
            -0.9794300973657419,
            -0.9793901996703818,
            -0.9793502219962131,
            -0.9793101641931227,
            -0.9792700261107156,
            -0.9792298075983139,
            -0.9791895085049569,
            -0.9791491286794007,
            -0.979108667970118,
            -0.9790681262252955,
            -0.9790275032928369,
            -0.9789867990203598,
            -0.9789460132551969,
            -0.9789051458443935,
            -0.9788641966347095,
            -0.9788231654726172,
            -0.9787820522043014,
            -0.9787408566756588,
            -0.9786995787322986,
            -0.9786582182195405,
            -0.9786167749824136,
            -0.9785752488656597,
            -0.9785336397137283,
            -0.978491947370779,
            -0.9784501716806805,
            -0.9784083124870092,
            -0.9783663696330498,
            -0.9783243429617942,
            -0.978282232315941,
            -0.9782400375378961,
            -0.9781977584697708,
            -0.978155394953382,
            -0.9781129468302521,
            -0.9780704139416074,
            -0.9780277961283793,
            -0.9779850932312015,
            -0.9779423050904126,
            -0.9778994315460532,
            -0.9778564724378654,
            -0.9778134276052943,
            -0.9777702968874855,
            -0.9777270801232865,
            -0.9776837771512438,
            -0.9776403878096046,
            -0.9775969119363156,
            -0.977553349369022,
            -0.9775096999450684,
            -0.9774659635014964,
            -0.9774221398750458,
            -0.9773782289021533,
            -0.9773342304189517,
            -0.9772901442612708,
            -0.9772459702646356,
            -0.9772017082642656,
            -0.9771573580950761,
            -0.977112919591676,
            -0.977068392588368,
            -0.9770237769191484,
            -0.9769790724177055,
            -0.9769342789174204,
            -0.9768893962513657,
            -0.9768444242523058,
            -0.9767993627526954,
            -0.9767542115846801,
            -0.9767089705800943,
            -0.9766636395704634,
            -0.9766182183869996,
            -0.9765727068606056,
            -0.9765271048218711,
            -0.9764814121010724,
            -0.9764356285281741,
            -0.976389753932827,
            -0.9763437881443665,
            -0.9762977309918156,
            -0.9762515823038804,
            -0.9762053419089528,
            -0.9761590096351082,
            -0.9761125853101054,
            -0.9760660687613862,
            -0.9760194598160753,
            -0.9759727583009792,
            -0.9759259640425852,
            -0.9758790768670634,
            -0.9758320966002629,
            -0.9757850230677136,
            -0.9757378560946246,
            -0.9756905955058843,
            -0.9756432411260595,
            -0.9755957927793948,
            -0.9755482502898138,
            -0.9755006134809152,
            -0.9754528821759754,
            -0.9754050561979466,
            -0.975357135369457,
            -0.9753091195128095,
            -0.9752610084499808,
            -0.9752128020026237,
            -0.9751644999920625,
            -0.9751161022392957,
            -0.9750676085649945,
            -0.9750190187895011,
            -0.9749703327328307,
            -0.9749215502146681,
            -0.9748726710543696,
            -0.9748236950709616,
            -0.9747746220831397,
            -0.9747254519092684,
            -0.9746761843673813,
            -0.9746268192751794,
            -0.9745773564500317,
            -0.9745277957089739,
            -0.974478136868708,
            -0.974428379745603,
            -0.9743785241556924,
            -0.9743285699146744,
            -0.9742785168379133,
            -0.9742283647404357,
            -0.974178113436932,
            -0.9741277627417564,
            -0.9740773124689245,
            -0.9740267624321141,
            -0.973976112444665,
            -0.973925362319577,
            -0.9738745118695108,
            -0.9738235609067862,
            -0.9737725092433839,
            -0.9737213566909414,
            -0.9736701030607564,
            -0.973618748163783,
            -0.9735672918106334,
            -0.9735157338115763,
            -0.9734640739765363,
            -0.973412312115094,
            -0.9733604480364852,
            -0.9733084815496008,
            -0.973256412462985,
            -0.9732042405848361,
            -0.9731519657230053,
            -0.9730995876849973,
            -0.9730471062779673,
            -0.9729945213087231,
            -0.9729418325837237,
            -0.9728890399090778,
            -0.9728361430905446,
            -0.972783141933533,
            -0.9727300362431002,
            -0.9726768258239515,
            -0.9726235104804418,
            -0.9725700900165719,
            -0.9725165642359893,
            -0.9724629329419885,
            -0.9724091959375097,
            -0.9723553530251381,
            -0.9723014040071036,
            -0.9722473486852804,
            -0.9721931868611868,
            -0.9721389183359831,
            -0.9720845429104734,
            -0.972030060385103,
            -0.9719754705599595,
            -0.9719207732347707,
            -0.9718659682089057,
            -0.9718110552813728,
            -0.9717560342508205,
            -0.9717009049155357,
            -0.971645667073443,
            -0.9715903205221064,
            -0.9715348650587255,
            -0.9714793004801384,
            -0.9714236265828178,
            -0.9713678431628726,
            -0.971311950016047,
            -0.9712559469377207,
            -0.9711998337229051,
            -0.9711436101662475,
            -0.9710872760620273,
            -0.9710308312041556,
            -0.9709742753861772,
            -0.9709176084012665,
            -0.9708608300422297,
            -0.970803940101503,
            -0.9707469383711521,
            -0.970689824642873,
            -0.970632598707989,
            -0.9705752603574525,
            -0.9705178093818426,
            -0.970460245571367,
            -0.9704025687158585,
            -0.9703447786047759,
            -0.9702868750272041,
            -0.9702288577718531,
            -0.9701707266270563,
            -0.970112481380771,
            -0.9700541218205787,
            -0.969995647733683,
            -0.9699370589069097,
            -0.9698783551267065,
            -0.9698195361791409,
            -0.9697606018499029,
            -0.969701551924301,
            -0.9696423861872636,
            -0.9695831044233381,
            -0.9695237064166907,
            -0.9694641919511042,
            -0.9694045608099793,
            -0.9693448127763336,
            -0.9692849476328005,
            -0.9692249651616295,
            -0.9691648651446845,
            -0.9691046473634435,
            -0.9690443115990003,
            -0.9689838576320605,
            -0.9689232852429428,
            -0.9688625942115778,
            -0.9688017843175092,
            -0.9687408553398908,
            -0.9686798070574874,
            -0.9686186392486731,
            -0.9685573516914332,
            -0.9684959441633607,
            -0.9684344164416565,
            -0.9683727683031315,
            -0.9683109995242019,
            -0.9682491098808912,
            -0.968187099148829,
            -0.9681249671032519,
            -0.9680627135189993,
            -0.9680003381705173,
            -0.9679378408318542,
            -0.9678752212766633,
            -0.9678124792781991,
            -0.9677496146093204,
            -0.967686627042486,
            -0.9676235163497566,
            -0.9675602823027936,
            -0.9674969246728587,
            -0.9674334432308122,
            -0.9673698377471145,
            -0.9673061079918235,
            -0.9672422537345955,
            -0.9671782747446837,
            -0.9671141707909389,
            -0.9670499416418066,
            -0.9669855870653289,
            -0.9669211068291435,
            -0.9668565007004805,
            -0.9667917684461661,
            -0.9667269098326189,
            -0.9666619246258505,
            -0.9665968125914642,
            -0.9665315734946556,
            -0.9664662071002117,
            -0.966400713172509,
            -0.966335091475515,
            -0.9662693417727859,
            -0.9662034638274668,
            -0.9661374574022917,
            -0.9660713222595824,
            -0.9660050581612468,
            -0.9659386648687802,
            -0.9658721421432639,
            -0.9658054897453644,
            -0.9657387074353333,
            -0.9656717949730066,
            -0.9656047521178037,
            -0.9655375786287282,
            -0.9654702742643649,
            -0.9654028387828821,
            -0.9653352719420284,
            -0.9652675734991346,
            -0.9651997432111106,
            -0.9651317808344461,
            -0.9650636861252119,
            -0.9649954588390558,
            -0.964927098731204,
            -0.964858605556461,
            -0.9647899790692065,
            -0.9647212190233987,
            -0.9646523251725706,
            -0.9645832972698305,
            -0.9645141350678615,
            -0.964444838318921,
            -0.9643754067748401,
            -0.9643058401870217,
            -0.964236138306443,
            -0.9641663008836517,
            -0.9640963276687676,
            -0.9640262184114801,
            -0.9639559728610507,
            -0.9638855907663081,
            -0.9638150718756516,
            -0.9637444159370491,
            -0.9636736226980356,
            -0.9636026919057128,
            -0.9635316233067512,
            -0.9634604166473859,
            -0.9633890716734177,
            -0.9633175881302124,
            -0.9632459657627017,
            -0.9631742043153787,
            -0.9631023035323016,
            -0.9630302631570913,
            -0.96295808293293,
            -0.962885762602562,
            -0.962813301908293,
            -0.962740700591988,
            -0.962667958395073,
            -0.9625950750585331,
            -0.9625220503229117,
            -0.9624488839283113,
            -0.9623755756143907,
            -0.9623021251203666,
            -0.9622285321850118,
            -0.9621547965466555,
            -0.9620809179431818,
            -0.9620068961120296,
            -0.9619327307901916,
            -0.9618584217142147,
            -0.961783968620199,
            -0.961709371243796,
            -0.9616346293202103,
            -0.9615597425841969,
            -0.9614847107700615,
            -0.9614095336116617,
            -0.9613342108424023,
            -0.9612587421952382,
            -0.9611831274026735,
            -0.9611073661967591,
            -0.9610314583090925,
            -0.9609554034708203,
            -0.960879201412633,
            -0.9608028518647688,
            -0.9607263545570086,
            -0.9606497092186793,
            -0.9605729155786517,
            -0.9604959733653385,
            -0.9604188823066971,
            -0.960341642130226,
            -0.9602642525629642,
            -0.9601867133314946,
            -0.9601090241619377,
            -0.9600311847799553,
            -0.9599531949107482,
            -0.9598750542790561,
            -0.9597967626091566,
            -0.9597183196248644,
            -0.959639725049533,
            -0.9595609786060507,
            -0.959482080016842,
            -0.9594030290038665,
            -0.9593238252886197,
            -0.9592444685921301,
            -0.9591649586349599,
            -0.9590852951372054,
            -0.9590054778184938,
            -0.9589255063979847,
            -0.9588453805943699,
            -0.958765100125871,
            -0.95868466471024,
            -0.958604074064759,
            -0.9585233279062382,
            -0.9584424259510171,
            -0.958361367914963,
            -0.9582801535134693,
            -0.9581987824614582,
            -0.9581172544733764,
            -0.9580355692631976,
            -0.9579537265444189,
            -0.9578717260300635,
            -0.9577895674326772,
            -0.9577072504643311,
            -0.9576247748366166,
            -0.9575421402606489,
            -0.9574593464470644,
            -0.9573763931060204,
            -0.9572932799471952,
            -0.9572100066797871,
            -0.9571265730125126,
            -0.9570429786536085,
            -0.9569592233108299,
            -0.9568753066914478,
            -0.9567912285022515,
            -0.9567069884495478,
            -0.9566225862391575,
            -0.9565380215764188,
            -0.9564532941661829,
            -0.9563684037128164,
            -0.9562833499202004,
            -0.9561981324917265,
            -0.9561127511303023,
            -0.9560272055383441,
            -0.955941495417783,
            -0.9558556204700588,
            -0.9557695803961216,
            -0.9556833748964324,
            -0.9555970036709609,
            -0.955510466419186,
            -0.955423762840094,
            -0.9553368926321791,
            -0.9552498554934418,
            -0.9551626511213903,
            -0.9550752792130376,
            -0.9549877394649032,
            -0.9549000315730096,
            -0.9548121552328859,
            -0.954724110139562,
            -0.954635895987573,
            -0.9545475124709566,
            -0.9544589592832504,
            -0.9543702361174954,
            -0.9542813426662333,
            -0.9541922786215054,
            -0.9541030436748521,
            -0.9540136375173156,
            -0.9539240598394335,
            -0.9538343103312439,
            -0.953744388682281,
            -0.9536542945815778,
            -0.9535640277176611,
            -0.9534735877785555,
            -0.9533829744517808,
            -0.9532921874243505,
            -0.9532012263827736,
            -0.9531100910130522,
            -0.953018781000681,
            -0.9529272960306481,
            -0.9528356357874341,
            -0.9527437999550098,
            -0.9526517882168367,
            -0.9525596002558684,
            -0.9524672357545473,
            -0.9523746943948052,
            -0.9522819758580625,
            -0.9521890798252283,
            -0.9520960059766987,
            -0.9520027539923577,
            -0.9519093235515752,
            -0.9518157143332071,
            -0.9517219260155959,
            -0.9516279582765673,
            -0.9515338107934332,
            -0.9514394832429882,
            -0.9513449753015105,
            -0.9512502866447614,
            -0.9511554169479839,
            -0.9510603658859034,
            -0.9509651331327259,
            -0.9508697183621387,
            -0.9507741212473082,
            -0.9506783414608813,
            -0.9505823786749835,
            -0.9504862325612193,
            -0.950389902790671,
            -0.9502933890338973,
            -0.950196690960935,
            -0.9500998082412973,
            -0.9500027405439723,
            -0.9499054875374242,
            -0.9498080488895928,
            -0.9497104242678904,
            -0.9496126133392035,
            -0.9495146157698923,
            -0.9494164312257902,
            -0.9493180593722012,
            -0.9492194998739026,
            -0.9491207523951416,
            -0.9490218165996364,
            -0.9489226921505757,
            -0.9488233787106174,
            -0.9487238759418876,
            -0.9486241835059817,
            -0.9485243010639645,
            -0.9484242282763657,
            -0.9483239648031828,
            -0.9482235103038815,
            -0.9481228644373904,
            -0.9480220268621059,
            -0.9479209972358884,
            -0.9478197752160629,
            -0.9477183604594177,
            -0.947616752622205,
            -0.9475149513601401,
            -0.9474129563284003,
            -0.9473107671816241,
            -0.9472083835739123,
            -0.9471058051588265,
            -0.9470030315893877,
            -0.9469000625180779,
            -0.9467968975968372,
            -0.9466935364770649,
            -0.9465899788096197,
            -0.9464862242448168,
            -0.9463822724324288,
            -0.9462781230216856,
            -0.9461737756612731,
            -0.9460692299993329,
            -0.9459644856834625,
            -0.9458595423607136,
            -0.9457543996775928,
            -0.9456490572800592,
            -0.9455435148135275,
            -0.9454377719228627,
            -0.9453318282523845,
            -0.9452256834458627,
            -0.9451193371465192,
            -0.9450127889970271,
            -0.9449060386395091,
            -0.944799085715539,
            -0.9446919298661383,
            -0.9445845707317788,
            -0.9444770079523812,
            -0.944369241167313,
            -0.9442612700153891,
            -0.9441530941348729,
            -0.9440447131634729,
            -0.9439361267383445,
            -0.9438273344960887,
            -0.9437183360727507,
            -0.943609131103822,
            -0.9434997192242369,
            -0.9433901000683739,
            -0.9432802732700555,
            -0.9431702384625456,
            -0.943059995278551,
            -0.9429495433502212,
            -0.942838882309146,
            -0.9427280117863567,
            -0.9426169314123248,
            -0.9425056408169622,
            -0.9423941396296202,
            -0.9422824274790885,
            -0.942170503993597,
            -0.9420583688008124,
            -0.9419460215278399,
            -0.9418334618012216,
            -0.9417206892469366,
            -0.941607703490401,
            -0.9414945041564653,
            -0.9413810908694173,
            -0.9412674632529784,
            -0.941153620930306,
            -0.9410395635239901,
            -0.9409252906560563,
            -0.9408108019479622,
            -0.9406960970205978,
            -0.9405811754942868,
            -0.9404660369887847,
            -0.9403506811232778,
            -0.9402351075163843,
            -0.940119315786153,
            -0.9400033055500623,
            -0.9398870764250206,
            -0.9397706280273661,
            -0.9396539599728668,
            -0.9395370718767172,
            -0.9394199633535424,
            -0.9393026340173938,
            -0.9391850834817488,
            -0.939067311359515,
            -0.9389493172630239,
            -0.9388311008040345,
            -0.93871266159373,
            -0.9385939992427195,
            -0.9384751133610383,
            -0.9383560035581442,
            -0.9382366694429205,
            -0.9381171106236723,
            -0.9379973267081295,
            -0.9378773173034459,
            -0.9377570820161935,
            -0.9376366204523725,
            -0.9375159322173989,
            -0.9373950169161127,
            -0.9372738741527744,
            -0.9371525035310659,
            -0.9370309046540881,
            -0.9369090771243622,
            -0.9367870205438273,
            -0.9366647345138432,
            -0.936542218635187,
            -0.9364194725080555,
            -0.936296495732061,
            -0.9361732879062354,
            -0.936049848629027,
            -0.9359261774983001,
            -0.9358022741113361,
            -0.9356781380648319,
            -0.9355537689549,
            -0.935429166377068,
            -0.9353043299262797,
            -0.9351792591968914,
            -0.9350539537826749,
            -0.9349284132768146,
            -0.9348026372719099,
            -0.9346766253599724,
            -0.9345503771324255,
            -0.9344238921801072,
            -0.9342971700932658,
            -0.9341702104615613,
            -0.9340430128740663,
            -0.9339155769192636,
            -0.9337879021850456,
            -0.9336599882587173,
            -0.9335318347269933,
            -0.9334034411759948,
            -0.9332748071912569,
            -0.9331459323577204,
            -0.9330168162597365,
            -0.932887458481063,
            -0.9327578586048689,
            -0.9326280162137273,
            -0.932497930889621,
            -0.9323676022139392,
            -0.9322370297674779,
            -0.9321062131304404,
            -0.9319751518824344,
            -0.9318438456024755,
            -0.9317122938689826,
            -0.9315804962597826,
            -0.931448452352105,
            -0.931316161722585,
            -0.9311836239472625,
            -0.9310508386015816,
            -0.9309178052603876,
            -0.930784523497933,
            -0.9306509928878722,
            -0.9305172130032612,
            -0.9303831834165598,
            -0.9302489036996309,
            -0.9301143734237387,
            -0.9299795921595481,
            -0.9298445594771284,
            -0.9297092749459475,
            -0.9295737381348756,
            -0.9294379486121842,
            -0.9293019059455434,
            -0.9291656097020254,
            -0.9290290594481017,
            -0.9288922547496444,
            -0.9287551951719235,
            -0.9286178802796083,
            -0.9284803096367708,
            -0.928342482806876,
            -0.9282043993527912,
            -0.928066058836782,
            -0.9279274608205106,
            -0.9277886048650377,
            -0.9276494905308212,
            -0.9275101173777173,
            -0.927370484964978,
            -0.9272305928512541,
            -0.9270904405945918,
            -0.9269500277524325,
            -0.9268093538816179,
            -0.9266684185383814,
            -0.9265272212783552,
            -0.9263857616565656,
            -0.9262440392274353,
            -0.926102053544781,
            -0.9259598041618168,
            -0.9258172906311494,
            -0.9256745125047809,
            -0.9255314693341083,
            -0.9253881606699229,
            -0.925244586062409,
            -0.925100745061146,
            -0.9249566372151076,
            -0.9248122620726592,
            -0.9246676191815619,
            -0.9245227080889686,
            -0.9243775283414252,
            -0.924232079484871,
            -0.9240863610646384,
            -0.9239403726254519,
            -0.923794113711429,
            -0.9236475838660791,
            -0.9235007826323036,
            -0.9233537095523972,
            -0.9232063641680446,
            -0.9230587460203237,
            -0.9229108546497039,
            -0.9227626895960441,
            -0.9226142503985991,
            -0.92246553659601,
            -0.9223165477263121,
            -0.9221672833269305,
            -0.9220177429346822,
            -0.9218679260857732,
            -0.9217178323158018,
            -0.9215674611597569,
            -0.921416812152017,
            -0.9212658848263507,
            -0.9211146787159187,
            -0.9209631933532704,
            -0.9208114282703455,
            -0.9206593829984728,
            -0.9205070570683748,
            -0.9203544500101588,
            -0.9202015613533259,
            -0.9200483906267641,
            -0.9198949373587542,
            -0.9197412010769626,
            -0.919587181308448,
            -0.9194328775796594,
            -0.9192782894164315,
            -0.919123416343992,
            -0.9189682578869567,
            -0.9188128135693295,
            -0.9186570829145067,
            -0.9185010654452694,
            -0.9183447606837917,
            -0.9181881681516345,
            -0.9180312873697497,
            -0.917874117858476,
            -0.9177166591375444,
            -0.917558910726071,
            -0.9174008721425656,
            -0.9172425429049214,
            -0.9170839225304261,
            -0.9169250105357543,
            -0.916765806436968,
            -0.9166063097495208,
            -0.9164465199882552,
            -0.9162864366674003,
            -0.9161260593005766,
            -0.9159653874007941,
            -0.9158044204804502,
            -0.9156431580513325,
            -0.9154815996246187,
            -0.9153197447108739,
            -0.9151575928200539,
            -0.9149951434615028,
            -0.914832396143956,
            -0.9146693503755366,
            -0.9145060056637577,
            -0.914342361515523,
            -0.9141784174371248,
            -0.9140141729342441,
            -0.9138496275119551,
            -0.913684780674718,
            -0.9135196319263865,
            -0.913354180770202,
            -0.913188426708796,
            -0.9130223692441932,
            -0.912856007877806,
            -0.9126893421104363,
            -0.9125223714422798,
            -0.9123550953729209,
            -0.9121875134013352,
            -0.9120196250258894,
            -0.9118514297443405,
            -0.9116829270538392,
            -0.9115141164509234,
            -0.9113449974315259,
            -0.9111755694909707,
            -0.9110058321239716,
            -0.9108357848246363,
            -0.9106654270864649,
            -0.9104947584023471,
            -0.9103237782645676,
            -0.9101524861648023,
            -0.9099808815941204,
            -0.9098089640429846,
            -0.9096367330012501,
            -0.909464187958165,
            -0.9092913284023713,
            -0.9091181538219054,
            -0.9089446637041964,
            -0.9087708575360683,
            -0.9085967348037395,
            -0.908422294992822,
            -0.9082475375883228,
            -0.9080724620746461,
            -0.9078970679355889,
            -0.9077213546543434,
            -0.9075453217134998,
            -0.9073689685950417,
            -0.9071922947803509,
            -0.9070152997502043,
            -0.9068379829847768,
            -0.9066603439636389,
            -0.9064823821657587,
            -0.906304097069504,
            -0.9061254881526359,
            -0.9059465548923176,
            -0.9057672967651104,
            -0.9055877132469713,
            -0.9054078038132585,
            -0.9052275679387299,
            -0.9050470050975419,
            -0.904866114763251,
            -0.9046848964088134,
            -0.9045033495065881,
            -0.904321473528332,
            -0.9041392679452048,
            -0.9039567322277678,
            -0.9037738658459845,
            -0.9035906682692189,
            -0.9034071389662398,
            -0.903223277405217,
            -0.9030390830537246,
            -0.9028545553787422,
            -0.9026696938466487,
            -0.9024844979232328,
            -0.9022989670736851,
            -0.9021131007626012,
            -0.9019268984539839,
            -0.9017403596112419,
            -0.9015534836971887,
            -0.9013662701740454,
            -0.9011787185034421,
            -0.9009908281464147,
            -0.9008025985634076,
            -0.9006140292142732,
            -0.9004251195582765,
            -0.9002358690540861,
            -0.9000462771597842,
            -0.8998563433328647,
            -0.8996660670302283,
            -0.8994754477081913,
            -0.8992844848224777,
            -0.8990931778282262,
            -0.8989015261799882,
            -0.8987095293317284,
            -0.8985171867368245,
            -0.8983244978480693,
            -0.8981314621176689,
            -0.8979380789972461,
            -0.8977443479378402,
            -0.8975502683899044,
            -0.8973558398033107,
            -0.8971610616273482,
            -0.8969659333107235,
            -0.8967704543015621,
            -0.8965746240474078,
            -0.8963784419952252,
            -0.8961819075913997,
            -0.8959850202817351,
            -0.895787779511458,
            -0.8955901847252176,
            -0.8953922353670836,
            -0.8951939308805514,
            -0.8949952707085387,
            -0.8947962542933864,
            -0.8945968810768635,
            -0.8943971505001628,
            -0.894197062003902,
            -0.8939966150281288,
            -0.8937958090123155,
            -0.893594643395364,
            -0.8933931176156065,
            -0.8931912311108012,
            -0.8929889833181389,
            -0.8927863736742419,
            -0.8925834016151607,
            -0.8923800665763826,
            -0.8921763679928237,
            -0.8919723052988354,
            -0.8917678779282039,
            -0.8915630853141521,
            -0.8913579268893327,
            -0.8911524020858401,
            -0.8909465103352057,
            -0.890740251068397,
            -0.8905336237158212,
            -0.8903266277073237,
            -0.8901192624721931,
            -0.8899115274391558,
            -0.8897034220363815,
            -0.8894949456914811,
            -0.889286097831512,
            -0.8890768778829718,
            -0.8888672852718069,
            -0.8886573194234062,
            -0.8884469797626064,
            -0.8882362657136915,
            -0.888025176700394,
            -0.8878137121458962,
            -0.8876018714728287,
            -0.8873896541032726,
            -0.8871770594587641,
            -0.8869640869602865,
            -0.8867507360282811,
            -0.8865370060826405,
            -0.8863228965427147,
            -0.8861084068273088,
            -0.8858935363546819,
            -0.8856782845425567,
            -0.8854626508081086,
            -0.8852466345679781,
            -0.8850302352382621,
            -0.8848134522345205,
            -0.8845962849717766,
            -0.8843787328645157,
            -0.8841607953266883,
            -0.8839424717717101,
            -0.8837237616124615,
            -0.8835046642612944,
            -0.8832851791300238,
            -0.8830653056299368,
            -0.882845043171791,
            -0.8826243911658146,
            -0.882403349021707,
            -0.8821819161486422,
            -0.8819600919552705,
            -0.8817378758497143,
            -0.8815152672395711,
            -0.8812922655319223,
            -0.8810688701333219,
            -0.8808450804498059,
            -0.8806208958868912,
            -0.8803963158495755,
            -0.8801713397423399,
            -0.8799459669691495,
            -0.879720196933456,
            -0.8794940290381936,
            -0.8792674626857874,
            -0.8790404972781497,
            -0.8788131322166826,
            -0.8785853669022781,
            -0.8783572007353214,
            -0.8781286331156899,
            -0.8778996634427556,
            -0.8776702911153861,
            -0.8774405155319464,
            -0.877210336090296,
            -0.876979752187799,
            -0.8767487632213158,
            -0.8765173685872076,
            -0.8762855676813412,
            -0.8760533598990864,
            -0.8758207446353155,
            -0.875587721284413,
            -0.8753542892402657,
            -0.875120447896271,
            -0.8748861966453391,
            -0.8746515348798874,
            -0.8744164619918505,
            -0.8741809773726719,
            -0.8739450804133164,
            -0.8737087705042639,
            -0.8734720470355074,
            -0.8732349093965678,
            -0.8729973569764798,
            -0.8727593891638041,
            -0.8725210053466224,
            -0.8722822049125442,
            -0.8720429872487027,
            -0.8718033517417608,
            -0.8715632977779096,
            -0.8713228247428685,
            -0.8710819320218941,
            -0.8708406189997703,
            -0.8705988850608208,
            -0.8703567295889018,
            -0.8701141519674096,
            -0.8698711515792785,
            -0.8696277278069829,
            -0.8693838800325415,
            -0.8691396076375131,
            -0.8688949100030049,
            -0.8686497865096688,
            -0.8684042365377053,
            -0.8681582594668641,
            -0.8679118546764466,
            -0.8676650215453067,
            -0.867417759451852,
            -0.8671700677740475,
            -0.866921945889413,
            -0.8666733931750288,
            -0.8664244090075369,
            -0.8661749927631377,
            -0.8659251438175983,
            -0.8656748615462521,
            -0.865424145323996,
            -0.8651729945252972,
            -0.8649214085241949,
            -0.8646693866942977,
            -0.8644169284087876,
            -0.8641640330404237,
            -0.8639106999615415,
            -0.8636569285440531,
            -0.8634027181594528,
            -0.8631480681788176,
            -0.8628929779728072,
            -0.8626374469116661,
            -0.8623814743652258,
            -0.8621250597029088,
            -0.8618682022937264,
            -0.8616109015062817,
            -0.8613531567087757,
            -0.8610949672690005,
            -0.8608363325543498,
            -0.8605772519318158,
            -0.8603177247679916,
            -0.8600577504290716,
            -0.859797328280861,
            -0.8595364576887669,
            -0.8592751380178069,
            -0.8590133686326086,
            -0.8587511488974133,
            -0.8584884781760745,
            -0.8582253558320654,
            -0.8579617812284744,
            -0.857697753728012,
            -0.8574332726930084,
            -0.8571683374854207,
            -0.8569029474668299,
            -0.8566371019984452,
            -0.8563708004411068,
            -0.8561040421552855,
            -0.8558368265010848,
            -0.8555691528382479,
            -0.8553010205261515,
            -0.8550324289238131,
            -0.8547633773898956,
            -0.8544938652827021,
            -0.8542238919601809,
            -0.8539534567799321,
            -0.8536825590992023,
            -0.8534111982748929,
            -0.8531393736635577,
            -0.8528670846214069,
            -0.8525943305043104,
            -0.852321110667797,
            -0.8520474244670613,
            -0.8517732712569581,
            -0.8514986503920122,
            -0.851223561226418,
            -0.850948003114039,
            -0.8506719754084138,
            -0.850395477462754,
            -0.8501185086299555,
            -0.8498410682625861,
            -0.8495631557129025,
            -0.849284770332843,
            -0.8490059114740325,
            -0.8487265784877854,
            -0.8484467707251081,
            -0.8481664875366999,
            -0.8478857282729563,
            -0.8476044922839725,
            -0.8473227789195412,
            -0.8470405875291588,
            -0.8467579174620296,
            -0.8464747680670616,
            -0.8461911386928757,
            -0.8459070286878028,
            -0.8456224373998922,
            -0.8453373641769045,
            -0.8450518083663247,
            -0.8447657693153566,
            -0.8444792463709301,
            -0.8441922388797011,
            -0.8439047461880551,
            -0.8436167676421086,
            -0.8433283025877116,
            -0.843039350370454,
            -0.8427499103356589,
            -0.8424599818283973,
            -0.8421695641934782,
            -0.841878656775463,
            -0.841587258918659,
            -0.8412953699671244,
            -0.841002989264674,
            -0.840710116154879,
            -0.840416749981068,
            -0.8401228900863336,
            -0.8398285358135318,
            -0.8395336865052881,
            -0.8392383415039942,
            -0.8389425001518173,
            -0.8386461617906995,
            -0.838349325762357,
            -0.8380519914082936,
            -0.8377541580697871,
            -0.83745582508791,
            -0.8371569918035181,
            -0.8368576575572593,
            -0.8365578216895768,
            -0.8362574835407107,
            -0.8359566424506989,
            -0.8356552977593809,
            -0.8353534488064072,
            -0.8350510949312283,
            -0.8347482354731093,
            -0.8344448697711295,
            -0.8341409971641854,
            -0.8338366169909862,
            -0.833531728590072,
            -0.8332263312998024,
            -0.8329204244583641,
            -0.8326140074037803,
            -0.8323070794738985,
            -0.831999640006414,
            -0.8316916883388501,
            -0.8313832238085811,
            -0.8310742457528225,
            -0.8307647535086369,
            -0.8304547464129435,
            -0.8301442238025118,
            -0.8298331850139675,
            -0.8295216293837981,
            -0.8292095562483562,
            -0.8288969649438569,
            -0.8285838548063875,
            -0.8282702251719077,
            -0.8279560753762496,
            -0.827641404755129,
            -0.8273262126441376,
            -0.8270104983787558,
            -0.826694261294351,
            -0.8263775007261804,
            -0.8260602160093977,
            -0.8257424064790517,
            -0.8254240714700936,
            -0.8251052103173767,
            -0.8247858223556601,
            -0.8244659069196173,
            -0.8241454633438335,
            -0.8238244909628051,
            -0.8235029891109555,
            -0.8231809571226275,
            -0.8228583943320935,
            -0.8225353000735495,
            -0.8222116736811309,
            -0.8218875144889051,
            -0.8215628218308801,
            -0.8212375950410085,
            -0.8209118334531867,
            -0.8205855364012624,
            -0.8202587032190356,
            -0.8199313332402645,
            -0.8196034257986613,
            -0.819274980227909,
            -0.8189459958616527,
            -0.8186164720335088,
            -0.8182864080770661,
            -0.8179558033258927,
            -0.817624657113535,
            -0.8172929687735236,
            -0.8169607376393785,
            -0.8166279630446074,
            -0.8162946443227146,
            -0.8159607808072035,
            -0.8156263718315773,
            -0.8152914167293435,
            -0.8149559148340227,
            -0.8146198654791424,
            -0.8142832679982489,
            -0.8139461217249088,
            -0.8136084259927101,
            -0.8132701801352675,
            -0.8129313834862291,
            -0.8125920353792744,
            -0.812252135148121,
            -0.8119116821265305,
            -0.8115706756483069,
            -0.8112291150473043,
            -0.8108869996574297,
            -0.8105443288126489,
            -0.8102011018469828,
            -0.8098573180945204,
            -0.8095129768894179,
            -0.8091680775659028,
            -0.808822619458279,
            -0.8084766019009281,
            -0.8081300242283154,
            -0.8077828857749939,
            -0.8074351858756075,
            -0.8070869238648946,
            -0.8067380990776899,
            -0.8063887108489382,
            -0.8060387585136818,
            -0.8056882414070792,
            -0.8053371588644012,
            -0.8049855102210378,
            -0.8046332948125019,
            -0.8042805119744303,
            -0.8039271610425942,
            -0.8035732413528961,
            -0.803218752241377,
            -0.8028636930442234,
            -0.8025080630977649,
            -0.802151861738482,
            -0.8017950883030153,
            -0.8014377421281578,
            -0.8010798225508666,
            -0.8007213289082692,
            -0.800362260537662,
            -0.8000026167765157,
            -0.7996423969624832,
            -0.7992816004334018,
            -0.7989202265272931,
            -0.7985582745823718,
            -0.7981957439370518,
            -0.7978326339299471,
            -0.7974689438998727,
            -0.7971046731858573,
            -0.7967398211271419,
            -0.7963743870631806,
            -0.7960083703336598,
            -0.7956417702784824,
            -0.7952745862377852,
            -0.7949068175519445,
            -0.7945384635615683,
            -0.7941695236075142,
            -0.7937999970308874,
            -0.793429883173041,
            -0.7930591813755924,
            -0.7926878909804147,
            -0.7923160113296507,
            -0.7919435417657092,
            -0.7915704816312793,
            -0.7911968302693264,
            -0.7908225870230996,
            -0.7904477512361361,
            -0.7900723222522681,
            -0.7896962994156232,
            -0.7893196820706325,
            -0.7889424695620324,
            -0.7885646612348713,
            -0.7881862564345137,
            -0.7878072545066435,
            -0.787427654797269,
            -0.7870474566527306,
            -0.7866666594197015,
            -0.7862852624451931,
            -0.7859032650765627,
            -0.7855206666615132,
            -0.7851374665481027,
            -0.7847536640847473,
            -0.784369258620222,
            -0.783984249503674,
            -0.7835986360846211,
            -0.7832124177129564,
            -0.7828255937389542,
            -0.7824381635132786,
            -0.7820501263869811,
            -0.781661481711512,
            -0.7812722288387213,
            -0.7808823671208652,
            -0.78049189591061,
            -0.7801008145610401,
            -0.7797091224256563,
            -0.7793168188583883,
            -0.7789239032135931,
            -0.7785303748460668,
            -0.7781362331110406,
            -0.7777414773641974,
            -0.7773461069616656,
            -0.7769501212600307,
            -0.7765535196163351,
            -0.776156301388092,
            -0.7757584659332802,
            -0.7753600126103581,
            -0.7749609407782608,
            -0.7745612497964112,
            -0.7741609390247182,
            -0.7737600078235964,
            -0.7733584555539513,
            -0.7729562815772001,
            -0.7725534852552666,
            -0.772150065950596,
            -0.7717460230261536,
            -0.7713413558454276,
            -0.7709360637724431,
            -0.7705301461717619,
            -0.7701236024084812,
            -0.7697164318482569,
            -0.7693086338572898,
            -0.7689002078023423,
            -0.7684911530507383,
            -0.7680814689703729,
            -0.767671154929711,
            -0.7672602102978036,
            -0.7668486344442832,
            -0.7664364267393668,
            -0.7660235865538773,
            -0.7656101132592349,
            -0.7651960062274593,
            -0.7647812648311895,
            -0.7643658884436829,
            -0.7639498764388135,
            -0.7635332281910834,
            -0.7631159430756379,
            -0.7626980204682502,
            -0.7622794597453444,
            -0.7618602602839899,
            -0.7614404214619183,
            -0.7610199426575147,
            -0.7605988232498393,
            -0.7601770626186158,
            -0.7597546601442529,
            -0.7593316152078395,
            -0.7589079271911544,
            -0.7584835954766678,
            -0.7580586194475559,
            -0.7576329984876992,
            -0.7572067319816853,
            -0.7567798193148243,
            -0.7563522598731497,
            -0.7559240530434186,
            -0.7554951982131238,
            -0.7550656947705048,
            -0.7546355421045406,
            -0.7542047396049606,
            -0.7537732866622601,
            -0.7533411826676881,
            -0.7529084270132639,
            -0.752475019091791,
            -0.7520409582968446,
            -0.7516062440227856,
            -0.7511708756647709,
            -0.7507348526187593,
            -0.7502981742815037,
            -0.7498608400505758,
            -0.749422849324361,
            -0.7489842015020649,
            -0.7485448959837184,
            -0.7481049321701936,
            -0.7476643094631952,
            -0.7472230272652776,
            -0.7467810849798454,
            -0.7463384820111585,
            -0.7458952177643441,
            -0.7454512916453984,
            -0.7450067030611923,
            -0.7445614514194757,
            -0.7441155361288923,
            -0.7436689565989767,
            -0.7432217122401602,
            -0.742773802463783,
            -0.7423252266821025,
            -0.7418759843082845,
            -0.7414260747564244,
            -0.7409754974415517,
            -0.7405242517796246,
            -0.7400723371875517,
            -0.7396197530831833,
            -0.7391664988853326,
            -0.7387125740137694,
            -0.7382579778892331,
            -0.7378027099334366,
            -0.7373467695690736,
            -0.73689015621982,
            -0.7364328693103523,
            -0.735974908266343,
            -0.7355162725144618,
            -0.7350569614824054,
            -0.7345969745988781,
            -0.7341363112936077,
            -0.7336749709973582,
            -0.7332129531419281,
            -0.7327502571601577,
            -0.7322868824859421,
            -0.731822828554228,
            -0.731358094801023,
            -0.7308926806634138,
            -0.7304265855795486,
            -0.729959808988671,
            -0.7294923503311028,
            -0.7290242090482658,
            -0.7285553845826811,
            -0.7280858763779806,
            -0.7276156838789076,
            -0.7271448065313276,
            -0.726673243782234,
            -0.726200995079752,
            -0.7257280598731481,
            -0.72525443761284,
            -0.7247801277503934,
            -0.7243051297385377,
            -0.7238294430311674,
            -0.723353067083352,
            -0.7228760013513414,
            -0.7223982452925669,
            -0.7219197983656632,
            -0.7214406600304556,
            -0.7209608297479836,
            -0.7204803069804944,
            -0.7199990911914569,
            -0.7195171818455683,
            -0.7190345784087602,
            -0.7185512803482003,
            -0.7180672871323088,
            -0.7175825982307542,
            -0.7170972131144701,
            -0.7166111312556537,
            -0.7161243521277791,
            -0.7156368752056007,
            -0.7151486999651594,
            -0.7146598258837925,
            -0.7141702524401354,
            -0.7136799791141376,
            -0.7131890053870559,
            -0.7126973307414745,
            -0.7122049546613057,
            -0.7117118766317958,
            -0.7112180961395356,
            -0.7107236126724628,
            -0.7102284257198732,
            -0.709732534772425,
            -0.7092359393221469,
            -0.7087386388624471,
            -0.708240632888114,
            -0.7077419208953278,
            -0.707242502381671,
            -0.706742376846125,
            -0.7062415437890851,
            -0.7057400027123704,
            -0.7052377531192204,
            -0.7047347945143079,
            -0.7042311264037493,
            -0.7037267482951065,
            -0.7032216596973934,
            -0.7027158601210878,
            -0.7022093490781356,
            -0.7017021260819559,
            -0.7011941906474539,
            -0.7006855422910193,
            -0.7001761805305435,
            -0.6996661048854198,
            -0.6991553148765529,
            -0.6986438100263621,
            -0.6981315898587974,
            -0.6976186538993372,
            -0.6971050016750027,
            -0.6965906327143551,
            -0.6960755465475197,
            -0.6955597427061744,
            -0.6950432207235686,
            -0.694525980134526,
            -0.6940080204754568,
            -0.693489341284356,
            -0.6929699421008173,
            -0.6924498224660418,
            -0.6919289819228392,
            -0.6914074200156345,
            -0.6908851362904884,
            -0.6903621302950892,
            -0.6898384015787612,
            -0.6893139496924876,
            -0.6887887741888991,
            -0.6882628746222901,
            -0.6877362505486271,
            -0.6872089015255542,
            -0.6866808271123946,
            -0.6861520268701702,
            -0.6856225003616002,
            -0.6850922471511045,
            -0.6845612668048237,
            -0.6840295588906238,
            -0.6834971229780854,
            -0.6829639586385359,
            -0.6824300654450464,
            -0.6818954429724339,
            -0.6813600907972737,
            -0.6808240084979116,
            -0.6802871956544653,
            -0.6797496518488291,
            -0.6792113766646859,
            -0.6786723696875214,
            -0.6781326305046115,
            -0.6775921587050522,
            -0.6770509538797557,
            -0.676509015621455,
            -0.6759663435247221,
            -0.6754229371859641,
            -0.674878796203437,
            -0.6743339201772485,
            -0.6737883087093801,
            -0.6732419614036705,
            -0.6726948778658403,
            -0.6721470577035017,
            -0.6715985005261472,
            -0.6710492059451824,
            -0.6704991735739108,
            -0.6699484030275531,
            -0.6693968939232573,
            -0.6688446458800973,
            -0.6682916585190877,
            -0.6677379314631812,
            -0.6671834643372945,
            -0.6666282567682984,
            -0.6660723083850303,
            -0.6655156188183059,
            -0.6649581877009263,
            -0.6644000146676761,
            -0.6638410993553476,
            -0.6632814414027294,
            -0.6627210404506338,
            -0.6621598961418838,
            -0.6615980081213392,
            -0.661035376035893,
            -0.660471999534479,
            -0.6599078782680899,
            -0.6593430118897704,
            -0.6587774000546364,
            -0.6582110424198756,
            -0.657643938644761,
            -0.6570760883906533,
            -0.6565074913210072,
            -0.655938147101388,
            -0.6553680553994704,
            -0.6547972158850494,
            -0.6542256282300487,
            -0.6536532921085294,
            -0.6530802071966895,
            -0.6525063731728862,
            -0.6519317897176279,
            -0.6513564565135918,
            -0.6507803732456322,
            -0.6502035396007786,
            -0.6496259552682547,
            -0.6490476199394778,
            -0.6484685333080759,
            -0.6478886950698748,
            -0.6473081049229384,
            -0.6467267625675442,
            -0.6461446677062122,
            -0.6455618200437004,
            -0.6449782192870263,
            -0.6443938651454503,
            -0.6438087573305113,
            -0.6432228955560186,
            -0.642636279538063,
            -0.6420489089950197,
            -0.6414607836475678,
            -0.6408719032186819,
            -0.6402822674336617,
            -0.6396918760201112,
            -0.6391007287079717,
            -0.638508825229517,
            -0.6379161653193621,
            -0.6373227487144776,
            -0.6367285751541845,
            -0.6361336443801744,
            -0.6355379561365118,
            -0.63494151016964,
            -0.6343443062283982,
            -0.6337463440640143,
            -0.633147623430122,
            -0.6325481440827663,
            -0.6319479057804227,
            -0.6313469082839737,
            -0.6307451513567556,
            -0.6301426347645359,
            -0.6295393582755381,
            -0.6289353216604394,
            -0.6283305246923848,
            -0.6277249671469961,
            -0.627118648802372,
            -0.6265115694390966,
            -0.6259037288402567,
            -0.6252951267914443,
            -0.6246857630807535,
            -0.6240756374988082,
            -0.6234647498387546,
            -0.6228530998962692,
            -0.6222406874695784,
            -0.621627512359456,
            -0.6210135743692327,
            -0.6203988733048025,
            -0.6197834089746354,
            -0.6191671811897815,
            -0.618550189763876,
            -0.6179324345131539,
            -0.6173139152564499,
            -0.616694631815215,
            -0.6160745840135122,
            -0.6154537716780343,
            -0.6148321946381072,
            -0.614209852725699,
            -0.6135867457754277,
            -0.6129628736245669,
            -0.6123382361130496,
            -0.6117128330834892,
            -0.6110866643811753,
            -0.610459729854079,
            -0.609832029352874,
            -0.6092035627309327,
            -0.608574329844334,
            -0.6079443305518791,
            -0.6073135647150932,
            -0.6066820321982295,
            -0.6060497328682872,
            -0.6054166665950077,
            -0.6047828332508902,
            -0.6041482327111953,
            -0.6035128648539551,
            -0.6028767295599765,
            -0.6022398267128505,
            -0.6016021561989648,
            -0.6009637179075059,
            -0.6003245117304616,
            -0.5996845375626456,
            -0.599043795301686,
            -0.5984022848480377,
            -0.5977600061050036,
            -0.5971169589787275,
            -0.596473143378194,
            -0.5958285592152648,
            -0.5951832064046548,
            -0.5945370848639594,
            -0.5938901945136555,
            -0.5932425352771103,
            -0.5925941070805829,
            -0.591944909853241,
            -0.5912949435271608,
            -0.5906442080373374,
            -0.5899927033216942,
            -0.5893404293210806,
            -0.5886873859793008,
            -0.588033573243091,
            -0.587378991062151,
            -0.5867236393891458,
            -0.5860675181797041,
            -0.5854106273924327,
            -0.5847529669889245,
            -0.5840945369337642,
            -0.5834353371945341,
            -0.5827753677418259,
            -0.5821146285492362,
            -0.5814531195933937,
            -0.5807908408539484,
            -0.580127792313581,
            -0.5794639739580235,
            -0.5787993857760528,
            -0.5781340277595008,
            -0.5774678999032616,
            -0.5768010022053114,
            -0.5761333346666897,
            -0.5754648972915265,
            -0.5747956900870479,
            -0.574125713063574,
            -0.5734549662345287,
            -0.5727834496164569,
            -0.5721111632290228,
            -0.5714381070950073,
            -0.5707642812403393,
            -0.5700896856940837,
            -0.5694143204884503,
            -0.5687381856588078,
            -0.5680612812436885,
            -0.5673836072847864,
            -0.5667051638269829,
            -0.5660259509183356,
            -0.5653459686100927,
            -0.5646652169566965,
            -0.5639836960158005,
            -0.5633014058482654,
            -0.5626183465181638,
            -0.5619345180928,
            -0.5612499206427097,
            -0.5605645542416584,
            -0.5598784189666646,
            -0.5591915148979975,
            -0.5585038421191758,
            -0.5578154007169948,
            -0.5571261907815138,
            -0.5564362124060738,
            -0.5557454656872974,
            -0.5550539507251074,
            -0.5543616676227163,
            -0.5536686164866399,
            -0.5529747974267175,
            -0.5522802105560948,
            -0.5515848559912453,
            -0.5508887338519824,
            -0.5501918442614453,
            -0.5494941873461231,
            -0.5487957632358557,
            -0.5480965720638434,
            -0.5473966139666465,
            -0.5466958890841951,
            -0.5459943975597996,
            -0.5452921395401517,
            -0.5445891151753323,
            -0.5438853246188201,
            -0.5431807680274964,
            -0.5424754455616466,
            -0.5417693573849812,
            -0.5410625036646228,
            -0.5403548845711205,
            -0.5396465002784709,
            -0.5389373509640942,
            -0.5382274368088686,
            -0.5375167579971178,
            -0.5368053147166295,
            -0.5360931071586548,
            -0.5353801355179144,
            -0.5346663999926055,
            -0.5339519007844151,
            -0.5332366380985133,
            -0.5325206121435662,
            -0.5318038231317473,
            -0.5310862712787249,
            -0.5303679568036987,
            -0.5296488799293737,
            -0.5289290408819821,
            -0.5282084398912986,
            -0.5274870771906245,
            -0.5267649530167999,
            -0.5260420676102295,
            -0.5253184212148602,
            -0.5245940140782062,
            -0.5238688464513441,
            -0.5231429185889226,
            -0.5224162307491755,
            -0.5216887831939131,
            -0.5209605761885332,
            -0.5202316100020379,
            -0.5195018849070212,
            -0.5187714011796869,
            -0.5180401590998545,
            -0.517308158950953,
            -0.5165754010200403,
            -0.5158418855978024,
            -0.5151076129785561,
            -0.5143725834602605,
            -0.5136367973445217,
            -0.5129002549365879,
            -0.5121629565453726,
            -0.5114249024834456,
            -0.5106860930670466,
            -0.5099465286160805,
            -0.5092062094541341,
            -0.5084651359084803,
            -0.5077233083100663,
            -0.5069807269935505,
            -0.506237392297275,
            -0.5054933045632908,
            -0.5047484641373541,
            -0.5040028713689386,
            -0.5032565266112349,
            -0.502509430221151,
            -0.5017615825593349,
            -0.5010129839901611,
            -0.5002636348817406,
            -0.4995135356059322,
            -0.49876268653834216,
            -0.4980110880583269,
            -0.49725874054900143,
            -0.4965056443972501,
            -0.4957517999937155,
            -0.4949972077328176,
            -0.49424186801275327,
            -0.49348578123550013,
            -0.4927289478068218,
            -0.49197136813627385,
            -0.4912130426372066,
            -0.4904539717267692,
            -0.4896941558259222,
            -0.48893359535942793,
            -0.4881722907558648,
            -0.4874102424476298,
            -0.48664745087094485,
            -0.4858839164658535,
            -0.48511963967623684,
            -0.4843546209498072,
            -0.4835888607381147,
            -0.4828223594965621,
            -0.48205511768439485,
            -0.48128713576471005,
            -0.4805184142044673,
            -0.4797489534744782,
            -0.4789787540494322,
            -0.478207816407872,
            -0.4774361410322275,
            -0.4766637284087986,
            -0.4758905790277667,
            -0.47511669338320156,
            -0.4743420719730604,
            -0.47356671529918754,
            -0.4727906238673379,
            -0.47201379818715306,
            -0.4712362387721818,
            -0.4704579461398877,
            -0.46967892081163926,
            -0.4688991633127238,
            -0.4681186741723442,
            -0.46733745392363096,
            -0.4665555031036368,
            -0.46577282225334293,
            -0.464989411917668,
            -0.46420527264546513,
            -0.4634204049895267,
            -0.4626348095065902,
            -0.461848486757337,
            -0.4610614373064021,
            -0.4602736617223719,
            -0.45948516057779004,
            -0.4586959344491586,
            -0.4579059839169424,
            -0.45711530956557633,
            -0.45632391198345845,
            -0.4555317917629608,
            -0.45473894950043947,
            -0.45394538579621346,
            -0.45315110125459035,
            -0.45235609648386665,
            -0.45156037209631855,
            -0.45076392870821247,
            -0.4499667669398152,
            -0.4491688874153786,
            -0.4483702907631549,
            -0.44757097761540154,
            -0.4467709486083771,
            -0.44597020438234336,
            -0.445168745581577,
            -0.4443665728543575,
            -0.4435636868529826,
            -0.4427600882337608,
            -0.44195577765702937,
            -0.44115075578713914,
            -0.44034502329246256,
            -0.4395385808453977,
            -0.43873142912237434,
            -0.4379235688038468,
            -0.43711500057430824,
            -0.43630572512227916,
            -0.43549574314031636,
            -0.43468505532501805,
            -0.4338736623770279,
            -0.43306156500101334,
            -0.4322487639057045,
            -0.4314352598038708,
            -0.43062105341232343,
            -0.42980614545193285,
            -0.4289905366476173,
            -0.4281742277283424,
            -0.4273572194271383,
            -0.4265395124810808,
            -0.4257211076313138,
            -0.424902005623032,
            -0.42408220720549766,
            -0.4232617131320294,
            -0.42244052416000955,
            -0.4216186410508998,
            -0.42079606457020696,
            -0.4199727954875168,
            -0.41914883457648733,
            -0.4183241826148365,
            -0.41749884038436375,
            -0.41667280867093626,
            -0.41584608826449193,
            -0.41501867995905095,
            -0.41419058455269603,
            -0.41336180284760654,
            -0.4125323356500208,
            -0.4117021837702606,
            -0.41087134802273445,
            -0.41003982922591575,
            -0.409207628202373,
            -0.4083747457787535,
            -0.4075411827857755,
            -0.4067069400582466,
            -0.40587201843506515,
            -0.4050364187592018,
            -0.40420014187771364,
            -0.4033631886417432,
            -0.40252555990652145,
            -0.4016872565313547,
            -0.4008482793796441,
            -0.400008629318873,
            -0.3991683072206111,
            -0.3983273139605078,
            -0.3974856504183111,
            -0.39664331747784,
            -0.39580031602700716,
            -0.39495664695781657,
            -0.39411231116634615,
            -0.39326730955276606,
            -0.39242164302133625,
            -0.39157531248038696,
            -0.3907283188423486,
            -0.38988066302373053,
            -0.38903234594512476,
            -0.38818336853120683,
            -0.3873337317107396,
            -0.38648343641656646,
            -0.3856324835856126,
            -0.38478087415888224,
            -0.38392860908146703,
            -0.38307568930252933,
            -0.382222115775322,
            -0.3813678894571666,
            -0.38051301130947235,
            -0.37965748229771346,
            -0.37880130339145046,
            -0.3779444755643132,
            -0.37708699979400623,
            -0.3762288770623095,
            -0.3753701083550707,
            -0.3745106946622098,
            -0.37365063697771633,
            -0.37278993629964774,
            -0.3719285936301287,
            -0.3710666099753437,
            -0.370203986345552,
            -0.36934072375506494,
            -0.3684768232222542,
            -0.36761228576955834,
            -0.3667471124234652,
            -0.36588130421453036,
            -0.36501486217734813,
            -0.3641477873505788,
            -0.36328008077692014,
            -0.36241174350312916,
            -0.36154277658000744,
            -0.36067318106239676,
            -0.35980295800918416,
            -0.35893210848329843,
            -0.35806063355170603,
            -0.3571885342854078,
            -0.35631581175944094,
            -0.355442467052873,
            -0.35456850124879946,
            -0.3536939154343483,
            -0.3528187107006706,
            -0.35194288814293534,
            -0.35106644886032795,
            -0.3501893939560588,
            -0.34931172453735543,
            -0.34843344171544427,
            -0.3475545466055729,
            -0.34667504032699087,
            -0.34579492400294587,
            -0.34491419876069307,
            -0.3440328657314798,
            -0.34315092605055597,
            -0.3422683808571546,
            -0.3413852312944938,
            -0.34050147850979356,
            -0.339617123654244,
            -0.33873216788300786,
            -0.33784661235523983,
            -0.3369604582340504,
            -0.3360737066865301,
            -0.3351863588837319,
            -0.33429841600066634,
            -0.3334098792163095,
            -0.33252074971358614,
            -0.33163102867937116,
            -0.33074071730449317,
            -0.3298498167837235,
            -0.3289583283157573,
            -0.3280662531032549,
            -0.3271735923527836,
            -0.3262803472748426,
            -0.32538651908386795,
            -0.3244921089982065,
            -0.32359711824011955,
            -0.32270154803577916,
            -0.32180539961526783,
            -0.32090867421257824,
            -0.3200113730655865,
            -0.319113497416073,
            -0.3182150485097105,
            -0.31731602759604327,
            -0.31641643592851076,
            -0.31551627476442856,
            -0.31461554536496894,
            -0.313714248995186,
            -0.312812386923998,
            -0.31190996042416463,
            -0.31100697077230977,
            -0.31010341924890583,
            -0.30919930713825916,
            -0.30829463572852117,
            -0.30738940631167816,
            -0.30648362018353764,
            -0.30557727864372525,
            -0.3046703829956997,
            -0.30376293454672004,
            -0.302854934607847,
            -0.3019463844939557,
            -0.30103728552371334,
            -0.3001276390195633,
            -0.2992174463077528,
            -0.2983067087183023,
            -0.29739542758499876,
            -0.2964836042454079,
            -0.2955712400408467,
            -0.294658336316391,
            -0.2937448944208759,
            -0.2928309157068759,
            -0.29191640153069603,
            -0.29100135325237997,
            -0.2900857722357091,
            -0.28916965984816334,
            -0.288253017460956,
            -0.28733584644899857,
            -0.2864181481909052,
            -0.2854999240689883,
            -0.28458117546924944,
            -0.2836619037813708,
            -0.28274211039871094,
            -0.28182179671829877,
            -0.2809009641408301,
            -0.2799796140706472,
            -0.2790577479157512,
            -0.27813536708778563,
            -0.2772124730020248,
            -0.27628906707737966,
            -0.27536515073638196,
            -0.2744407254051721,
            -0.2735157925135045,
            -0.2725903534947431,
            -0.27166440978583195,
            -0.27073796282730345,
            -0.26981101406328906,
            -0.2688835649414726,
            -0.26795561691311204,
            -0.267027171433021,
            -0.26609822995956706,
            -0.2651687939546609,
            -0.2642388648837442,
            -0.2633084442157976,
            -0.2623775334233097,
            -0.2614461339822905,
            -0.26051424737225304,
            -0.259581875076207,
            -0.2586490185806537,
            -0.2577156793755801,
            -0.2567818589544403,
            -0.2558475588141515,
            -0.2549127804551024,
            -0.2539775253811253,
            -0.2530417950994817,
            -0.2521055911208929,
            -0.2511689149594798,
            -0.2502317681327983,
            -0.24929415216180367,
            -0.24835606857085551,
            -0.24741751888770722,
            -0.24647850464348736,
            -0.24553902737271205,
            -0.24459908861325388,
            -0.2436586899063491,
            -0.24271783279658413,
            -0.24177651883188025,
            -0.24083474956348955,
            -0.23989252654599885,
            -0.23894985133729554,
            -0.23800672549857654,
            -0.23706315059434155,
            -0.23611912819237066,
            -0.23517465986372374,
            -0.23422974718272638,
            -0.2332843917269671,
            -0.2323385950772933,
            -0.23139235881777603,
            -0.23044568453573322,
            -0.22949857382169653,
            -0.2285510282694125,
            -0.22760304947584215,
            -0.22665463904112382,
            -0.22570579856859432,
            -0.2247565296647551,
            -0.22380683393928058,
            -0.22285671300499893,
            -0.22190616847788464,
            -0.2209552019770442,
            -0.22000381512471462,
            -0.21905200954624846,
            -0.21809978687010917,
            -0.2171471487278472,
            -0.2161940967541061,
            -0.2152406325866056,
            -0.21428675786613346,
            -0.2133324742365233,
            -0.21237778334466884,
            -0.2114226868404877,
            -0.21046718637692935,
            -0.20951128360995985,
            -0.20855498019854277,
            -0.20759827780464082,
            -0.2066411780931956,
            -0.20568368273213114,
            -0.20472579339232455,
            -0.20376751174760266,
            -0.20280883947474831,
            -0.2018497782534577,
            -0.20089032976635743,
            -0.1999304956989742,
            -0.19897027773974668,
            -0.19800967757997967,
            -0.19704869691387475,
            -0.19608733743848608,
            -0.19512560085372177,
            -0.19416348886234316,
            -0.19320100316992456,
            -0.19223814548488685,
            -0.19127491751843187,
            -0.1903113209845783,
            -0.18934735760013352,
            -0.1883830290846594,
            -0.18741833716050615,
            -0.1864532835527592,
            -0.18548786998925393,
            -0.18452209820054752,
            -0.18355596991992656,
            -0.18258948688337656,
            -0.18162265082957368,
            -0.18065546349988615,
            -0.17968792663834632,
            -0.1787200419916478,
            -0.17775181130913129,
            -0.1767832363427774,
            -0.17581431884718046,
            -0.1748450605795603,
            -0.1738754632997275,
            -0.17290552877007356,
            -0.17193525875558321,
            -0.17096465502379257,
            -0.16999371934478838,
            -0.1690224534912056,
            -0.1680508592382001,
            -0.16707893836343463,
            -0.16610669264709044,
            -0.16513412387182647,
            -0.1641612338227813,
            -0.16318802428756557,
            -0.16221449705623261,
            -0.16124065392128176,
            -0.16026649667763762,
            -0.15929202712263843,
            -0.15831724705603,
            -0.15734215827993908,
            -0.1563667625988791,
            -0.1553910618197174,
            -0.15441505775167844,
            -0.1534387522063274,
            -0.1524621469975572,
            -0.15148524394155105,
            -0.15050804485682154,
            -0.1495305515641559,
            -0.1485527658866058,
            -0.1475746896494959,
            -0.14659632468040024,
            -0.1456176728091111,
            -0.1446387358676543,
            -0.1436595156902666,
            -0.14268001411337233,
            -0.14170023297557377,
            -0.1407201741176553,
            -0.13973983938254414,
            -0.13875923061531273,
            -0.1377783496631573,
            -0.13679719837539725,
            -0.13581577860344368,
            -0.13483409220080805,
            -0.1338521410230577,
            -0.13286992692783894,
            -0.13188745177482933,
            -0.1309047174257523,
            -0.12992172574433977,
            -0.12893847859633265,
            -0.1279549778494718,
            -0.12697122537346997,
            -0.12598722303999677,
            -0.12500297272268918,
            -0.12401847629710638,
            -0.12303373564073133,
            -0.1220487526329669,
            -0.12106352915509808,
            -0.1200780670902979,
            -0.1190923683236078,
            -0.11810643474191242,
            -0.11712026823394532,
            -0.1161338706902541,
            -0.11514724400320542,
            -0.11416039006695888,
            -0.1131733107774541,
            -0.11218600803240653,
            -0.1111984837312697,
            -0.11021073977524828,
            -0.10922277806726859,
            -0.10823460051196394,
            -0.10724620901566888,
            -0.1062576054863942,
            -0.10526879183382525,
            -0.10427976996928597,
            -0.10329054180575284,
            -0.10230110925782157,
            -0.10131147424168882,
            -0.10032163867515154,
            -0.09933160447759665,
            -0.09834137356995774,
            -0.09735094787472738,
            -0.0963603293159333,
            -0.09536951981913101,
            -0.09437852131136505,
            -0.09338733572119076,
            -0.0923959649786239,
            -0.09140441101515318,
            -0.09041267576371405,
            -0.08942076115866783,
            -0.08842866913579243,
            -0.08743640163227083,
            -0.08644396058668322,
            -0.0854513479389611,
            -0.08445856563041114,
            -0.08346561560367251,
            -0.0824724998027231,
            -0.08147922017283685,
            -0.08048577866059925,
            -0.07949217721387067,
            -0.07849841778178074,
            -0.07750450231470934,
            -0.07651043276427424,
            -0.07551621108331567,
            -0.0745218392258789,
            -0.07352731914719775,
            -0.07253265280368523,
            -0.07153784215291892,
            -0.07054288915361626,
            -0.06954779576562221,
            -0.0685525639499012,
            -0.0675571956685157,
            -0.06656169288461417,
            -0.06556605756241032,
            -0.06457029166717151,
            -0.06357439716520451,
            -0.06257837602383787,
            -0.06158223021140823,
            -0.06058596169724368,
            -0.05958957245164437,
            -0.0585930644458737,
            -0.05759643965214317,
            -0.05659970004358633,
            -0.05560284759426225,
            -0.05460588427911603,
            -0.05360881207398229,
            -0.05261163295555863,
            -0.051614348901400556,
            -0.050616961889895756,
            -0.04961947390025121,
            -0.04862188691248054,
            -0.04762420290738501,
            -0.046626423866538654,
            -0.04562855177227891,
            -0.044630588607676776,
            -0.043632536356535266,
            -0.04263439700336719,
            -0.041636172533376314,
            -0.04063786493245453,
            -0.03963947618714353,
            -0.03864100828464309,
            -0.03764246321278159,
            -0.036643842960002906,
            -0.03564514951535339,
            -0.03464638486845904,
            -0.03364755100951726,
            -0.032648649929285074,
            -0.03164968361903862,
            -0.030650654070591837,
            -0.029651563276254678,
            -0.028652413228834942,
            -0.027653205921603904,
            -0.026653943348295628,
            -0.02565462750308356,
            -0.02465526038056921,
            -0.02365584397576543,
            -0.022656380284073498,
            -0.02165687130127441,
            -0.020657319023514774,
            -0.01965772544728439,
            -0.018658092569406152,
            -0.0176584223870082,
            -0.016658716897529416,
            -0.01565897809868623,
            -0.014659207988452343,
            -0.013659408565064632,
            -0.01265958182699172,
            -0.011659729772915928,
            -0.010659854401726268,
            -0.009659957712495016,
            -0.008660041704464973,
            -0.007660108377041564,
            -0.006660159729753001,
            -0.0056601977622685725,
            -0.004660224474347259,
            -0.0036602418658502633,
            -0.002660251936711814,
            -0.0016602566869135021,
            -0.0006602581164977118,
            0.0003397417744824578,
            0.001339740985956432,
            0.0023397375178587044
        ]
    ]
}

==> anc/condensate_2.json <==
{
    "T": 0.0,
    "mu": 0.020582459808585196,
    "columns": [
        "$x \\bar\\Sigma_0$",
        "$\\Sigma/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.001,
            0.002,
            0.003,
            0.004,
            0.005,
            0.006,
            0.007,
            0.008,
            0.009000000000000001,
            0.01,
            0.011,
            0.012,
            0.013000000000000001,
            0.014,
            0.015,
            0.016,
            0.017,
            0.018000000000000002,
            0.019,
            0.02,
            0.021,
            0.022,
            0.023,
            0.024,
            0.025,
            0.026000000000000002,
            0.027,
            0.028,
            0.029,
            0.03,
            0.031,
            0.032,
            0.033,
            0.034,
            0.035,
            0.036000000000000004,
            0.037,
            0.038,
            0.039,
            0.04,
            0.041,
            0.042,
            0.043000000000000003,
            0.044,
            0.045,
            0.046,
            0.047,
            0.048,
            0.049,
            0.05,
            0.051000000000000004,
            0.052000000000000005,
            0.053,
            0.054,
            0.055,
            0.056,
            0.057,
            0.058,
            0.059000000000000004,
            0.06,
            0.061,
            0.062,
            0.063,
            0.064,
            0.065,
            0.066,
            0.067,
            0.068,
            0.069,
            0.07,
            0.07100000000000001,
            0.07200000000000001,
            0.073,
            0.074,
            0.075,
            0.076,
            0.077,
            0.078,
            0.079,
            0.08,
            0.081,
            0.082,
            0.083,
            0.084,
            0.085,
            0.08600000000000001,
            0.08700000000000001,
            0.088,
            0.089,
            0.09,
            0.091,
            0.092,
            0.093,
            0.094,
            0.095,
            0.096,
            0.097,
            0.098,
            0.099,
            0.1,
            0.101,
            0.10200000000000001,
            0.10300000000000001,
            0.10400000000000001,
            0.105,
            0.106,
            0.107,
            0.108,
            0.109,
            0.11,
            0.111,
            0.112,
            0.113,
            0.114,
            0.115,
            0.116,
            0.117,
            0.11800000000000001,
            0.11900000000000001,
            0.12,
            0.121,
            0.122,
            0.123,
            0.124,
            0.125,
            0.126,
            0.127,
            0.128,
            0.129,
            0.13,
            0.131,
            0.132,
            0.133,
            0.134,
            0.135,
            0.136,
            0.137,
            0.138,
            0.139,
            0.14,
            0.14100000000000001,
            0.14200000000000002,
            0.14300000000000002,
            0.14400000000000002,
            0.145,
            0.146,
            0.147,
            0.148,
            0.149,
            0.15,
            0.151,
            0.152,
            0.153,
            0.154,
            0.155,
            0.156,
            0.157,
            0.158,
            0.159,
            0.16,
            0.161,
            0.162,
            0.163,
            0.164,
            0.165,
            0.166,
            0.167,
            0.168,
            0.169,
            0.17,
            0.171,
            0.17200000000000001,
            0.17300000000000001,
            0.17400000000000002,
            0.17500000000000002,
            0.176,
            0.177,
            0.178,
            0.179,
            0.18,
            0.181,
            0.182,
            0.183,
            0.184,
            0.185,
            0.186,
            0.187,
            0.188,
            0.189,
            0.19,
            0.191,
            0.192,
            0.193,
            0.194,
            0.195,
            0.196,
            0.197,
            0.198,
            0.199,
            0.2,
            0.201,
            0.202,
            0.203,
            0.20400000000000001,
            0.20500000000000002,
            0.20600000000000002,
            0.20700000000000002,
            0.20800000000000002,
            0.209,
            0.21,
            0.211,
            0.212,
            0.213,
            0.214,
            0.215,
            0.216,
            0.217,
            0.218,
            0.219,
            0.22,
            0.221,
            0.222,
            0.223,
            0.224,
            0.225,
            0.226,
            0.227,
            0.228,
            0.229,
            0.23,
            0.231,
            0.232,
            0.233,
            0.234,
            0.23500000000000001,
            0.23600000000000002,
            0.23700000000000002,
            0.23800000000000002,
            0.23900000000000002,
            0.24,
            0.241,
            0.242,
            0.243,
            0.244,
            0.245,
            0.246,
            0.247,
            0.248,
            0.249,
            0.25,
            0.251,
            0.252,
            0.253,
            0.254,
            0.255,
            0.256,
            0.257,
            0.258,
            0.259,
            0.26,
            0.261,
            0.262,
            0.263,
            0.264,
            0.265,
            0.266,
            0.267,
            0.268,
            0.269,
            0.27,
            0.271,
            0.272,
            0.273,
            0.274,
            0.275,
            0.276,
            0.277,
            0.278,
            0.279,
            0.28,
            0.281,
            0.28200000000000003,
            0.28300000000000003,
            0.28400000000000003,
            0.28500000000000003,
            0.28600000000000003,
            0.28700000000000003,
            0.28800000000000003,
            0.289,
            0.29,
            0.291,
            0.292,
            0.293,
            0.294,
            0.295,
            0.296,
            0.297,
            0.298,
            0.299,
            0.3,
            0.301,
            0.302,
            0.303,
            0.304,
            0.305,
            0.306,
            0.307,
            0.308,
            0.309,
            0.31,
            0.311,
            0.312,
            0.313,
            0.314,
            0.315,
            0.316,
            0.317,
            0.318,
            0.319,
            0.32,
            0.321,
            0.322,
            0.323,
            0.324,
            0.325,
            0.326,
            0.327,
            0.328,
            0.329,
            0.33,
            0.331,
            0.332,
            0.333,
            0.334,
            0.335,
            0.336,
            0.337,
            0.338,
            0.339,
            0.34,
            0.341,
            0.342,
            0.343,
            0.34400000000000003,
            0.34500000000000003,
            0.34600000000000003,
            0.34700000000000003,
            0.34800000000000003,
            0.34900000000000003,
            0.35000000000000003,
            0.35100000000000003,
            0.352,
            0.353,
            0.354,
            0.355,
            0.356,
            0.357,
            0.358,
            0.359,
            0.36,
            0.361,
            0.362,
            0.363,
            0.364,
            0.365,
            0.366,
            0.367,
            0.368,
            0.369,
            0.37,
            0.371,
            0.372,
            0.373,
            0.374,
            0.375,
            0.376,
            0.377,
            0.378,
            0.379,
            0.38,
            0.381,
            0.382,
            0.383,
            0.384,
            0.385,
            0.386,
            0.387,
            0.388,
            0.389,
            0.39,
            0.391,
            0.392,
            0.393,
            0.394,
            0.395,
            0.396,
            0.397,
            0.398,
            0.399,
            0.4,
            0.401,
            0.402,
            0.403,
            0.404,
            0.405,
            0.406,
            0.40700000000000003,
            0.40800000000000003,
            0.40900000000000003,
            0.41000000000000003,
            0.41100000000000003,
            0.41200000000000003,
            0.41300000000000003,
            0.41400000000000003,
            0.41500000000000004,
            0.41600000000000004,
            0.417,
            0.418,
            0.419,
            0.42,
            0.421,
            0.422,
            0.423,
            0.424,
            0.425,
            0.426,
            0.427,
            0.428,
            0.429,
            0.43,
            0.431,
            0.432,
            0.433,
            0.434,
            0.435,
            0.436,
            0.437,
            0.438,
            0.439,
            0.44,
            0.441,
            0.442,
            0.443,
            0.444,
            0.445,
            0.446,
            0.447,
            0.448,
            0.449,
            0.45,
            0.451,
            0.452,
            0.453,
            0.454,
            0.455,
            0.456,
            0.457,
            0.458,
            0.459,
            0.46,
            0.461,
            0.462,
            0.463,
            0.464,
            0.465,
            0.466,
            0.467,
            0.468,
            0.46900000000000003,
            0.47000000000000003,
            0.47100000000000003,
            0.47200000000000003,
            0.47300000000000003,
            0.47400000000000003,
            0.47500000000000003,
            0.47600000000000003,
            0.47700000000000004,
            0.47800000000000004,
            0.47900000000000004,
            0.48,
            0.481,
            0.482,
            0.483,
            0.484,
            0.485,
            0.486,
            0.487,
            0.488,
            0.489,
            0.49,
            0.491,
            0.492,
            0.493,
            0.494,
            0.495,
            0.496,
            0.497,
            0.498,
            0.499,
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.577,
            0.578,
            0.579,
            0.58,
            0.581,
            0.582,
            0.583,
            0.584,
            0.585,
            0.586,
            0.587,
            0.588,
            0.589,
            0.59,
            0.591,
            0.592,
            0.593,
            0.594,
            0.595,
            0.596,
            0.597,
            0.598,
            0.599,
            0.6,
            0.601,
            0.602,
            0.603,
            0.604,
            0.605,
            0.606,
            0.607,
            0.608,
            0.609,
            0.61,
            0.611,
            0.612,
            0.613,
            0.614,
            0.615,
            0.616,
            0.617,
            0.618,
            0.619,
            0.62,
            0.621,
            0.622,
            0.623,
            0.624,
            0.625,
            0.626,
            0.627,
            0.628,
            0.629,
            0.63,
            0.631,
            0.632,
            0.633,
            0.634,
            0.635,
            0.636,
            0.637,
            0.638,
            0.639,
            0.64,
            0.641,
            0.642,
            0.643,
            0.644,
            0.645,
            0.646,
            0.647,
            0.648,
            0.649,
            0.65,
            0.651,
            0.652,
            0.653,
            0.654,
            0.655,
            0.656,
            0.657,
            0.658,
            0.659,
            0.66,
            0.661,
            0.662,
            0.663,
            0.664,
            0.665,
            0.666,
            0.667,
            0.668,
            0.669,
            0.67,
            0.671,
            0.672,
            0.673,
            0.674,
            0.675,
            0.676,
            0.677,
            0.678,
            0.679,
            0.68,
            0.681,
            0.682,
            0.683,
            0.684,
            0.685,
            0.686,
            0.687,
            0.6880000000000001,
            0.6890000000000001,
            0.6900000000000001,
            0.6910000000000001,
            0.6920000000000001,
            0.6930000000000001,
            0.6940000000000001,
            0.6950000000000001,
            0.6960000000000001,
            0.6970000000000001,
            0.6980000000000001,
            0.6990000000000001,
            0.7000000000000001,
            0.7010000000000001,
            0.7020000000000001,
            0.7030000000000001,
            0.704,
            0.705,
            0.706,
            0.707,
            0.708,
            0.709,
            0.71,
            0.711,
            0.712,
            0.713,
            0.714,
            0.715,
            0.716,
            0.717,
            0.718,
            0.719,
            0.72,
            0.721,
            0.722,
            0.723,
            0.724,
            0.725,
            0.726,
            0.727,
            0.728,
            0.729,
            0.73,
            0.731,
            0.732,
            0.733,
            0.734,
            0.735,
            0.736,
            0.737,
            0.738,
            0.739,
            0.74,
            0.741,
            0.742,
            0.743,
            0.744,
            0.745,
            0.746,
            0.747,
            0.748,
            0.749,
            0.75,
            0.751,
            0.752,
            0.753,
            0.754,
            0.755,
            0.756,
            0.757,
            0.758,
            0.759,
            0.76,
            0.761,
            0.762,
            0.763,
            0.764,
            0.765,
            0.766,
            0.767,
            0.768,
            0.769,
            0.77,
            0.771,
            0.772,
            0.773,
            0.774,
            0.775,
            0.776,
            0.777,
            0.778,
            0.779,
            0.78,
            0.781,
            0.782,
            0.783,
            0.784,
            0.785,
            0.786,
            0.787,
            0.788,
            0.789,
            0.79,
            0.791,
            0.792,
            0.793,
            0.794,
            0.795,
            0.796,
            0.797,
            0.798,
            0.799,
            0.8,
            0.801,
            0.802,
            0.803,
            0.804,
            0.805,
            0.806,
            0.807,
            0.808,
            0.809,
            0.81,
            0.811,
            0.812,
            0.8130000000000001,
            0.8140000000000001,
            0.8150000000000001,
            0.8160000000000001,
            0.8170000000000001,
            0.8180000000000001,
            0.8190000000000001,
            0.8200000000000001,
            0.8210000000000001,
            0.8220000000000001,
            0.8230000000000001,
            0.8240000000000001,
            0.8250000000000001,
            0.8260000000000001,
            0.8270000000000001,
            0.8280000000000001,
            0.8290000000000001,
            0.8300000000000001,
            0.8310000000000001,
            0.8320000000000001,
            0.833,
            0.834,
            0.835,
            0.836,
            0.837,
            0.838,
            0.839,
            0.84,
            0.841,
            0.842,
            0.843,
            0.844,
            0.845,
            0.846,
            0.847,
            0.848,
            0.849,
            0.85,
            0.851,
            0.852,
            0.853,
            0.854,
            0.855,
            0.856,
            0.857,
            0.858,
            0.859,
            0.86,
            0.861,
            0.862,
            0.863,
            0.864,
            0.865,
            0.866,
            0.867,
            0.868,
            0.869,
            0.87,
            0.871,
            0.872,
            0.873,
            0.874,
            0.875,
            0.876,
            0.877,
            0.878,
            0.879,
            0.88,
            0.881,
            0.882,
            0.883,
            0.884,
            0.885,
            0.886,
            0.887,
            0.888,
            0.889,
            0.89,
            0.891,
            0.892,
            0.893,
            0.894,
            0.895,
            0.896,
            0.897,
            0.898,
            0.899,
            0.9,
            0.901,
            0.902,
            0.903,
            0.904,
            0.905,
            0.906,
            0.907,
            0.908,
            0.909,
            0.91,
            0.911,
            0.912,
            0.913,
            0.914,
            0.915,
            0.916,
            0.917,
            0.918,
            0.919,
            0.92,
            0.921,
            0.922,
            0.923,
            0.924,
            0.925,
            0.926,
            0.927,
            0.928,
            0.929,
            0.93,
            0.931,
            0.932,
            0.933,
            0.934,
            0.935,
            0.936,
            0.937,
            0.9380000000000001,
            0.9390000000000001,
            0.9400000000000001,
            0.9410000000000001,
            0.9420000000000001,
            0.9430000000000001,
            0.9440000000000001,
            0.9450000000000001,
            0.9460000000000001,
            0.9470000000000001,
            0.9480000000000001,
            0.9490000000000001,
            0.9500000000000001,
            0.9510000000000001,
            0.9520000000000001,
            0.9530000000000001,
            0.9540000000000001,
            0.9550000000000001,
            0.9560000000000001,
            0.9570000000000001,
            0.9580000000000001,
            0.9590000000000001,
            0.96,
            0.961,
            0.962,
            0.963,
            0.964,
            0.965,
            0.966,
            0.967,
            0.968,
            0.969,
            0.97,
            0.971,
            0.972,
            0.973,
            0.974,
            0.975,
            0.976,
            0.977,
            0.978,
            0.979,
            0.98,
            0.981,
            0.982,
            0.983,
            0.984,
            0.985,
            0.986,
            0.987,
            0.988,
            0.989,
            0.99,
            0.991,
            0.992,
            0.993,
            0.994,
            0.995,
            0.996,
            0.997,
            0.998,
            0.999,
            1.0,
            1.0010000000000001,
            1.002,
            1.0030000000000001,
            1.004,
            1.0050000000000001,
            1.006,
            1.0070000000000001,
            1.008,
            1.0090000000000001,
            1.01,
            1.0110000000000001,
            1.012,
            1.0130000000000001,
            1.014,
            1.0150000000000001,
            1.016,
            1.0170000000000001,
            1.018,
            1.0190000000000001,
            1.02,
            1.0210000000000001,
            1.022,
            1.0230000000000001,
            1.024,
            1.025,
            1.026,
            1.027,
            1.028,
            1.029,
            1.03,
            1.031,
            1.032,
            1.033,
            1.034,
            1.035,
            1.036,
            1.037,
            1.038,
            1.039,
            1.04,
            1.041,
            1.042,
            1.043,
            1.044,
            1.045,
            1.046,
            1.047,
            1.048,
            1.049,
            1.05,
            1.051,
            1.052,
            1.053,
            1.054,
            1.055,
            1.056,
            1.057,
            1.058,
            1.059,
            1.06,
            1.061,
            1.062,
            1.063,
            1.064,
            1.065,
            1.066,
            1.067,
            1.068,
            1.069,
            1.07,
            1.071,
            1.072,
            1.073,
            1.074,
            1.075,
            1.076,
            1.077,
            1.078,
            1.079,
            1.08,
            1.081,
            1.082,
            1.083,
            1.084,
            1.085,
            1.086,
            1.087,
            1.088,
            1.089,
            1.09,
            1.091,
            1.092,
            1.093,
            1.094,
            1.095,
            1.096,
            1.097,
            1.098,
            1.099,
            1.1,
            1.101,
            1.102,
            1.103,
            1.104,
            1.105,
            1.106,
            1.107,
            1.108,
            1.109,
            1.11,
            1.111,
            1.112,
            1.113,
            1.114,
            1.115,
            1.116,
            1.117,
            1.118,
            1.119,
            1.12,
            1.121,
            1.122,
            1.123,
            1.124,
            1.125,
            1.1260000000000001,
            1.127,
            1.1280000000000001,
            1.129,
            1.1300000000000001,
            1.131,
            1.1320000000000001,
            1.133,
            1.1340000000000001,
            1.135,
            1.1360000000000001,
            1.137,
            1.1380000000000001,
            1.139,
            1.1400000000000001,
            1.141,
            1.1420000000000001,
            1.143,
            1.1440000000000001,
            1.145,
            1.1460000000000001,
            1.147,
            1.1480000000000001,
            1.149,
            1.1500000000000001,
            1.151,
            1.1520000000000001,
            1.153,
            1.154,
            1.155,
            1.156,
            1.157,
            1.158,
            1.159,
            1.16,
            1.161,
            1.162,
            1.163,
            1.164,
            1.165,
            1.166,
            1.167,
            1.168,
            1.169,
            1.17,
            1.171,
            1.172,
            1.173,
            1.174,
            1.175,
            1.176,
            1.177,
            1.178,
            1.179,
            1.18,
            1.181,
            1.182,
            1.183,
            1.184,
            1.185,
            1.186,
            1.187,
            1.188,
            1.189,
            1.19,
            1.191,
            1.192,
            1.193,
            1.194,
            1.195,
            1.196,
            1.197,
            1.198,
            1.199,
            1.2,
            1.201,
            1.202,
            1.203,
            1.204,
            1.205,
            1.206,
            1.207,
            1.208,
            1.209,
            1.21,
            1.211,
            1.212,
            1.213,
            1.214,
            1.215,
            1.216,
            1.217,
            1.218,
            1.219,
            1.22,
            1.221,
            1.222,
            1.223,
            1.224,
            1.225,
            1.226,
            1.227,
            1.228,
            1.229,
            1.23,
            1.231,
            1.232,
            1.233,
            1.234,
            1.235,
            1.236,
            1.237,
            1.238,
            1.239,
            1.24,
            1.241,
            1.242,
            1.243,
            1.244,
            1.245,
            1.246,
            1.247,
            1.248,
            1.249,
            1.25,
            1.2510000000000001,
            1.252,
            1.2530000000000001,
            1.254,
            1.2550000000000001,
            1.256,
            1.2570000000000001,
            1.258,
            1.2590000000000001,
            1.26,
            1.2610000000000001,
            1.262,
            1.2630000000000001,
            1.264,
            1.2650000000000001,
            1.266,
            1.2670000000000001,
            1.268,
            1.2690000000000001,
            1.27,
            1.2710000000000001,
            1.272,
            1.2730000000000001,
            1.274,
            1.2750000000000001,
            1.276,
            1.2770000000000001,
            1.278,
            1.2790000000000001,
            1.28,
            1.281,
            1.282,
            1.283,
            1.284,
            1.285,
            1.286,
            1.287,
            1.288,
            1.289,
            1.29,
            1.291,
            1.292,
            1.293,
            1.294,
            1.295,
            1.296,
            1.297,
            1.298,
            1.299,
            1.3,
            1.301,
            1.302,
            1.303,
            1.304,
            1.305,
            1.306,
            1.307,
            1.308,
            1.309,
            1.31,
            1.311,
            1.312,
            1.313,
            1.314,
            1.315,
            1.316,
            1.317,
            1.318,
            1.319,
            1.32,
            1.321,
            1.322,
            1.323,
            1.324,
            1.325,
            1.326,
            1.327,
            1.328,
            1.329,
            1.33,
            1.331,
            1.332,
            1.333,
            1.334,
            1.335,
            1.336,
            1.337,
            1.338,
            1.339,
            1.34,
            1.341,
            1.342,
            1.343,
            1.344,
            1.345,
            1.346,
            1.347,
            1.348,
            1.349,
            1.35,
            1.351,
            1.352,
            1.353,
            1.354,
            1.355,
            1.356,
            1.357,
            1.358,
            1.359,
            1.36,
            1.361,
            1.362,
            1.363,
            1.364,
            1.365,
            1.366,
            1.367,
            1.368,
            1.369,
            1.37,
            1.371,
            1.372,
            1.373,
            1.374,
            1.375,
            1.3760000000000001,
            1.377,
            1.3780000000000001,
            1.379,
            1.3800000000000001,
            1.381,
            1.3820000000000001,
            1.383,
            1.3840000000000001,
            1.385,
            1.3860000000000001,
            1.387,
            1.3880000000000001,
            1.389,
            1.3900000000000001,
            1.391,
            1.3920000000000001,
            1.393,
            1.3940000000000001,
            1.395,
            1.3960000000000001,
            1.397,
            1.3980000000000001,
            1.399,
            1.4000000000000001,
            1.401,
            1.4020000000000001,
            1.403,
            1.4040000000000001,
            1.405,
            1.4060000000000001,
            1.407,
            1.408,
            1.409,
            1.41,
            1.411,
            1.412,
            1.413,
            1.414,
            1.415,
            1.416,
            1.417,
            1.418,
            1.419,
            1.42,
            1.421,
            1.422,
            1.423,
            1.424,
            1.425,
            1.426,
            1.427,
            1.428,
            1.429,
            1.43,
            1.431,
            1.432,
            1.433,
            1.434,
            1.435,
            1.436,
            1.437,
            1.438,
            1.439,
            1.44,
            1.441,
            1.442,
            1.443,
            1.444,
            1.445,
            1.446,
            1.447,
            1.448,
            1.449,
            1.45,
            1.451,
            1.452,
            1.453,
            1.454,
            1.455,
            1.456,
            1.457,
            1.458,
            1.459,
            1.46,
            1.461,
            1.462,
            1.463,
            1.464,
            1.465,
            1.466,
            1.467,
            1.468,
            1.469,
            1.47,
            1.471,
            1.472,
            1.473,
            1.474,
            1.475,
            1.476,
            1.477,
            1.478,
            1.479,
            1.48,
            1.481,
            1.482,
            1.483,
            1.484,
            1.485,
            1.486,
            1.487,
            1.488,
            1.489,
            1.49,
            1.491,
            1.492,
            1.493,
            1.494,
            1.495,
            1.496,
            1.497,
            1.498,
            1.499,
            1.5,
            1.5010000000000001,
            1.502,
            1.5030000000000001,
            1.504,
            1.5050000000000001,
            1.506,
            1.5070000000000001,
            1.508,
            1.5090000000000001,
            1.51,
            1.5110000000000001,
            1.512,
            1.5130000000000001,
            1.514,
            1.5150000000000001,
            1.516,
            1.5170000000000001,
            1.518,
            1.5190000000000001,
            1.52,
            1.5210000000000001,
            1.522,
            1.5230000000000001,
            1.524,
            1.5250000000000001,
            1.526,
            1.5270000000000001,
            1.528,
            1.5290000000000001,
            1.53,
            1.5310000000000001,
            1.532,
            1.5330000000000001,
            1.534,
            1.5350000000000001,
            1.536,
            1.537,
            1.538,
            1.539,
            1.54,
            1.541,
            1.542,
            1.543,
            1.544,
            1.545,
            1.546,
            1.547,
            1.548,
            1.549,
            1.55,
            1.551,
            1.552,
            1.553,
            1.554,
            1.555,
            1.556,
            1.557,
            1.558,
            1.559,
            1.56,
            1.561,
            1.562,
            1.563,
            1.564,
            1.565,
            1.566,
            1.567,
            1.568,
            1.569,
            1.57,
            1.571,
            1.572,
            1.573,
            1.574,
            1.575,
            1.576,
            1.577,
            1.578,
            1.579,
            1.58,
            1.581,
            1.582,
            1.583,
            1.584,
            1.585,
            1.586,
            1.587,
            1.588,
            1.589,
            1.59,
            1.591,
            1.592,
            1.593,
            1.594,
            1.595,
            1.596,
            1.597,
            1.598,
            1.599,
            1.6,
            1.601,
            1.602,
            1.603,
            1.604,
            1.605,
            1.606,
            1.607,
            1.608,
            1.609,
            1.61,
            1.611,
            1.612,
            1.613,
            1.614,
            1.615,
            1.616,
            1.617,
            1.618,
            1.619,
            1.62,
            1.621,
            1.622,
            1.623,
            1.624,
            1.625,
            1.6260000000000001,
            1.627,
            1.6280000000000001,
            1.629,
            1.6300000000000001,
            1.631,
            1.6320000000000001,
            1.633,
            1.6340000000000001,
            1.635,
            1.6360000000000001,
            1.637,
            1.6380000000000001,
            1.639,
            1.6400000000000001,
            1.641,
            1.6420000000000001,
            1.643,
            1.6440000000000001,
            1.645,
            1.6460000000000001,
            1.647,
            1.6480000000000001,
            1.649,
            1.6500000000000001,
            1.651,
            1.6520000000000001,
            1.653,
            1.6540000000000001,
            1.655,
            1.6560000000000001,
            1.657,
            1.6580000000000001,
            1.659,
            1.6600000000000001,
            1.661,
            1.6620000000000001,
            1.663,
            1.6640000000000001,
            1.665,
            1.666,
            1.667,
            1.668,
            1.669,
            1.67,
            1.671,
            1.672,
            1.673,
            1.674,
            1.675,
            1.676,
            1.677,
            1.678,
            1.679,
            1.68,
            1.681,
            1.682,
            1.683,
            1.684,
            1.685,
            1.686,
            1.687,
            1.688,
            1.689,
            1.69,
            1.691,
            1.692,
            1.693,
            1.694,
            1.695,
            1.696,
            1.697,
            1.698,
            1.699,
            1.7,
            1.701,
            1.702,
            1.703,
            1.704,
            1.705,
            1.706,
            1.707,
            1.708,
            1.709,
            1.71,
            1.711,
            1.712,
            1.713,
            1.714,
            1.715,
            1.716,
            1.717,
            1.718,
            1.719,
            1.72,
            1.721,
            1.722,
            1.723,
            1.724,
            1.725,
            1.726,
            1.727,
            1.728,
            1.729,
            1.73,
            1.731,
            1.732,
            1.733,
            1.734,
            1.735,
            1.736,
            1.737,
            1.738,
            1.739,
            1.74,
            1.741,
            1.742,
            1.743,
            1.744,
            1.745,
            1.746,
            1.747,
            1.748,
            1.749,
            1.75,
            1.7510000000000001,
            1.752,
            1.7530000000000001,
            1.754,
            1.7550000000000001,
            1.756,
            1.7570000000000001,
            1.758,
            1.7590000000000001,
            1.76,
            1.7610000000000001,
            1.762,
            1.7630000000000001,
            1.764,
            1.7650000000000001,
            1.766,
            1.7670000000000001,
            1.768,
            1.7690000000000001,
            1.77,
            1.7710000000000001,
            1.772,
            1.7730000000000001,
            1.774,
            1.7750000000000001,
            1.776,
            1.7770000000000001,
            1.778,
            1.7790000000000001,
            1.78,
            1.7810000000000001,
            1.782,
            1.7830000000000001,
            1.784,
            1.7850000000000001,
            1.786,
            1.7870000000000001,
            1.788,
            1.7890000000000001,
            1.79,
            1.7910000000000001,
            1.792,
            1.793,
            1.794,
            1.795,
            1.796,
            1.797,
            1.798,
            1.799,
            1.8,
            1.801,
            1.802,
            1.803,
            1.804,
            1.805,
            1.806,
            1.807,
            1.808,
            1.809,
            1.81,
            1.811,
            1.812,
            1.813,
            1.814,
            1.815,
            1.816,
            1.817,
            1.818,
            1.819,
            1.82,
            1.821,
            1.822,
            1.823,
            1.824,
            1.825,
            1.826,
            1.827,
            1.828,
            1.829,
            1.83,
            1.831,
            1.832,
            1.833,
            1.834,
            1.835,
            1.836,
            1.837,
            1.838,
            1.839,
            1.84,
            1.841,
            1.842,
            1.843,
            1.844,
            1.845,
            1.846,
            1.847,
            1.848,
            1.849,
            1.85,
            1.851,
            1.852,
            1.853,
            1.854,
            1.855,
            1.856,
            1.857,
            1.858,
            1.859,
            1.86,
            1.861,
            1.862,
            1.863,
            1.864,
            1.865,
            1.866,
            1.867,
            1.868,
            1.869,
            1.87,
            1.871,
            1.872,
            1.873,
            1.874,
            1.875,
            1.8760000000000001,
            1.877,
            1.8780000000000001,
            1.879,
            1.8800000000000001,
            1.881,
            1.8820000000000001,
            1.883,
            1.8840000000000001,
            1.885,
            1.8860000000000001,
            1.887,
            1.8880000000000001,
            1.889,
            1.8900000000000001,
            1.891,
            1.8920000000000001,
            1.893,
            1.8940000000000001,
            1.895,
            1.8960000000000001,
            1.897,
            1.8980000000000001,
            1.899,
            1.9000000000000001,
            1.901,
            1.9020000000000001,
            1.903,
            1.9040000000000001,
            1.905,
            1.9060000000000001,
            1.907,
            1.9080000000000001,
            1.909,
            1.9100000000000001,
            1.911,
            1.9120000000000001,
            1.913,
            1.9140000000000001,
            1.915,
            1.9160000000000001,
            1.917,
            1.9180000000000001,
            1.919,
            1.92,
            1.921,
            1.922,
            1.923,
            1.924,
            1.925,
            1.926,
            1.927,
            1.928,
            1.929,
            1.93,
            1.931,
            1.932,
            1.933,
            1.934,
            1.935,
            1.936,
            1.937,
            1.938,
            1.939,
            1.94,
            1.941,
            1.942,
            1.943,
            1.944,
            1.945,
            1.946,
            1.947,
            1.948,
            1.949,
            1.95,
            1.951,
            1.952,
            1.953,
            1.954,
            1.955,
            1.956,
            1.957,
            1.958,
            1.959,
            1.96,
            1.961,
            1.962,
            1.963,
            1.964,
            1.965,
            1.966,
            1.967,
            1.968,
            1.969,
            1.97,
            1.971,
            1.972,
            1.973,
            1.974,
            1.975,
            1.976,
            1.977,
            1.978,
            1.979,
            1.98,
            1.981,
            1.982,
            1.983,
            1.984,
            1.985,
            1.986,
            1.987,
            1.988,
            1.989,
            1.99,
            1.991,
            1.992,
            1.993,
            1.994,
            1.995,
            1.996,
            1.997,
            1.998,
            1.999,
            2.0,
            2.001,
            2.0020000000000002,
            2.003,
            2.004,
            2.005,
            2.0060000000000002,
            2.007,
            2.008,
            2.009,
            2.0100000000000002,
            2.011,
            2.012,
            2.013,
            2.0140000000000002,
            2.015,
            2.016,
            2.017,
            2.0180000000000002,
            2.019,
            2.02,
            2.021,
            2.0220000000000002,
            2.023,
            2.024,
            2.025,
            2.0260000000000002,
            2.027,
            2.028,
            2.029,
            2.0300000000000002,
            2.031,
            2.032,
            2.033,
            2.0340000000000003,
            2.035,
            2.036,
            2.037,
            2.0380000000000003,
            2.039,
            2.04,
            2.041,
            2.0420000000000003,
            2.043,
            2.044,
            2.045,
            2.0460000000000003,
            2.047,
            2.048,
            2.049,
            2.05,
            2.051,
            2.052,
            2.053,
            2.054,
            2.055,
            2.056,
            2.057,
            2.058,
            2.059,
            2.06,
            2.061,
            2.062,
            2.063,
            2.064,
            2.065,
            2.066,
            2.067,
            2.068,
            2.069,
            2.07,
            2.071,
            2.072,
            2.073,
            2.074,
            2.075,
            2.076,
            2.077,
            2.078,
            2.079,
            2.08,
            2.081,
            2.082,
            2.083,
            2.084,
            2.085,
            2.086,
            2.087,
            2.088,
            2.089,
            2.09,
            2.091,
            2.092,
            2.093,
            2.094,
            2.095,
            2.096,
            2.097,
            2.098,
            2.099,
            2.1,
            2.101,
            2.102,
            2.103,
            2.104,
            2.105,
            2.106,
            2.107,
            2.108,
            2.109,
            2.11,
            2.111,
            2.112,
            2.113,
            2.114,
            2.115,
            2.116,
            2.117,
            2.118,
            2.119,
            2.12,
            2.121,
            2.122,
            2.123,
            2.124,
            2.125,
            2.126,
            2.1270000000000002,
            2.128,
            2.129,
            2.13,
            2.1310000000000002,
            2.132,
            2.133,
            2.134,
            2.1350000000000002,
            2.136,
            2.137,
            2.138,
            2.1390000000000002,
            2.14,
            2.141,
            2.142,
            2.1430000000000002,
            2.144,
            2.145,
            2.146,
            2.1470000000000002,
            2.148,
            2.149,
            2.15,
            2.1510000000000002,
            2.152,
            2.153,
            2.154,
            2.1550000000000002,
            2.156,
            2.157,
            2.158,
            2.1590000000000003,
            2.16,
            2.161,
            2.162,
            2.1630000000000003,
            2.164,
            2.165,
            2.166,
            2.1670000000000003,
            2.168,
            2.169,
            2.17,
            2.1710000000000003,
            2.172,
            2.173,
            2.174,
            2.1750000000000003,
            2.176,
            2.177,
            2.178,
            2.179,
            2.18,
            2.181,
            2.182,
            2.183,
            2.184,
            2.185,
            2.186,
            2.187,
            2.188,
            2.189,
            2.19,
            2.191,
            2.192,
            2.193,
            2.194,
            2.195,
            2.196,
            2.197,
            2.198,
            2.199,
            2.2,
            2.201,
            2.202,
            2.203,
            2.204,
            2.205,
            2.206,
            2.207,
            2.208,
            2.209,
            2.21,
            2.211,
            2.212,
            2.213,
            2.214,
            2.215,
            2.216,
            2.217,
            2.218,
            2.219,
            2.22,
            2.221,
            2.222,
            2.223,
            2.224,
            2.225,
            2.226,
            2.227,
            2.228,
            2.229,
            2.23,
            2.231,
            2.232,
            2.233,
            2.234,
            2.235,
            2.236,
            2.237,
            2.238,
            2.239,
            2.24,
            2.241,
            2.242,
            2.243,
            2.244,
            2.245,
            2.246,
            2.247,
            2.248,
            2.249,
            2.25,
            2.251,
            2.2520000000000002,
            2.253,
            2.254,
            2.255,
            2.2560000000000002,
            2.257,
            2.258,
            2.259,
            2.2600000000000002,
            2.261,
            2.262,
            2.263,
            2.2640000000000002,
            2.265,
            2.266,
            2.267,
            2.2680000000000002,
            2.269,
            2.27,
            2.271,
            2.2720000000000002,
            2.273,
            2.274,
            2.275,
            2.2760000000000002,
            2.277,
            2.278,
            2.279,
            2.2800000000000002,
            2.281,
            2.282,
            2.283,
            2.2840000000000003,
            2.285,
            2.286,
            2.287,
            2.2880000000000003,
            2.289,
            2.29,
            2.291,
            2.2920000000000003,
            2.293,
            2.294,
            2.295,
            2.2960000000000003,
            2.297,
            2.298,
            2.299,
            2.3000000000000003,
            2.301,
            2.302,
            2.303,
            2.3040000000000003,
            2.305,
            2.306,
            2.307,
            2.308,
            2.309,
            2.31,
            2.311,
            2.312,
            2.313,
            2.314,
            2.315,
            2.316,
            2.317,
            2.318,
            2.319,
            2.32,
            2.321,
            2.322,
            2.323,
            2.324,
            2.325,
            2.326,
            2.327,
            2.328,
            2.329,
            2.33,
            2.331,
            2.332,
            2.333,
            2.334,
            2.335,
            2.336,
            2.337,
            2.338,
            2.339,
            2.34,
            2.341,
            2.342,
            2.343,
            2.344,
            2.345,
            2.346,
            2.347,
            2.348,
            2.349,
            2.35,
            2.351,
            2.352,
            2.353,
            2.354,
            2.355,
            2.356,
            2.357,
            2.358,
            2.359,
            2.36,
            2.361,
            2.362,
            2.363,
            2.364,
            2.365,
            2.366,
            2.367,
            2.368,
            2.369,
            2.37,
            2.371,
            2.372,
            2.373,
            2.374,
            2.375,
            2.376,
            2.3770000000000002,
            2.378,
            2.379,
            2.38,
            2.3810000000000002,
            2.382,
            2.383,
            2.384,
            2.3850000000000002,
            2.386,
            2.387,
            2.388,
            2.3890000000000002,
            2.39,
            2.391,
            2.392,
            2.3930000000000002,
            2.394,
            2.395,
            2.396,
            2.3970000000000002,
            2.398,
            2.399,
            2.4,
            2.4010000000000002,
            2.402,
            2.403,
            2.404,
            2.4050000000000002,
            2.406,
            2.407,
            2.408,
            2.4090000000000003,
            2.41,
            2.411,
            2.412,
            2.4130000000000003,
            2.414,
            2.415,
            2.416,
            2.4170000000000003,
            2.418,
            2.419,
            2.42,
            2.4210000000000003,
            2.422,
            2.423,
            2.424,
            2.4250000000000003,
            2.426,
            2.427,
            2.428,
            2.4290000000000003,
            2.43,
            2.431,
            2.432,
            2.433,
            2.434,
            2.435,
            2.436,
            2.437,
            2.438,
            2.439,
            2.44,
            2.441,
            2.442,
            2.443,
            2.444,
            2.445,
            2.446,
            2.447,
            2.448,
            2.449,
            2.45,
            2.451,
            2.452,
            2.453,
            2.454,
            2.455,
            2.456,
            2.457,
            2.458,
            2.459,
            2.46,
            2.461,
            2.462,
            2.463,
            2.464,
            2.465,
            2.466,
            2.467,
            2.468,
            2.469,
            2.47,
            2.471,
            2.472,
            2.473,
            2.474,
            2.475,
            2.476,
            2.477,
            2.478,
            2.479,
            2.48,
            2.481,
            2.482,
            2.483,
            2.484,
            2.485,
            2.486,
            2.487,
            2.488,
            2.489,
            2.49,
            2.491,
            2.492,
            2.493,
            2.494,
            2.495,
            2.496,
            2.497,
            2.498,
            2.499,
            2.5,
            2.501,
            2.5020000000000002,
            2.503,
            2.504,
            2.505,
            2.5060000000000002,
            2.507,
            2.508,
            2.509,
            2.5100000000000002,
            2.511,
            2.512,
            2.513,
            2.5140000000000002,
            2.515,
            2.516,
            2.517,
            2.5180000000000002,
            2.519,
            2.52,
            2.521,
            2.5220000000000002,
            2.523,
            2.524,
            2.525,
            2.5260000000000002,
            2.527,
            2.528,
            2.529,
            2.5300000000000002,
            2.531,
            2.532,
            2.533,
            2.5340000000000003,
            2.535,
            2.536,
            2.537,
            2.5380000000000003,
            2.539,
            2.54,
            2.541,
            2.5420000000000003,
            2.543,
            2.544,
            2.545,
            2.5460000000000003,
            2.547,
            2.548,
            2.549,
            2.5500000000000003,
            2.551,
            2.552,
            2.553,
            2.5540000000000003,
            2.555,
            2.556,
            2.557,
            2.5580000000000003,
            2.559,
            2.56,
            2.561,
            2.562,
            2.563,
            2.564,
            2.565,
            2.566,
            2.567,
            2.568,
            2.569,
            2.57,
            2.571,
            2.572,
            2.573,
            2.574,
            2.575,
            2.576,
            2.577,
            2.578,
            2.579,
            2.58,
            2.581,
            2.582,
            2.583,
            2.584,
            2.585,
            2.586,
            2.587,
            2.588,
            2.589,
            2.59,
            2.591,
            2.592,
            2.593,
            2.594,
            2.595,
            2.596,
            2.597,
            2.598,
            2.599,
            2.6,
            2.601,
            2.602,
            2.603,
            2.604,
            2.605,
            2.606,
            2.607,
            2.608,
            2.609,
            2.61,
            2.611,
            2.612,
            2.613,
            2.614,
            2.615,
            2.616,
            2.617,
            2.618,
            2.619,
            2.62,
            2.621,
            2.622,
            2.623,
            2.624,
            2.625,
            2.626,
            2.6270000000000002,
            2.628,
            2.629,
            2.63,
            2.6310000000000002,
            2.632,
            2.633,
            2.634,
            2.6350000000000002,
            2.636,
            2.637,
            2.638,
            2.6390000000000002,
            2.64,
            2.641,
            2.642,
            2.6430000000000002,
            2.644,
            2.645,
            2.646,
            2.6470000000000002,
            2.648,
            2.649,
            2.65,
            2.6510000000000002,
            2.652,
            2.653,
            2.654,
            2.6550000000000002,
            2.656,
            2.657,
            2.658,
            2.6590000000000003,
            2.66,
            2.661,
            2.662,
            2.6630000000000003,
            2.664,
            2.665,
            2.666,
            2.6670000000000003,
            2.668,
            2.669,
            2.67,
            2.6710000000000003,
            2.672,
            2.673,
            2.674,
            2.6750000000000003,
            2.676,
            2.677,
            2.678,
            2.6790000000000003,
            2.68,
            2.681,
            2.682,
            2.6830000000000003,
            2.684,
            2.685,
            2.686,
            2.6870000000000003,
            2.688,
            2.689,
            2.69,
            2.691,
            2.692,
            2.693,
            2.694,
            2.695,
            2.696,
            2.697,
            2.698,
            2.699,
            2.7,
            2.701,
            2.702,
            2.703,
            2.704,
            2.705,
            2.706,
            2.707,
            2.708,
            2.709,
            2.71,
            2.711,
            2.712,
            2.713,
            2.714,
            2.715,
            2.716,
            2.717,
            2.718,
            2.719,
            2.72,
            2.721,
            2.722,
            2.723,
            2.724,
            2.725,
            2.726,
            2.727,
            2.728,
            2.729,
            2.73,
            2.731,
            2.732,
            2.733,
            2.734,
            2.735,
            2.736,
            2.737,
            2.738,
            2.739,
            2.74,
            2.741,
            2.742,
            2.743,
            2.744,
            2.745,
            2.746,
            2.747,
            2.748,
            2.749,
            2.75,
            2.751,
            2.7520000000000002,
            2.753,
            2.754,
            2.755,
            2.7560000000000002,
            2.757,
            2.758,
            2.759,
            2.7600000000000002,
            2.761,
            2.762,
            2.763,
            2.7640000000000002,
            2.765,
            2.766,
            2.767,
            2.7680000000000002,
            2.769,
            2.77,
            2.771,
            2.7720000000000002,
            2.773,
            2.774,
            2.775,
            2.7760000000000002,
            2.777,
            2.778,
            2.779,
            2.7800000000000002,
            2.781,
            2.782,
            2.783,
            2.7840000000000003,
            2.785,
            2.786,
            2.787,
            2.7880000000000003,
            2.789,
            2.79,
            2.791,
            2.7920000000000003,
            2.793,
            2.794,
            2.795,
            2.7960000000000003,
            2.797,
            2.798,
            2.799,
            2.8000000000000003,
            2.801,
            2.802,
            2.803,
            2.8040000000000003,
            2.805,
            2.806,
            2.807,
            2.8080000000000003,
            2.809,
            2.81,
            2.811,
            2.8120000000000003,
            2.813,
            2.814,
            2.815,
            2.816,
            2.817,
            2.818,
            2.819,
            2.82,
            2.821,
            2.822,
            2.823,
            2.824,
            2.825,
            2.826,
            2.827,
            2.828,
            2.829,
            2.83,
            2.831,
            2.832,
            2.833,
            2.834,
            2.835,
            2.836,
            2.837,
            2.838,
            2.839,
            2.84,
            2.841,
            2.842,
            2.843,
            2.844,
            2.845,
            2.846,
            2.847,
            2.848,
            2.849,
            2.85,
            2.851,
            2.852,
            2.853,
            2.854,
            2.855,
            2.856,
            2.857,
            2.858,
            2.859,
            2.86,
            2.861,
            2.862,
            2.863,
            2.864,
            2.865,
            2.866,
            2.867,
            2.868,
            2.869,
            2.87,
            2.871,
            2.872,
            2.873,
            2.874,
            2.875,
            2.876,
            2.8770000000000002,
            2.878,
            2.879,
            2.88,
            2.8810000000000002,
            2.882,
            2.883,
            2.884,
            2.8850000000000002,
            2.886,
            2.887,
            2.888,
            2.8890000000000002,
            2.89,
            2.891,
            2.892,
            2.8930000000000002,
            2.894,
            2.895,
            2.896,
            2.8970000000000002,
            2.898,
            2.899,
            2.9,
            2.9010000000000002,
            2.902,
            2.903,
            2.904,
            2.9050000000000002,
            2.906,
            2.907,
            2.908,
            2.9090000000000003,
            2.91,
            2.911,
            2.912,
            2.9130000000000003,
            2.914,
            2.915,
            2.916,
            2.9170000000000003,
            2.918,
            2.919,
            2.92,
            2.9210000000000003,
            2.922,
            2.923,
            2.924,
            2.9250000000000003,
            2.926,
            2.927,
            2.928,
            2.9290000000000003,
            2.93,
            2.931,
            2.932,
            2.9330000000000003,
            2.934,
            2.935,
            2.936,
            2.9370000000000003,
            2.938,
            2.939,
            2.94,
            2.9410000000000003,
            2.942,
            2.943,
            2.944,
            2.945,
            2.946,
            2.947,
            2.948,
            2.949,
            2.95,
            2.951,
            2.952,
            2.953,
            2.954,
            2.955,
            2.956,
            2.957,
            2.958,
            2.959,
            2.96,
            2.961,
            2.962,
            2.963,
            2.964,
            2.965,
            2.966,
            2.967,
            2.968,
            2.969,
            2.97,
            2.971,
            2.972,
            2.973,
            2.974,
            2.975,
            2.976,
            2.977,
            2.978,
            2.979,
            2.98,
            2.981,
            2.982,
            2.983,
            2.984,
            2.985,
            2.986,
            2.987,
            2.988,
            2.989,
            2.99,
            2.991,
            2.992,
            2.993,
            2.994,
            2.995,
            2.996,
            2.997,
            2.998,
            2.999,
            3.0,
            3.001,
            3.0020000000000002,
            3.003,
            3.004,
            3.005,
            3.0060000000000002,
            3.007,
            3.008,
            3.009,
            3.0100000000000002,
            3.011,
            3.012,
            3.013,
            3.0140000000000002,
            3.015,
            3.016,
            3.017,
            3.0180000000000002,
            3.019,
            3.02,
            3.021,
            3.0220000000000002,
            3.023,
            3.024,
            3.025,
            3.0260000000000002,
            3.027,
            3.028,
            3.029,
            3.0300000000000002,
            3.031,
            3.032,
            3.033,
            3.0340000000000003,
            3.035,
            3.036,
            3.037,
            3.0380000000000003,
            3.039,
            3.04,
            3.041,
            3.0420000000000003,
            3.043,
            3.044,
            3.045,
            3.0460000000000003,
            3.047,
            3.048,
            3.049,
            3.0500000000000003,
            3.051,
            3.052,
            3.053,
            3.0540000000000003,
            3.055,
            3.056,
            3.057,
            3.0580000000000003,
            3.059,
            3.06,
            3.061,
            3.0620000000000003,
            3.063,
            3.064,
            3.065,
            3.0660000000000003,
            3.067,
            3.068,
            3.069,
            3.0700000000000003,
            3.071,
            3.072,
            3.073,
            3.074,
            3.075,
            3.076,
            3.077,
            3.078,
            3.079,
            3.08,
            3.081,
            3.082,
            3.083,
            3.084,
            3.085,
            3.086,
            3.087,
            3.088,
            3.089,
            3.09,
            3.091,
            3.092,
            3.093,
            3.094,
            3.095,
            3.096,
            3.097,
            3.098,
            3.099,
            3.1,
            3.101,
            3.102,
            3.103,
            3.104,
            3.105,
            3.106,
            3.107,
            3.108,
            3.109,
            3.11,
            3.111,
            3.112,
            3.113,
            3.114,
            3.115,
            3.116,
            3.117,
            3.118,
            3.119,
            3.12,
            3.121,
            3.122,
            3.123,
            3.124,
            3.125,
            3.126,
            3.1270000000000002,
            3.128,
            3.129,
            3.13,
            3.1310000000000002,
            3.132,
            3.133,
            3.134,
            3.1350000000000002,
            3.136,
            3.137,
            3.138,
            3.1390000000000002,
            3.14,
            3.141,
            3.142,
            3.1430000000000002,
            3.144,
            3.145,
            3.146,
            3.1470000000000002,
            3.148,
            3.149,
            3.15,
            3.1510000000000002,
            3.152,
            3.153,
            3.154,
            3.1550000000000002,
            3.156,
            3.157,
            3.158,
            3.1590000000000003,
            3.16,
            3.161,
            3.162,
            3.1630000000000003,
            3.164,
            3.165,
            3.166,
            3.1670000000000003,
            3.168,
            3.169,
            3.17,
            3.1710000000000003,
            3.172,
            3.173,
            3.174,
            3.1750000000000003,
            3.176,
            3.177,
            3.178,
            3.1790000000000003,
            3.18,
            3.181,
            3.182,
            3.1830000000000003,
            3.184,
            3.185,
            3.186,
            3.1870000000000003,
            3.188,
            3.189,
            3.19,
            3.1910000000000003,
            3.192,
            3.193,
            3.194,
            3.1950000000000003,
            3.196,
            3.197,
            3.198,
            3.1990000000000003,
            3.2,
            3.201,
            3.202,
            3.203,
            3.204,
            3.205,
            3.206,
            3.207,
            3.208,
            3.209,
            3.21,
            3.211,
            3.212,
            3.213,
            3.214,
            3.215,
            3.216,
            3.217,
            3.218,
            3.219,
            3.22,
            3.221,
            3.222,
            3.223,
            3.224,
            3.225,
            3.226,
            3.227,
            3.228,
            3.229,
            3.23,
            3.231,
            3.232,
            3.233,
            3.234,
            3.235,
            3.236,
            3.237,
            3.238,
            3.239,
            3.24,
            3.241,
            3.242,
            3.243,
            3.244,
            3.245,
            3.246,
            3.247,
            3.248,
            3.249,
            3.25,
            3.251,
            3.2520000000000002,
            3.253,
            3.254,
            3.255,
            3.2560000000000002,
            3.257,
            3.258,
            3.259,
            3.2600000000000002,
            3.261,
            3.262,
            3.263,
            3.2640000000000002,
            3.265,
            3.266,
            3.267,
            3.2680000000000002,
            3.269,
            3.27,
            3.271,
            3.2720000000000002,
            3.273,
            3.274,
            3.275,
            3.2760000000000002,
            3.277,
            3.278,
            3.279,
            3.2800000000000002,
            3.281,
            3.282,
            3.283,
            3.2840000000000003,
            3.285,
            3.286,
            3.287,
            3.2880000000000003,
            3.289,
            3.29,
            3.291,
            3.2920000000000003,
            3.293,
            3.294,
            3.295,
            3.2960000000000003,
            3.297,
            3.298,
            3.299,
            3.3000000000000003,
            3.301,
            3.302,
            3.303,
            3.3040000000000003,
            3.305,
            3.306,
            3.307,
            3.3080000000000003,
            3.309,
            3.31,
            3.311,
            3.3120000000000003,
            3.313,
            3.314,
            3.315,
            3.3160000000000003,
            3.317,
            3.318,
            3.319,
            3.3200000000000003,
            3.321,
            3.322,
            3.323,
            3.3240000000000003,
            3.325,
            3.326,
            3.327,
            3.3280000000000003,
            3.329,
            3.33,
            3.331,
            3.332,
            3.333,
            3.334,
            3.335,
            3.336,
            3.337,
            3.338,
            3.339,
            3.34,
            3.341,
            3.342,
            3.343,
            3.344,
            3.345,
            3.346,
            3.347,
            3.348,
            3.349,
            3.35,
            3.351,
            3.352,
            3.353,
            3.354,
            3.355,
            3.356,
            3.357,
            3.358,
            3.359,
            3.36,
            3.361,
            3.362,
            3.363,
            3.364,
            3.365,
            3.366,
            3.367,
            3.368,
            3.369,
            3.37,
            3.371,
            3.372,
            3.373,
            3.374,
            3.375,
            3.376,
            3.3770000000000002,
            3.378,
            3.379,
            3.38,
            3.3810000000000002,
            3.382,
            3.383,
            3.384,
            3.3850000000000002,
            3.386,
            3.387,
            3.388,
            3.3890000000000002,
            3.39,
            3.391,
            3.392,
            3.3930000000000002,
            3.394,
            3.395,
            3.396,
            3.3970000000000002,
            3.398,
            3.399,
            3.4,
            3.4010000000000002,
            3.402,
            3.403,
            3.404,
            3.4050000000000002,
            3.406,
            3.407,
            3.408,
            3.4090000000000003,
            3.41,
            3.411,
            3.412,
            3.4130000000000003,
            3.414,
            3.415,
            3.416,
            3.4170000000000003,
            3.418,
            3.419,
            3.42,
            3.4210000000000003,
            3.422,
            3.423,
            3.424,
            3.4250000000000003,
            3.426,
            3.427,
            3.428,
            3.4290000000000003,
            3.43,
            3.431,
            3.432,
            3.4330000000000003,
            3.434,
            3.435,
            3.436,
            3.4370000000000003,
            3.438,
            3.439,
            3.44,
            3.4410000000000003,
            3.442,
            3.443,
            3.444,
            3.4450000000000003,
            3.446,
            3.447,
            3.448,
            3.4490000000000003,
            3.45,
            3.451,
            3.452,
            3.4530000000000003,
            3.454,
            3.455,
            3.456,
            3.457,
            3.458,
            3.459,
            3.46,
            3.461,
            3.462,
            3.463,
            3.464,
            3.465,
            3.466,
            3.467,
            3.468,
            3.469,
            3.47,
            3.471,
            3.472,
            3.473,
            3.474,
            3.475,
            3.476,
            3.477,
            3.478,
            3.479,
            3.48,
            3.481,
            3.482,
            3.483,
            3.484,
            3.485,
            3.486,
            3.487,
            3.488,
            3.489,
            3.49,
            3.491,
            3.492,
            3.493,
            3.494,
            3.495,
            3.496,
            3.497,
            3.498,
            3.499,
            3.5,
            3.501,
            3.5020000000000002,
            3.503,
            3.504,
            3.505,
            3.5060000000000002,
            3.507,
            3.508,
            3.509,
            3.5100000000000002,
            3.511,
            3.512,
            3.513,
            3.5140000000000002,
            3.515,
            3.516,
            3.517,
            3.5180000000000002,
            3.519,
            3.52,
            3.521,
            3.5220000000000002,
            3.523,
            3.524,
            3.525,
            3.5260000000000002,
            3.527,
            3.528,
            3.529,
            3.5300000000000002,
            3.531,
            3.532,
            3.533,
            3.5340000000000003,
            3.535,
            3.536,
            3.537,
            3.5380000000000003,
            3.539,
            3.54,
            3.541,
            3.5420000000000003,
            3.543,
            3.544,
            3.545,
            3.5460000000000003,
            3.547,
            3.548,
            3.549,
            3.5500000000000003,
            3.551,
            3.552,
            3.553,
            3.5540000000000003,
            3.555,
            3.556,
            3.557,
            3.5580000000000003,
            3.559,
            3.56,
            3.561,
            3.5620000000000003,
            3.563,
            3.564,
            3.565,
            3.5660000000000003,
            3.567,
            3.568,
            3.569,
            3.5700000000000003,
            3.571,
            3.572,
            3.573,
            3.5740000000000003,
            3.575,
            3.576,
            3.577,
            3.5780000000000003,
            3.579,
            3.58,
            3.581,
            3.5820000000000003,
            3.583,
            3.584,
            3.585,
            3.586,
            3.587,
            3.588,
            3.589,
            3.59,
            3.591,
            3.592,
            3.593,
            3.594,
            3.595,
            3.596,
            3.597,
            3.598,
            3.599,
            3.6,
            3.601,
            3.602,
            3.603,
            3.604,
            3.605,
            3.606,
            3.607,
            3.608,
            3.609,
            3.61,
            3.611,
            3.612,
            3.613,
            3.614,
            3.615,
            3.616,
            3.617,
            3.618,
            3.619,
            3.62,
            3.621,
            3.622,
            3.623,
            3.624,
            3.625,
            3.626,
            3.6270000000000002,
            3.628,
            3.629,
            3.63,
            3.6310000000000002,
            3.632,
            3.633,
            3.634,
            3.6350000000000002,
            3.636,
            3.637,
            3.638,
            3.6390000000000002,
            3.64,
            3.641,
            3.642,
            3.6430000000000002,
            3.644,
            3.645,
            3.646,
            3.6470000000000002,
            3.648,
            3.649,
            3.65,
            3.6510000000000002,
            3.652,
            3.653,
            3.654,
            3.6550000000000002,
            3.656,
            3.657,
            3.658,
            3.6590000000000003,
            3.66,
            3.661,
            3.662,
            3.6630000000000003,
            3.664,
            3.665,
            3.666,
            3.6670000000000003,
            3.668,
            3.669,
            3.67,
            3.6710000000000003,
            3.672,
            3.673,
            3.674,
            3.6750000000000003,
            3.676,
            3.677,
            3.678,
            3.6790000000000003,
            3.68,
            3.681,
            3.682,
            3.6830000000000003,
            3.684,
            3.685,
            3.686,
            3.6870000000000003,
            3.688,
            3.689,
            3.69,
            3.6910000000000003,
            3.692,
            3.693,
            3.694,
            3.6950000000000003,
            3.696,
            3.697,
            3.698,
            3.6990000000000003,
            3.7,
            3.701,
            3.702,
            3.7030000000000003,
            3.704,
            3.705,
            3.706,
            3.7070000000000003,
            3.708,
            3.709,
            3.71,
            3.7110000000000003,
            3.712,
            3.713,
            3.714,
            3.715,
            3.716,
            3.717,
            3.718,
            3.719,
            3.72,
            3.721,
            3.722,
            3.723,
            3.724,
            3.725,
            3.726,
            3.727,
            3.728,
            3.729,
            3.73,
            3.731,
            3.732,
            3.733,
            3.734,
            3.735,
            3.736,
            3.737,
            3.738,
            3.739,
            3.74,
            3.741,
            3.742,
            3.743,
            3.744,
            3.745,
            3.746,
            3.747,
            3.748,
            3.749,
            3.75,
            3.751,
            3.7520000000000002,
            3.753,
            3.754,
            3.755,
            3.7560000000000002,
            3.757,
            3.758,
            3.759,
            3.7600000000000002,
            3.761,
            3.762,
            3.763,
            3.7640000000000002,
            3.765,
            3.766,
            3.767,
            3.7680000000000002,
            3.769,
            3.77,
            3.771,
            3.7720000000000002,
            3.773,
            3.774,
            3.775,
            3.7760000000000002,
            3.777,
            3.778,
            3.779,
            3.7800000000000002,
            3.781,
            3.782,
            3.783,
            3.7840000000000003,
            3.785,
            3.786,
            3.787,
            3.7880000000000003,
            3.789,
            3.79,
            3.791,
            3.7920000000000003,
            3.793,
            3.794,
            3.795,
            3.7960000000000003,
            3.797,
            3.798,
            3.799,
            3.8000000000000003,
            3.801,
            3.802,
            3.803,
            3.8040000000000003,
            3.805,
            3.806,
            3.807,
            3.8080000000000003,
            3.809,
            3.81,
            3.811,
            3.8120000000000003,
            3.813,
            3.814,
            3.815,
            3.8160000000000003,
            3.817,
            3.818,
            3.819,
            3.8200000000000003,
            3.821,
            3.822,
            3.823,
            3.8240000000000003,
            3.825,
            3.826,
            3.827,
            3.8280000000000003,
            3.829,
            3.83,
            3.831,
            3.8320000000000003,
            3.833,
            3.834,
            3.835,
            3.8360000000000003,
            3.837,
            3.838,
            3.839,
            3.84,
            3.841,
            3.842,
            3.843,
            3.844,
            3.845,
            3.846,
            3.847,
            3.848,
            3.849,
            3.85,
            3.851,
            3.852,
            3.853,
            3.854,
            3.855,
            3.856,
            3.857,
            3.858,
            3.859,
            3.86,
            3.861,
            3.862,
            3.863,
            3.864,
            3.865,
            3.866,
            3.867,
            3.868,
            3.869,
            3.87,
            3.871,
            3.872,
            3.873,
            3.874,
            3.875,
            3.876,
            3.8770000000000002,
            3.878,
            3.879,
            3.88,
            3.8810000000000002,
            3.882,
            3.883,
            3.884,
            3.8850000000000002,
            3.886,
            3.887,
            3.888,
            3.8890000000000002,
            3.89,
            3.891,
            3.892,
            3.8930000000000002,
            3.894,
            3.895,
            3.896,
            3.8970000000000002,
            3.898,
            3.899,
            3.9,
            3.9010000000000002,
            3.902,
            3.903,
            3.904,
            3.9050000000000002,
            3.906,
            3.907,
            3.908,
            3.9090000000000003,
            3.91,
            3.911,
            3.912,
            3.9130000000000003,
            3.914,
            3.915,
            3.916,
            3.9170000000000003,
            3.918,
            3.919,
            3.92,
            3.9210000000000003,
            3.922,
            3.923,
            3.924,
            3.9250000000000003,
            3.926,
            3.927,
            3.928,
            3.9290000000000003,
            3.93,
            3.931,
            3.932,
            3.9330000000000003,
            3.934,
            3.935,
            3.936,
            3.9370000000000003,
            3.938,
            3.939,
            3.94,
            3.9410000000000003,
            3.942,
            3.943,
            3.944,
            3.9450000000000003,
            3.946,
            3.947,
            3.948,
            3.9490000000000003,
            3.95,
            3.951,
            3.952,
            3.9530000000000003,
            3.954,
            3.955,
            3.956,
            3.9570000000000003,
            3.958,
            3.959,
            3.96,
            3.9610000000000003,
            3.962,
            3.963,
            3.964,
            3.9650000000000003,
            3.966,
            3.967,
            3.968,
            3.969,
            3.97,
            3.971,
            3.972,
            3.973,
            3.974,
            3.975,
            3.976,
            3.977,
            3.978,
            3.979,
            3.98,
            3.981,
            3.982,
            3.983,
            3.984,
            3.985,
            3.986,
            3.987,
            3.988,
            3.989,
            3.99,
            3.991,
            3.992,
            3.993,
            3.994,
            3.995,
            3.996,
            3.997,
            3.998,
            3.999,
            4.0,
            4.001,
            4.002,
            4.003,
            4.0040000000000004,
            4.005,
            4.006,
            4.007,
            4.008,
            4.009,
            4.01,
            4.011,
            4.0120000000000005,
            4.013,
            4.014,
            4.015,
            4.016,
            4.017,
            4.018,
            4.019,
            4.0200000000000005,
            4.021,
            4.022,
            4.023,
            4.024,
            4.025,
            4.026,
            4.027,
            4.0280000000000005,
            4.029,
            4.03,
            4.031,
            4.032,
            4.033,
            4.034,
            4.035,
            4.0360000000000005,
            4.037,
            4.038,
            4.039,
            4.04,
            4.041,
            4.042,
            4.043,
            4.0440000000000005,
            4.045,
            4.046,
            4.047,
            4.048,
            4.049,
            4.05,
            4.051,
            4.0520000000000005,
            4.053,
            4.054,
            4.055,
            4.056,
            4.057,
            4.058,
            4.059,
            4.0600000000000005,
            4.061,
            4.062,
            4.063,
            4.064,
            4.065,
            4.066,
            4.067,
            4.0680000000000005,
            4.069,
            4.07,
            4.071,
            4.072,
            4.073,
            4.074,
            4.075,
            4.0760000000000005,
            4.077,
            4.078,
            4.079,
            4.08,
            4.081,
            4.082,
            4.083,
            4.0840000000000005,
            4.085,
            4.086,
            4.087,
            4.088,
            4.089,
            4.09,
            4.091,
            4.0920000000000005,
            4.093,
            4.094,
            4.095,
            4.096,
            4.097,
            4.098,
            4.099,
            4.1,
            4.101,
            4.102,
            4.103,
            4.104,
            4.105,
            4.106,
            4.107,
            4.108,
            4.109,
            4.11,
            4.111,
            4.112,
            4.113,
            4.114,
            4.115,
            4.116,
            4.117,
            4.118,
            4.119,
            4.12,
            4.121,
            4.122,
            4.123,
            4.124,
            4.125,
            4.126,
            4.127,
            4.128,
            4.1290000000000004,
            4.13,
            4.131,
            4.132,
            4.133,
            4.134,
            4.135,
            4.136,
            4.1370000000000005,
            4.138,
            4.139,
            4.14,
            4.141,
            4.142,
            4.143,
            4.144,
            4.1450000000000005,
            4.146,
            4.147,
            4.148,
            4.149,
            4.15,
            4.151,
            4.152,
            4.1530000000000005,
            4.154,
            4.155,
            4.156,
            4.157,
            4.158,
            4.159,
            4.16,
            4.1610000000000005,
            4.162,
            4.163,
            4.164,
            4.165,
            4.166,
            4.167,
            4.168,
            4.1690000000000005,
            4.17,
            4.171,
            4.172,
            4.173,
            4.174,
            4.175,
            4.176,
            4.1770000000000005,
            4.178,
            4.179,
            4.18,
            4.181,
            4.182,
            4.183,
            4.184,
            4.1850000000000005,
            4.186,
            4.187,
            4.188,
            4.189,
            4.19,
            4.191,
            4.192,
            4.1930000000000005,
            4.194,
            4.195,
            4.196,
            4.197,
            4.198,
            4.199,
            4.2,
            4.2010000000000005,
            4.202,
            4.203,
            4.204,
            4.205,
            4.206,
            4.207,
            4.208,
            4.2090000000000005,
            4.21,
            4.211,
            4.212,
            4.213,
            4.214,
            4.215,
            4.216,
            4.2170000000000005,
            4.218,
            4.219,
            4.22,
            4.221,
            4.222,
            4.223,
            4.224,
            4.225,
            4.226,
            4.227,
            4.228,
            4.229,
            4.23,
            4.231,
            4.232,
            4.233,
            4.234,
            4.235,
            4.236,
            4.237,
            4.238,
            4.239,
            4.24,
            4.241,
            4.242,
            4.243,
            4.244,
            4.245,
            4.246,
            4.247,
            4.248,
            4.249,
            4.25,
            4.251,
            4.252,
            4.253,
            4.2540000000000004,
            4.255,
            4.256,
            4.257,
            4.258,
            4.259,
            4.26,
            4.261,
            4.2620000000000005,
            4.263,
            4.264,
            4.265,
            4.266,
            4.267,
            4.268,
            4.269,
            4.2700000000000005,
            4.271,
            4.272,
            4.273,
            4.274,
            4.275,
            4.276,
            4.277,
            4.2780000000000005,
            4.279,
            4.28,
            4.281,
            4.282,
            4.283,
            4.284,
            4.285,
            4.2860000000000005,
            4.287,
            4.288,
            4.289,
            4.29,
            4.291,
            4.292,
            4.293,
            4.2940000000000005,
            4.295,
            4.296,
            4.297,
            4.298,
            4.299,
            4.3,
            4.301,
            4.3020000000000005,
            4.303,
            4.304,
            4.305,
            4.306,
            4.307,
            4.308,
            4.309,
            4.3100000000000005,
            4.311,
            4.312,
            4.313,
            4.314,
            4.315,
            4.316,
            4.317,
            4.3180000000000005,
            4.319,
            4.32,
            4.321,
            4.322,
            4.323,
            4.324,
            4.325,
            4.3260000000000005,
            4.327,
            4.328,
            4.329,
            4.33,
            4.331,
            4.332,
            4.333,
            4.3340000000000005,
            4.335,
            4.336,
            4.337,
            4.338,
            4.339,
            4.34,
            4.341,
            4.3420000000000005,
            4.343,
            4.344,
            4.345,
            4.346,
            4.347,
            4.348,
            4.349,
            4.3500000000000005,
            4.351,
            4.352,
            4.353,
            4.354,
            4.355,
            4.356,
            4.357,
            4.358,
            4.359,
            4.36,
            4.361,
            4.362,
            4.363,
            4.364,
            4.365,
            4.366,
            4.367,
            4.368,
            4.369,
            4.37,
            4.371,
            4.372,
            4.373,
            4.374,
            4.375,
            4.376,
            4.377,
            4.378,
            4.3790000000000004,
            4.38,
            4.381,
            4.382,
            4.383,
            4.384,
            4.385,
            4.386,
            4.3870000000000005,
            4.388,
            4.389,
            4.39,
            4.391,
            4.392,
            4.393,
            4.394,
            4.3950000000000005,
            4.396,
            4.397,
            4.398,
            4.399,
            4.4,
            4.401,
            4.402,
            4.4030000000000005,
            4.404,
            4.405,
            4.406,
            4.407,
            4.408,
            4.409,
            4.41,
            4.4110000000000005,
            4.412,
            4.413,
            4.414,
            4.415,
            4.416,
            4.417,
            4.418,
            4.4190000000000005,
            4.42,
            4.421,
            4.422,
            4.423,
            4.424,
            4.425,
            4.426,
            4.4270000000000005,
            4.428,
            4.429,
            4.43,
            4.431,
            4.432,
            4.433,
            4.434,
            4.4350000000000005,
            4.436,
            4.437,
            4.438,
            4.439,
            4.44,
            4.441,
            4.442,
            4.4430000000000005,
            4.444,
            4.445,
            4.446,
            4.447,
            4.448,
            4.449,
            4.45,
            4.4510000000000005,
            4.452,
            4.453,
            4.454,
            4.455,
            4.456,
            4.457,
            4.458,
            4.4590000000000005,
            4.46,
            4.461,
            4.462,
            4.463,
            4.464,
            4.465,
            4.466,
            4.4670000000000005,
            4.468,
            4.469,
            4.47,
            4.471,
            4.472,
            4.473,
            4.474,
            4.4750000000000005,
            4.476,
            4.477,
            4.478,
            4.479,
            4.48,
            4.481,
            4.482,
            4.483,
            4.484,
            4.485,
            4.486,
            4.487,
            4.488,
            4.489,
            4.49,
            4.491,
            4.492,
            4.493,
            4.494,
            4.495,
            4.496,
            4.497,
            4.498,
            4.499,
            4.5,
            4.501,
            4.502,
            4.503,
            4.5040000000000004,
            4.505,
            4.506,
            4.507,
            4.508,
            4.509,
            4.51,
            4.511,
            4.5120000000000005,
            4.513,
            4.514,
            4.515,
            4.516,
            4.517,
            4.518,
            4.519,
            4.5200000000000005,
            4.521,
            4.522,
            4.523,
            4.524,
            4.525,
            4.526,
            4.527,
            4.5280000000000005,
            4.529,
            4.53,
            4.531,
            4.532,
            4.533,
            4.534,
            4.535,
            4.5360000000000005,
            4.537,
            4.538,
            4.539,
            4.54,
            4.541,
            4.542,
            4.543,
            4.5440000000000005,
            4.545,
            4.546,
            4.547,
            4.548,
            4.549,
            4.55,
            4.551,
            4.5520000000000005,
            4.553,
            4.554,
            4.555,
            4.556,
            4.557,
            4.558,
            4.559,
            4.5600000000000005,
            4.561,
            4.562,
            4.563,
            4.564,
            4.565,
            4.566,
            4.567,
            4.5680000000000005,
            4.569,
            4.57,
            4.571,
            4.572,
            4.573,
            4.574,
            4.575,
            4.5760000000000005,
            4.577,
            4.578,
            4.579,
            4.58,
            4.581,
            4.582,
            4.583,
            4.5840000000000005,
            4.585,
            4.586,
            4.587,
            4.588,
            4.589,
            4.59,
            4.591,
            4.5920000000000005,
            4.593,
            4.594,
            4.595,
            4.596,
            4.597,
            4.598,
            4.599,
            4.6000000000000005,
            4.601,
            4.602,
            4.603,
            4.604,
            4.605,
            4.606,
            4.607,
            4.6080000000000005,
            4.609,
            4.61,
            4.611,
            4.612,
            4.613,
            4.614,
            4.615,
            4.616,
            4.617,
            4.618,
            4.619,
            4.62,
            4.621,
            4.622,
            4.623,
            4.624,
            4.625,
            4.626,
            4.627,
            4.628,
            4.6290000000000004,
            4.63,
            4.631,
            4.632,
            4.633,
            4.634,
            4.635,
            4.636,
            4.6370000000000005,
            4.638,
            4.639,
            4.64,
            4.641,
            4.642,
            4.643,
            4.644,
            4.6450000000000005,
            4.646,
            4.647,
            4.648,
            4.649,
            4.65,
            4.651,
            4.652,
            4.6530000000000005,
            4.654,
            4.655,
            4.656,
            4.657,
            4.658,
            4.659,
            4.66,
            4.6610000000000005,
            4.662,
            4.663,
            4.664,
            4.665,
            4.666,
            4.667,
            4.668,
            4.6690000000000005,
            4.67,
            4.671,
            4.672,
            4.673,
            4.674,
            4.675,
            4.676,
            4.6770000000000005,
            4.678,
            4.679,
            4.68,
            4.681,
            4.682,
            4.683,
            4.684,
            4.6850000000000005,
            4.686,
            4.687,
            4.688,
            4.689,
            4.69,
            4.691,
            4.692,
            4.6930000000000005,
            4.694,
            4.695,
            4.696,
            4.697,
            4.698,
            4.699,
            4.7,
            4.7010000000000005,
            4.702,
            4.703,
            4.704,
            4.705,
            4.706,
            4.707,
            4.708,
            4.7090000000000005,
            4.71,
            4.711,
            4.712,
            4.713,
            4.714,
            4.715,
            4.716,
            4.7170000000000005,
            4.718,
            4.719,
            4.72,
            4.721,
            4.722,
            4.723,
            4.724,
            4.7250000000000005,
            4.726,
            4.727,
            4.728,
            4.729,
            4.73,
            4.731,
            4.732,
            4.7330000000000005,
            4.734,
            4.735,
            4.736,
            4.737,
            4.738,
            4.739,
            4.74,
            4.741,
            4.742,
            4.743,
            4.744,
            4.745,
            4.746,
            4.747,
            4.748,
            4.749,
            4.75,
            4.751,
            4.752,
            4.753,
            4.7540000000000004,
            4.755,
            4.756,
            4.757,
            4.758,
            4.759,
            4.76,
            4.761,
            4.7620000000000005,
            4.763,
            4.764,
            4.765,
            4.766,
            4.767,
            4.768,
            4.769,
            4.7700000000000005,
            4.771,
            4.772,
            4.773,
            4.774,
            4.775,
            4.776,
            4.777,
            4.7780000000000005,
            4.779,
            4.78,
            4.781,
            4.782,
            4.783,
            4.784,
            4.785,
            4.7860000000000005,
            4.787,
            4.788,
            4.789,
            4.79,
            4.791,
            4.792,
            4.793,
            4.7940000000000005,
            4.795,
            4.796,
            4.797,
            4.798,
            4.799,
            4.8,
            4.801,
            4.8020000000000005,
            4.803,
            4.804,
            4.805,
            4.806,
            4.807,
            4.808,
            4.809,
            4.8100000000000005,
            4.811,
            4.812,
            4.813,
            4.814,
            4.815,
            4.816,
            4.817,
            4.8180000000000005,
            4.819,
            4.82,
            4.821,
            4.822,
            4.823,
            4.824,
            4.825,
            4.8260000000000005,
            4.827,
            4.828,
            4.829,
            4.83,
            4.831,
            4.832,
            4.833,
            4.8340000000000005,
            4.835,
            4.836,
            4.837,
            4.838,
            4.839,
            4.84,
            4.841,
            4.8420000000000005,
            4.843,
            4.844,
            4.845,
            4.846,
            4.847,
            4.848,
            4.849,
            4.8500000000000005,
            4.851,
            4.852,
            4.853,
            4.854,
            4.855,
            4.856,
            4.857,
            4.8580000000000005,
            4.859,
            4.86,
            4.861,
            4.862,
            4.863,
            4.864,
            4.865,
            4.866,
            4.867,
            4.868,
            4.869,
            4.87,
            4.871,
            4.872,
            4.873,
            4.874,
            4.875,
            4.876,
            4.877,
            4.878,
            4.8790000000000004,
            4.88,
            4.881,
            4.882,
            4.883,
            4.884,
            4.885,
            4.886,
            4.8870000000000005,
            4.888,
            4.889,
            4.89,
            4.891,
            4.892,
            4.893,
            4.894,
            4.8950000000000005,
            4.896,
            4.897,
            4.898,
            4.899,
            4.9,
            4.901,
            4.902,
            4.9030000000000005,
            4.904,
            4.905,
            4.906,
            4.907,
            4.908,
            4.909,
            4.91,
            4.9110000000000005,
            4.912,
            4.913,
            4.914,
            4.915,
            4.916,
            4.917,
            4.918,
            4.9190000000000005,
            4.92,
            4.921,
            4.922,
            4.923,
            4.924,
            4.925,
            4.926,
            4.9270000000000005,
            4.928,
            4.929,
            4.93,
            4.931,
            4.932,
            4.933,
            4.934,
            4.9350000000000005,
            4.936,
            4.937,
            4.938,
            4.939,
            4.94,
            4.941,
            4.942,
            4.9430000000000005,
            4.944,
            4.945,
            4.946,
            4.947,
            4.948,
            4.949,
            4.95,
            4.9510000000000005,
            4.952,
            4.953,
            4.954,
            4.955,
            4.956,
            4.957,
            4.958,
            4.9590000000000005,
            4.96,
            4.961,
            4.962,
            4.963,
            4.964,
            4.965,
            4.966,
            4.9670000000000005,
            4.968,
            4.969,
            4.97,
            4.971,
            4.972,
            4.973,
            4.974,
            4.9750000000000005,
            4.976,
            4.977,
            4.978,
            4.979,
            4.98,
            4.981,
            4.982,
            4.9830000000000005,
            4.984,
            4.985,
            4.986,
            4.987,
            4.988,
            4.989,
            4.99,
            4.9910000000000005,
            4.992,
            4.993,
            4.994,
            4.995,
            4.996,
            4.997,
            4.998,
            4.999,
            5.0,
            5.001,
            5.002,
            5.003,
            5.0040000000000004,
            5.005,
            5.006,
            5.007,
            5.008,
            5.009,
            5.01,
            5.011,
            5.0120000000000005,
            5.013,
            5.014,
            5.015,
            5.016,
            5.017,
            5.018,
            5.019,
            5.0200000000000005,
            5.021,
            5.022,
            5.023,
            5.024,
            5.025,
            5.026,
            5.027,
            5.0280000000000005,
            5.029,
            5.03,
            5.031,
            5.032,
            5.033,
            5.034,
            5.035,
            5.0360000000000005,
            5.037,
            5.038,
            5.039,
            5.04,
            5.041,
            5.042,
            5.043,
            5.0440000000000005,
            5.045,
            5.046,
            5.047,
            5.048,
            5.049,
            5.05,
            5.051,
            5.0520000000000005,
            5.053,
            5.054,
            5.055,
            5.056,
            5.057,
            5.058,
            5.059,
            5.0600000000000005,
            5.061,
            5.062,
            5.063,
            5.064,
            5.065,
            5.066,
            5.067,
            5.0680000000000005,
            5.069,
            5.07,
            5.071,
            5.072,
            5.073,
            5.074,
            5.075,
            5.0760000000000005,
            5.077,
            5.078,
            5.079,
            5.08,
            5.081,
            5.082,
            5.083,
            5.0840000000000005,
            5.085,
            5.086,
            5.087,
            5.088,
            5.089,
            5.09,
            5.091,
            5.0920000000000005,
            5.093,
            5.094,
            5.095,
            5.096,
            5.097,
            5.098,
            5.099,
            5.1000000000000005,
            5.101,
            5.102,
            5.103,
            5.104,
            5.105,
            5.106,
            5.107,
            5.1080000000000005,
            5.109,
            5.11,
            5.111,
            5.112,
            5.113,
            5.114,
            5.115,
            5.1160000000000005,
            5.117,
            5.118,
            5.119,
            5.12,
            5.121,
            5.122,
            5.123,
            5.124,
            5.125,
            5.126,
            5.127,
            5.128,
            5.1290000000000004,
            5.13,
            5.131,
            5.132,
            5.133,
            5.134,
            5.135,
            5.136,
            5.1370000000000005,
            5.138,
            5.139,
            5.14,
            5.141,
            5.142,
            5.143,
            5.144,
            5.1450000000000005,
            5.146,
            5.147,
            5.148,
            5.149,
            5.15,
            5.151,
            5.152,
            5.1530000000000005,
            5.154,
            5.155,
            5.156,
            5.157,
            5.158,
            5.159,
            5.16,
            5.1610000000000005,
            5.162,
            5.163,
            5.164,
            5.165,
            5.166,
            5.167,
            5.168,
            5.1690000000000005,
            5.17,
            5.171,
            5.172,
            5.173,
            5.174,
            5.175,
            5.176,
            5.1770000000000005,
            5.178,
            5.179,
            5.18,
            5.181,
            5.182,
            5.183,
            5.184,
            5.1850000000000005,
            5.186,
            5.187,
            5.188,
            5.189,
            5.19,
            5.191,
            5.192,
            5.1930000000000005,
            5.194,
            5.195,
            5.196,
            5.197,
            5.198,
            5.199,
            5.2,
            5.2010000000000005,
            5.202,
            5.203,
            5.204,
            5.205,
            5.206,
            5.207,
            5.208,
            5.2090000000000005,
            5.21,
            5.211,
            5.212,
            5.213,
            5.214,
            5.215,
            5.216,
            5.2170000000000005,
            5.218,
            5.219,
            5.22,
            5.221,
            5.222,
            5.223,
            5.224,
            5.2250000000000005,
            5.226,
            5.227,
            5.228,
            5.229,
            5.23,
            5.231,
            5.232,
            5.2330000000000005,
            5.234,
            5.235,
            5.236,
            5.237,
            5.238,
            5.239,
            5.24,
            5.2410000000000005,
            5.242,
            5.243,
            5.244,
            5.245,
            5.246,
            5.247,
            5.248,
            5.249,
            5.25,
            5.251,
            5.252,
            5.253,
            5.2540000000000004,
            5.255,
            5.256,
            5.257,
            5.258,
            5.259,
            5.26,
            5.261,
            5.2620000000000005,
            5.263,
            5.264,
            5.265,
            5.266,
            5.267,
            5.268,
            5.269,
            5.2700000000000005,
            5.271,
            5.272,
            5.273,
            5.274,
            5.275,
            5.276,
            5.277,
            5.2780000000000005,
            5.279,
            5.28,
            5.281,
            5.282,
            5.283,
            5.284,
            5.285,
            5.2860000000000005,
            5.287,
            5.288,
            5.289,
            5.29,
            5.291,
            5.292,
            5.293,
            5.2940000000000005,
            5.295,
            5.296,
            5.297,
            5.298,
            5.299,
            5.3,
            5.301,
            5.3020000000000005,
            5.303,
            5.304,
            5.305,
            5.306,
            5.307,
            5.308,
            5.309,
            5.3100000000000005,
            5.311,
            5.312,
            5.313,
            5.314,
            5.315,
            5.316,
            5.317,
            5.3180000000000005,
            5.319,
            5.32,
            5.321,
            5.322,
            5.323,
            5.324,
            5.325,
            5.3260000000000005,
            5.327,
            5.328,
            5.329,
            5.33,
            5.331,
            5.332,
            5.333,
            5.3340000000000005,
            5.335,
            5.336,
            5.337,
            5.338,
            5.339,
            5.34,
            5.341,
            5.3420000000000005,
            5.343,
            5.344,
            5.345,
            5.346,
            5.347,
            5.348,
            5.349,
            5.3500000000000005,
            5.351,
            5.352,
            5.353,
            5.354,
            5.355,
            5.356,
            5.357,
            5.3580000000000005,
            5.359,
            5.36,
            5.361,
            5.362,
            5.363,
            5.364,
            5.365,
            5.3660000000000005,
            5.367,
            5.368,
            5.369,
            5.37,
            5.371,
            5.372,
            5.373,
            5.3740000000000006,
            5.375,
            5.376,
            5.377,
            5.378,
            5.3790000000000004,
            5.38,
            5.381,
            5.382,
            5.383,
            5.384,
            5.385,
            5.386,
            5.3870000000000005,
            5.388,
            5.389,
            5.39,
            5.391,
            5.392,
            5.393,
            5.394,
            5.3950000000000005,
            5.396,
            5.397,
            5.398,
            5.399,
            5.4,
            5.401,
            5.402,
            5.4030000000000005,
            5.404,
            5.405,
            5.406,
            5.407,
            5.408,
            5.409,
            5.41,
            5.4110000000000005,
            5.412,
            5.413,
            5.414,
            5.415,
            5.416,
            5.417,
            5.418,
            5.4190000000000005,
            5.42,
            5.421,
            5.422,
            5.423,
            5.424,
            5.425,
            5.426,
            5.4270000000000005,
            5.428,
            5.429,
            5.43,
            5.431,
            5.432,
            5.433,
            5.434,
            5.4350000000000005,
            5.436,
            5.437,
            5.438,
            5.439,
            5.44,
            5.441,
            5.442,
            5.4430000000000005,
            5.444,
            5.445,
            5.446,
            5.447,
            5.448,
            5.449,
            5.45,
            5.4510000000000005,
            5.452,
            5.453,
            5.454,
            5.455,
            5.456,
            5.457,
            5.458,
            5.4590000000000005,
            5.46,
            5.461,
            5.462,
            5.463,
            5.464,
            5.465,
            5.466,
            5.4670000000000005,
            5.468,
            5.469,
            5.47,
            5.471,
            5.472,
            5.473,
            5.474,
            5.4750000000000005,
            5.476,
            5.477,
            5.478,
            5.479,
            5.48,
            5.481,
            5.482,
            5.4830000000000005,
            5.484,
            5.485,
            5.486,
            5.487,
            5.488,
            5.489,
            5.49,
            5.4910000000000005,
            5.492,
            5.493,
            5.494,
            5.495,
            5.496,
            5.497,
            5.498,
            5.4990000000000006,
            5.5,
            5.501,
            5.502,
            5.503,
            5.5040000000000004,
            5.505,
            5.506,
            5.507,
            5.508,
            5.509,
            5.51,
            5.511,
            5.5120000000000005,
            5.513,
            5.514,
            5.515,
            5.516,
            5.517,
            5.518,
            5.519,
            5.5200000000000005,
            5.521,
            5.522,
            5.523,
            5.524,
            5.525,
            5.526,
            5.527,
            5.5280000000000005,
            5.529,
            5.53,
            5.531,
            5.532,
            5.533,
            5.534,
            5.535,
            5.5360000000000005,
            5.537,
            5.538,
            5.539,
            5.54,
            5.541,
            5.542,
            5.543,
            5.5440000000000005,
            5.545,
            5.546,
            5.547,
            5.548,
            5.549,
            5.55,
            5.551,
            5.5520000000000005,
            5.553,
            5.554,
            5.555,
            5.556,
            5.557,
            5.558,
            5.559,
            5.5600000000000005,
            5.561,
            5.562,
            5.563,
            5.564,
            5.565,
            5.566,
            5.567,
            5.5680000000000005,
            5.569,
            5.57,
            5.571,
            5.572,
            5.573,
            5.574,
            5.575,
            5.5760000000000005,
            5.577,
            5.578,
            5.579,
            5.58,
            5.581,
            5.582,
            5.583,
            5.5840000000000005,
            5.585,
            5.586,
            5.587,
            5.588,
            5.589,
            5.59,
            5.591,
            5.5920000000000005,
            5.593,
            5.594,
            5.595,
            5.596,
            5.597,
            5.598,
            5.599,
            5.6000000000000005,
            5.601,
            5.602,
            5.603,
            5.604,
            5.605,
            5.606,
            5.607,
            5.6080000000000005,
            5.609,
            5.61,
            5.611,
            5.612,
            5.613,
            5.614,
            5.615,
            5.6160000000000005,
            5.617,
            5.618,
            5.619,
            5.62,
            5.621,
            5.622,
            5.623,
            5.6240000000000006,
            5.625,
            5.626,
            5.627,
            5.628,
            5.6290000000000004,
            5.63,
            5.631,
            5.632,
            5.633,
            5.634,
            5.635,
            5.636,
            5.6370000000000005,
            5.638,
            5.639,
            5.64,
            5.641,
            5.642,
            5.643,
            5.644,
            5.6450000000000005,
            5.646,
            5.647,
            5.648,
            5.649,
            5.65,
            5.651,
            5.652,
            5.6530000000000005,
            5.654,
            5.655,
            5.656,
            5.657,
            5.658,
            5.659,
            5.66,
            5.6610000000000005,
            5.662,
            5.663,
            5.664,
            5.665,
            5.666,
            5.667,
            5.668,
            5.6690000000000005,
            5.67,
            5.671,
            5.672,
            5.673,
            5.674,
            5.675,
            5.676,
            5.6770000000000005,
            5.678,
            5.679,
            5.68,
            5.681,
            5.682,
            5.683,
            5.684,
            5.6850000000000005,
            5.686,
            5.687,
            5.688,
            5.689,
            5.69,
            5.691,
            5.692,
            5.6930000000000005,
            5.694,
            5.695,
            5.696,
            5.697,
            5.698,
            5.699,
            5.7,
            5.7010000000000005,
            5.702,
            5.703,
            5.704,
            5.705,
            5.706,
            5.707,
            5.708,
            5.7090000000000005,
            5.71,
            5.711,
            5.712,
            5.713,
            5.714,
            5.715,
            5.716,
            5.7170000000000005,
            5.718,
            5.719,
            5.72,
            5.721,
            5.722,
            5.723,
            5.724,
            5.7250000000000005,
            5.726,
            5.727,
            5.728,
            5.729,
            5.73,
            5.731,
            5.732,
            5.7330000000000005,
            5.734,
            5.735,
            5.736,
            5.737,
            5.738,
            5.739,
            5.74,
            5.7410000000000005,
            5.742,
            5.743,
            5.744,
            5.745,
            5.746,
            5.747,
            5.748,
            5.7490000000000006,
            5.75,
            5.751,
            5.752,
            5.753,
            5.7540000000000004,
            5.755,
            5.756,
            5.757000000000001,
            5.758,
            5.759,
            5.76,
            5.761,
            5.7620000000000005,
            5.763,
            5.764,
            5.765,
            5.766,
            5.767,
            5.768,
            5.769,
            5.7700000000000005,
            5.771,
            5.772,
            5.773,
            5.774,
            5.775,
            5.776,
            5.777,
            5.7780000000000005,
            5.779,
            5.78,
            5.781,
            5.782,
            5.783,
            5.784,
            5.785,
            5.7860000000000005,
            5.787,
            5.788,
            5.789,
            5.79,
            5.791,
            5.792,
            5.793,
            5.7940000000000005,
            5.795,
            5.796,
            5.797,
            5.798,
            5.799,
            5.8,
            5.801,
            5.8020000000000005,
            5.803,
            5.804,
            5.805,
            5.806,
            5.807,
            5.808,
            5.809,
            5.8100000000000005,
            5.811,
            5.812,
            5.813,
            5.814,
            5.815,
            5.816,
            5.817,
            5.8180000000000005,
            5.819,
            5.82,
            5.821,
            5.822,
            5.823,
            5.824,
            5.825,
            5.8260000000000005,
            5.827,
            5.828,
            5.829,
            5.83,
            5.831,
            5.832,
            5.833,
            5.8340000000000005,
            5.835,
            5.836,
            5.837,
            5.838,
            5.839,
            5.84,
            5.841,
            5.8420000000000005,
            5.843,
            5.844,
            5.845,
            5.846,
            5.847,
            5.848,
            5.849,
            5.8500000000000005,
            5.851,
            5.852,
            5.853,
            5.854,
            5.855,
            5.856,
            5.857,
            5.8580000000000005,
            5.859,
            5.86,
            5.861,
            5.862,
            5.863,
            5.864,
            5.865,
            5.8660000000000005,
            5.867,
            5.868,
            5.869,
            5.87,
            5.871,
            5.872,
            5.873,
            5.8740000000000006,
            5.875,
            5.876,
            5.877,
            5.878,
            5.8790000000000004,
            5.88,
            5.881,
            5.882000000000001,
            5.883,
            5.884,
            5.885,
            5.886,
            5.8870000000000005,
            5.888,
            5.889,
            5.89,
            5.891,
            5.892,
            5.893,
            5.894,
            5.8950000000000005,
            5.896,
            5.897,
            5.898,
            5.899,
            5.9,
            5.901,
            5.902,
            5.9030000000000005,
            5.904,
            5.905,
            5.906,
            5.907,
            5.908,
            5.909,
            5.91,
            5.9110000000000005,
            5.912,
            5.913,
            5.914,
            5.915,
            5.916,
            5.917,
            5.918,
            5.9190000000000005,
            5.92,
            5.921,
            5.922,
            5.923,
            5.924,
            5.925,
            5.926,
            5.9270000000000005,
            5.928,
            5.929,
            5.93,
            5.931,
            5.932,
            5.933,
            5.934,
            5.9350000000000005,
            5.936,
            5.937,
            5.938,
            5.939,
            5.94,
            5.941,
            5.942,
            5.9430000000000005,
            5.944,
            5.945,
            5.946,
            5.947,
            5.948,
            5.949,
            5.95,
            5.9510000000000005,
            5.952,
            5.953,
            5.954,
            5.955,
            5.956,
            5.957,
            5.958,
            5.9590000000000005,
            5.96,
            5.961,
            5.962,
            5.963,
            5.964,
            5.965,
            5.966,
            5.9670000000000005,
            5.968,
            5.969,
            5.97,
            5.971,
            5.972,
            5.973,
            5.974,
            5.9750000000000005,
            5.976,
            5.977,
            5.978,
            5.979,
            5.98,
            5.981,
            5.982,
            5.9830000000000005,
            5.984,
            5.985,
            5.986,
            5.987,
            5.988,
            5.989,
            5.99,
            5.9910000000000005,
            5.992,
            5.993,
            5.994,
            5.995,
            5.996,
            5.997,
            5.998,
            5.9990000000000006,
            6.0,
            6.001,
            6.002,
            6.003,
            6.0040000000000004,
            6.005,
            6.006,
            6.007000000000001,
            6.008,
            6.009,
            6.01,
            6.011,
            6.0120000000000005,
            6.013,
            6.014,
            6.015000000000001,
            6.016,
            6.017,
            6.018,
            6.019,
            6.0200000000000005,
            6.021,
            6.022,
            6.023,
            6.024,
            6.025,
            6.026,
            6.027,
            6.0280000000000005,
            6.029,
            6.03,
            6.031,
            6.032,
            6.033,
            6.034,
            6.035,
            6.0360000000000005,
            6.037,
            6.038,
            6.039,
            6.04,
            6.041,
            6.042,
            6.043,
            6.0440000000000005,
            6.045,
            6.046,
            6.047,
            6.048,
            6.049,
            6.05,
            6.051,
            6.0520000000000005,
            6.053,
            6.054,
            6.055,
            6.056,
            6.057,
            6.058,
            6.059,
            6.0600000000000005,
            6.061,
            6.062,
            6.063,
            6.064,
            6.065,
            6.066,
            6.067,
            6.0680000000000005,
            6.069,
            6.07,
            6.071,
            6.072,
            6.073,
            6.074,
            6.075,
            6.0760000000000005,
            6.077,
            6.078,
            6.079,
            6.08,
            6.081,
            6.082,
            6.083,
            6.0840000000000005,
            6.085,
            6.086,
            6.087,
            6.088,
            6.089,
            6.09,
            6.091,
            6.0920000000000005,
            6.093,
            6.094,
            6.095,
            6.096,
            6.097,
            6.098,
            6.099,
            6.1000000000000005,
            6.101,
            6.102,
            6.103,
            6.104,
            6.105,
            6.106,
            6.107,
            6.1080000000000005,
            6.109,
            6.11,
            6.111,
            6.112,
            6.113,
            6.114,
            6.115,
            6.1160000000000005,
            6.117,
            6.118,
            6.119,
            6.12,
            6.121,
            6.122,
            6.123,
            6.1240000000000006,
            6.125,
            6.126,
            6.127,
            6.128,
            6.1290000000000004,
            6.13,
            6.131,
            6.132000000000001,
            6.133,
            6.134,
            6.135,
            6.136,
            6.1370000000000005,
            6.138,
            6.139,
            6.140000000000001,
            6.141,
            6.142,
            6.143,
            6.144,
            6.1450000000000005,
            6.146,
            6.147,
            6.148,
            6.149,
            6.15,
            6.151,
            6.152,
            6.1530000000000005,
            6.154,
            6.155,
            6.156,
            6.157,
            6.158,
            6.159,
            6.16,
            6.1610000000000005,
            6.162,
            6.163,
            6.164,
            6.165,
            6.166,
            6.167,
            6.168,
            6.1690000000000005,
            6.17,
            6.171,
            6.172,
            6.173,
            6.174,
            6.175,
            6.176,
            6.1770000000000005,
            6.178,
            6.179,
            6.18,
            6.181,
            6.182,
            6.183,
            6.184,
            6.1850000000000005,
            6.186,
            6.187,
            6.188,
            6.189,
            6.19,
            6.191,
            6.192,
            6.1930000000000005,
            6.194,
            6.195,
            6.196,
            6.197,
            6.198,
            6.199,
            6.2,
            6.2010000000000005,
            6.202,
            6.203,
            6.204,
            6.205,
            6.206,
            6.207,
            6.208,
            6.2090000000000005,
            6.21,
            6.211,
            6.212,
            6.213,
            6.214,
            6.215,
            6.216,
            6.2170000000000005,
            6.218,
            6.219,
            6.22,
            6.221,
            6.222,
            6.223,
            6.224,
            6.2250000000000005,
            6.226,
            6.227,
            6.228,
            6.229,
            6.23,
            6.231,
            6.232,
            6.2330000000000005,
            6.234,
            6.235,
            6.236,
            6.237,
            6.238,
            6.239,
            6.24,
            6.2410000000000005,
            6.242,
            6.243,
            6.244,
            6.245,
            6.246,
            6.247,
            6.248,
            6.2490000000000006,
            6.25,
            6.251,
            6.252,
            6.253,
            6.2540000000000004,
            6.255,
            6.256,
            6.257000000000001,
            6.258,
            6.259,
            6.26,
            6.261,
            6.2620000000000005,
            6.263,
            6.264,
            6.265000000000001,
            6.266,
            6.267,
            6.268,
            6.269,
            6.2700000000000005,
            6.271,
            6.272,
            6.273,
            6.274,
            6.275,
            6.276,
            6.277,
            6.2780000000000005,
            6.279,
            6.28,
            6.281,
            6.282,
            6.283,
            6.284,
            6.285,
            6.2860000000000005,
            6.287,
            6.288,
            6.289,
            6.29,
            6.291,
            6.292,
            6.293,
            6.2940000000000005,
            6.295,
            6.296,
            6.297,
            6.298,
            6.299,
            6.3,
            6.301,
            6.3020000000000005,
            6.303,
            6.304,
            6.305,
            6.306,
            6.307,
            6.308,
            6.309,
            6.3100000000000005,
            6.311,
            6.312,
            6.313,
            6.314,
            6.315,
            6.316,
            6.317,
            6.3180000000000005,
            6.319,
            6.32,
            6.321,
            6.322,
            6.323,
            6.324,
            6.325,
            6.3260000000000005,
            6.327,
            6.328,
            6.329,
            6.33,
            6.331,
            6.332,
            6.333,
            6.3340000000000005,
            6.335,
            6.336,
            6.337,
            6.338,
            6.339,
            6.34,
            6.341,
            6.3420000000000005,
            6.343,
            6.344,
            6.345,
            6.346,
            6.347,
            6.348,
            6.349,
            6.3500000000000005,
            6.351,
            6.352,
            6.353,
            6.354,
            6.355,
            6.356,
            6.357,
            6.3580000000000005,
            6.359,
            6.36,
            6.361,
            6.362,
            6.363,
            6.364,
            6.365,
            6.3660000000000005,
            6.367,
            6.368,
            6.369,
            6.37,
            6.371,
            6.372,
            6.373,
            6.3740000000000006,
            6.375,
            6.376,
            6.377,
            6.378,
            6.3790000000000004,
            6.38,
            6.381,
            6.382000000000001,
            6.383,
            6.384,
            6.385,
            6.386,
            6.3870000000000005,
            6.388,
            6.389,
            6.390000000000001,
            6.391,
            6.392,
            6.393,
            6.394,
            6.3950000000000005,
            6.396,
            6.397,
            6.398000000000001,
            6.399,
            6.4,
            6.401,
            6.402,
            6.4030000000000005,
            6.404,
            6.405,
            6.406,
            6.407,
            6.408,
            6.409,
            6.41,
            6.4110000000000005,
            6.412,
            6.413,
            6.414,
            6.415,
            6.416,
            6.417,
            6.418,
            6.4190000000000005,
            6.42,
            6.421,
            6.422,
            6.423,
            6.424,
            6.425,
            6.426,
            6.4270000000000005,
            6.428,
            6.429,
            6.43,
            6.431,
            6.432,
            6.433,
            6.434,
            6.4350000000000005,
            6.436,
            6.437,
            6.438,
            6.439,
            6.44,
            6.441,
            6.442,
            6.4430000000000005,
            6.444,
            6.445,
            6.446,
            6.447,
            6.448,
            6.449,
            6.45,
            6.4510000000000005,
            6.452,
            6.453,
            6.454,
            6.455,
            6.456,
            6.457,
            6.458,
            6.4590000000000005,
            6.46,
            6.461,
            6.462,
            6.463,
            6.464,
            6.465,
            6.466,
            6.4670000000000005,
            6.468,
            6.469,
            6.47,
            6.471,
            6.472,
            6.473,
            6.474,
            6.4750000000000005,
            6.476,
            6.477,
            6.478,
            6.479,
            6.48,
            6.481,
            6.482,
            6.4830000000000005,
            6.484,
            6.485,
            6.486,
            6.487,
            6.488,
            6.489,
            6.49,
            6.4910000000000005,
            6.492,
            6.493,
            6.494,
            6.495,
            6.496,
            6.497,
            6.498,
            6.4990000000000006,
            6.5,
            6.501,
            6.502,
            6.503,
            6.5040000000000004,
            6.505,
            6.506,
            6.507000000000001,
            6.508,
            6.509,
            6.51,
            6.511,
            6.5120000000000005,
            6.513,
            6.514,
            6.515000000000001,
            6.516,
            6.517,
            6.518,
            6.519,
            6.5200000000000005,
            6.521,
            6.522,
            6.523000000000001,
            6.524,
            6.525,
            6.526,
            6.527,
            6.5280000000000005,
            6.529,
            6.53,
            6.531,
            6.532,
            6.533,
            6.534,
            6.535,
            6.5360000000000005,
            6.537,
            6.538,
            6.539,
            6.54,
            6.541,
            6.542,
            6.543,
            6.5440000000000005,
            6.545,
            6.546,
            6.547,
            6.548,
            6.549,
            6.55,
            6.551,
            6.5520000000000005,
            6.553,
            6.554,
            6.555,
            6.556,
            6.557,
            6.558,
            6.559,
            6.5600000000000005,
            6.561,
            6.562,
            6.563,
            6.564,
            6.565,
            6.566,
            6.567,
            6.5680000000000005,
            6.569,
            6.57,
            6.571,
            6.572,
            6.573,
            6.574,
            6.575,
            6.5760000000000005,
            6.577,
            6.578,
            6.579,
            6.58,
            6.581,
            6.582,
            6.583,
            6.5840000000000005,
            6.585,
            6.586,
            6.587,
            6.588,
            6.589,
            6.59,
            6.591,
            6.5920000000000005,
            6.593,
            6.594,
            6.595,
            6.596,
            6.597,
            6.598,
            6.599,
            6.6000000000000005,
            6.601,
            6.602,
            6.603,
            6.604,
            6.605,
            6.606,
            6.607,
            6.6080000000000005,
            6.609,
            6.61,
            6.611,
            6.612,
            6.613,
            6.614,
            6.615,
            6.6160000000000005,
            6.617,
            6.618,
            6.619,
            6.62,
            6.621,
            6.622,
            6.623,
            6.6240000000000006,
            6.625,
            6.626,
            6.627,
            6.628,
            6.6290000000000004,
            6.63,
            6.631,
            6.632000000000001,
            6.633,
            6.634,
            6.635,
            6.636,
            6.6370000000000005,
            6.638,
            6.639,
            6.640000000000001,
            6.641,
            6.642,
            6.643,
            6.644,
            6.6450000000000005,
            6.646,
            6.647,
            6.648000000000001,
            6.649,
            6.65,
            6.651,
            6.652,
            6.6530000000000005,
            6.654,
            6.655,
            6.656000000000001,
            6.657,
            6.658,
            6.659,
            6.66,
            6.6610000000000005,
            6.662,
            6.663,
            6.664,
            6.665,
            6.666,
            6.667,
            6.668,
            6.6690000000000005,
            6.67,
            6.671,
            6.672,
            6.673,
            6.674,
            6.675,
            6.676,
            6.6770000000000005,
            6.678,
            6.679,
            6.68,
            6.681,
            6.682,
            6.683,
            6.684,
            6.6850000000000005,
            6.686,
            6.687,
            6.688,
            6.689,
            6.69,
            6.691,
            6.692,
            6.6930000000000005,
            6.694,
            6.695,
            6.696,
            6.697,
            6.698,
            6.699,
            6.7,
            6.7010000000000005,
            6.702,
            6.703,
            6.704,
            6.705,
            6.706,
            6.707,
            6.708,
            6.7090000000000005,
            6.71,
            6.711,
            6.712,
            6.713,
            6.714,
            6.715,
            6.716,
            6.7170000000000005,
            6.718,
            6.719,
            6.72,
            6.721,
            6.722,
            6.723,
            6.724,
            6.7250000000000005,
            6.726,
            6.727,
            6.728,
            6.729,
            6.73,
            6.731,
            6.732,
            6.7330000000000005,
            6.734,
            6.735,
            6.736,
            6.737,
            6.738,
            6.739,
            6.74,
            6.7410000000000005,
            6.742,
            6.743,
            6.744,
            6.745,
            6.746,
            6.747,
            6.748,
            6.7490000000000006,
            6.75,
            6.751,
            6.752,
            6.753,
            6.7540000000000004,
            6.755,
            6.756,
            6.757000000000001,
            6.758,
            6.759,
            6.76,
            6.761,
            6.7620000000000005,
            6.763,
            6.764,
            6.765000000000001,
            6.766,
            6.767,
            6.768,
            6.769,
            6.7700000000000005,
            6.771,
            6.772,
            6.773000000000001,
            6.774,
            6.775,
            6.776,
            6.777,
            6.7780000000000005,
            6.779,
            6.78,
            6.781000000000001,
            6.782,
            6.783,
            6.784,
            6.785,
            6.7860000000000005,
            6.787,
            6.788,
            6.789,
            6.79,
            6.791,
            6.792,
            6.793,
            6.7940000000000005,
            6.795,
            6.796,
            6.797,
            6.798,
            6.799,
            6.8,
            6.801,
            6.8020000000000005,
            6.803,
            6.804,
            6.805,
            6.806,
            6.807,
            6.808,
            6.809,
            6.8100000000000005,
            6.811,
            6.812,
            6.813,
            6.814,
            6.815,
            6.816,
            6.817,
            6.8180000000000005,
            6.819,
            6.82,
            6.821,
            6.822,
            6.823,
            6.824,
            6.825,
            6.8260000000000005,
            6.827,
            6.828,
            6.829,
            6.83,
            6.831,
            6.832,
            6.833,
            6.8340000000000005,
            6.835,
            6.836,
            6.837,
            6.838,
            6.839,
            6.84,
            6.841,
            6.8420000000000005,
            6.843,
            6.844,
            6.845,
            6.846,
            6.847,
            6.848,
            6.849,
            6.8500000000000005,
            6.851,
            6.852,
            6.853,
            6.854,
            6.855,
            6.856,
            6.857,
            6.8580000000000005,
            6.859,
            6.86,
            6.861,
            6.862,
            6.863,
            6.864,
            6.865,
            6.8660000000000005,
            6.867,
            6.868,
            6.869,
            6.87,
            6.871,
            6.872,
            6.873,
            6.8740000000000006,
            6.875,
            6.876,
            6.877,
            6.878,
            6.8790000000000004,
            6.88,
            6.881,
            6.882000000000001,
            6.883,
            6.884,
            6.885,
            6.886,
            6.8870000000000005,
            6.888,
            6.889,
            6.890000000000001,
            6.891,
            6.892,
            6.893,
            6.894,
            6.8950000000000005,
            6.896,
            6.897,
            6.898000000000001,
            6.899,
            6.9,
            6.901,
            6.902,
            6.9030000000000005,
            6.904,
            6.905,
            6.906000000000001,
            6.907,
            6.908,
            6.909,
            6.91,
            6.9110000000000005,
            6.912,
            6.913,
            6.914,
            6.915,
            6.916,
            6.917,
            6.918,
            6.9190000000000005,
            6.92,
            6.921,
            6.922,
            6.923,
            6.924,
            6.925,
            6.926,
            6.9270000000000005,
            6.928,
            6.929,
            6.93,
            6.931,
            6.932,
            6.933,
            6.934,
            6.9350000000000005,
            6.936,
            6.937,
            6.938,
            6.939,
            6.94,
            6.941,
            6.942,
            6.9430000000000005,
            6.944,
            6.945,
            6.946,
            6.947,
            6.948,
            6.949,
            6.95,
            6.9510000000000005,
            6.952,
            6.953,
            6.954,
            6.955,
            6.956,
            6.957,
            6.958,
            6.9590000000000005,
            6.96,
            6.961,
            6.962,
            6.963,
            6.964,
            6.965,
            6.966,
            6.9670000000000005,
            6.968,
            6.969,
            6.97,
            6.971,
            6.972,
            6.973,
            6.974,
            6.9750000000000005,
            6.976,
            6.977,
            6.978,
            6.979,
            6.98,
            6.981,
            6.982,
            6.9830000000000005,
            6.984,
            6.985,
            6.986,
            6.987,
            6.988,
            6.989,
            6.99,
            6.9910000000000005,
            6.992,
            6.993,
            6.994,
            6.995,
            6.996,
            6.997,
            6.998,
            6.9990000000000006,
            7.0,
            7.001,
            7.002,
            7.003,
            7.0040000000000004,
            7.005,
            7.006,
            7.007000000000001,
            7.008,
            7.009,
            7.01,
            7.011,
            7.0120000000000005,
            7.013,
            7.014,
            7.015000000000001,
            7.016,
            7.017,
            7.018,
            7.019,
            7.0200000000000005,
            7.021,
            7.022,
            7.023000000000001,
            7.024,
            7.025,
            7.026,
            7.027,
            7.0280000000000005,
            7.029,
            7.03,
            7.031000000000001,
            7.032,
            7.033,
            7.034,
            7.035,
            7.0360000000000005,
            7.037,
            7.038,
            7.039000000000001,
            7.04,
            7.041,
            7.042,
            7.043,
            7.0440000000000005,
            7.045,
            7.046,
            7.047,
            7.048,
            7.049,
            7.05,
            7.051,
            7.0520000000000005,
            7.053,
            7.054,
            7.055,
            7.056,
            7.057,
            7.058,
            7.059,
            7.0600000000000005,
            7.061,
            7.062,
            7.063,
            7.064,
            7.065,
            7.066,
            7.067,
            7.0680000000000005,
            7.069,
            7.07,
            7.071,
            7.072,
            7.073,
            7.074,
            7.075,
            7.0760000000000005,
            7.077,
            7.078,
            7.079,
            7.08,
            7.081,
            7.082,
            7.083,
            7.0840000000000005,
            7.085,
            7.086,
            7.087,
            7.088,
            7.089,
            7.09,
            7.091,
            7.0920000000000005,
            7.093,
            7.094,
            7.095,
            7.096,
            7.097,
            7.098,
            7.099,
            7.1000000000000005,
            7.101,
            7.102,
            7.103,
            7.104,
            7.105,
            7.106,
            7.107,
            7.1080000000000005,
            7.109,
            7.11,
            7.111,
            7.112,
            7.113,
            7.114,
            7.115,
            7.1160000000000005,
            7.117,
            7.118,
            7.119,
            7.12,
            7.121,
            7.122,
            7.123,
            7.1240000000000006,
            7.125,
            7.126,
            7.127,
            7.128,
            7.1290000000000004,
            7.13,
            7.131,
            7.132000000000001,
            7.133,
            7.134,
            7.135,
            7.136,
            7.1370000000000005,
            7.138,
            7.139,
            7.140000000000001,
            7.141,
            7.142,
            7.143,
            7.144,
            7.1450000000000005,
            7.146,
            7.147,
            7.148000000000001,
            7.149,
            7.15,
            7.151,
            7.152,
            7.1530000000000005,
            7.154,
            7.155,
            7.156000000000001,
            7.157,
            7.158,
            7.159,
            7.16,
            7.1610000000000005,
            7.162,
            7.163,
            7.164000000000001,
            7.165,
            7.166,
            7.167,
            7.168,
            7.1690000000000005,
            7.17,
            7.171,
            7.172,
            7.173,
            7.174,
            7.175,
            7.176,
            7.1770000000000005,
            7.178,
            7.179,
            7.18,
            7.181,
            7.182,
            7.183,
            7.184,
            7.1850000000000005,
            7.186,
            7.187,
            7.188,
            7.189,
            7.19,
            7.191,
            7.192,
            7.1930000000000005,
            7.194,
            7.195,
            7.196,
            7.197,
            7.198,
            7.199,
            7.2,
            7.2010000000000005,
            7.202,
            7.203,
            7.204,
            7.205,
            7.206,
            7.207,
            7.208,
            7.2090000000000005,
            7.21,
            7.211,
            7.212,
            7.213,
            7.214,
            7.215,
            7.216,
            7.2170000000000005,
            7.218,
            7.219,
            7.22,
            7.221,
            7.222,
            7.223,
            7.224,
            7.2250000000000005,
            7.226,
            7.227,
            7.228,
            7.229,
            7.23,
            7.231,
            7.232,
            7.2330000000000005,
            7.234,
            7.235,
            7.236,
            7.237,
            7.238,
            7.239,
            7.24,
            7.2410000000000005,
            7.242,
            7.243,
            7.244,
            7.245,
            7.246,
            7.247,
            7.248,
            7.2490000000000006,
            7.25,
            7.251,
            7.252,
            7.253,
            7.2540000000000004,
            7.255,
            7.256,
            7.257000000000001,
            7.258,
            7.259,
            7.26,
            7.261,
            7.2620000000000005,
            7.263,
            7.264,
            7.265000000000001,
            7.266,
            7.267,
            7.268,
            7.269,
            7.2700000000000005,
            7.271,
            7.272,
            7.273000000000001,
            7.274,
            7.275,
            7.276,
            7.277,
            7.2780000000000005,
            7.279,
            7.28,
            7.281000000000001,
            7.282,
            7.283,
            7.284,
            7.285,
            7.2860000000000005,
            7.287,
            7.288,
            7.289000000000001,
            7.29,
            7.291,
            7.292,
            7.293,
            7.2940000000000005,
            7.295,
            7.296,
            7.297,
            7.298,
            7.299,
            7.3,
            7.301,
            7.3020000000000005,
            7.303,
            7.304,
            7.305,
            7.306,
            7.307,
            7.308,
            7.309,
            7.3100000000000005,
            7.311,
            7.312,
            7.313,
            7.314,
            7.315,
            7.316,
            7.317,
            7.3180000000000005,
            7.319,
            7.32,
            7.321,
            7.322,
            7.323,
            7.324,
            7.325,
            7.3260000000000005,
            7.327,
            7.328,
            7.329,
            7.33,
            7.331,
            7.332,
            7.333,
            7.3340000000000005,
            7.335,
            7.336,
            7.337,
            7.338,
            7.339,
            7.34,
            7.341,
            7.3420000000000005,
            7.343,
            7.344,
            7.345,
            7.346,
            7.347,
            7.348,
            7.349,
            7.3500000000000005,
            7.351,
            7.352,
            7.353,
            7.354,
            7.355,
            7.356,
            7.357,
            7.3580000000000005,
            7.359,
            7.36,
            7.361,
            7.362,
            7.363,
            7.364,
            7.365,
            7.3660000000000005,
            7.367,
            7.368,
            7.369,
            7.37,
            7.371,
            7.372,
            7.373,
            7.3740000000000006,
            7.375,
            7.376,
            7.377,
            7.378,
            7.3790000000000004,
            7.38,
            7.381,
            7.382000000000001,
            7.383,
            7.384,
            7.385,
            7.386,
            7.3870000000000005,
            7.388,
            7.389,
            7.390000000000001,
            7.391,
            7.392,
            7.393,
            7.394,
            7.3950000000000005,
            7.396,
            7.397,
            7.398000000000001,
            7.399,
            7.4,
            7.401,
            7.402,
            7.4030000000000005,
            7.404,
            7.405,
            7.406000000000001,
            7.407,
            7.408,
            7.409,
            7.41,
            7.4110000000000005,
            7.412,
            7.413,
            7.414000000000001,
            7.415,
            7.416,
            7.417,
            7.418,
            7.4190000000000005,
            7.42,
            7.421,
            7.422000000000001,
            7.423,
            7.424,
            7.425,
            7.426,
            7.4270000000000005,
            7.428,
            7.429,
            7.43,
            7.431,
            7.432,
            7.433,
            7.434,
            7.4350000000000005,
            7.436,
            7.437,
            7.438,
            7.439,
            7.44,
            7.441,
            7.442,
            7.4430000000000005,
            7.444,
            7.445,
            7.446,
            7.447,
            7.448,
            7.449,
            7.45,
            7.4510000000000005,
            7.452,
            7.453,
            7.454,
            7.455,
            7.456,
            7.457,
            7.458,
            7.4590000000000005,
            7.46,
            7.461,
            7.462,
            7.463,
            7.464,
            7.465,
            7.466,
            7.4670000000000005,
            7.468,
            7.469,
            7.47,
            7.471,
            7.472,
            7.473,
            7.474,
            7.4750000000000005,
            7.476,
            7.477,
            7.478,
            7.479,
            7.48,
            7.481,
            7.482,
            7.4830000000000005,
            7.484,
            7.485,
            7.486,
            7.487,
            7.488,
            7.489,
            7.49,
            7.4910000000000005,
            7.492,
            7.493,
            7.494,
            7.495,
            7.496,
            7.497,
            7.498,
            7.4990000000000006,
            7.5,
            7.501,
            7.502,
            7.503,
            7.5040000000000004,
            7.505,
            7.506,
            7.507000000000001,
            7.508,
            7.509,
            7.51,
            7.511,
            7.5120000000000005,
            7.513,
            7.514,
            7.515000000000001,
            7.516,
            7.517,
            7.518,
            7.519,
            7.5200000000000005,
            7.521,
            7.522,
            7.523000000000001,
            7.524,
            7.525,
            7.526,
            7.527,
            7.5280000000000005,
            7.529,
            7.53,
            7.531000000000001,
            7.532,
            7.533,
            7.534,
            7.535,
            7.5360000000000005,
            7.537,
            7.538,
            7.539000000000001,
            7.54,
            7.541,
            7.542,
            7.543,
            7.5440000000000005,
            7.545,
            7.546,
            7.547000000000001,
            7.548,
            7.549,
            7.55,
            7.551,
            7.5520000000000005,
            7.553,
            7.554,
            7.555,
            7.556,
            7.557,
            7.558,
            7.559,
            7.5600000000000005,
            7.561,
            7.562,
            7.563,
            7.564,
            7.565,
            7.566,
            7.567,
            7.5680000000000005,
            7.569,
            7.57,
            7.571,
            7.572,
            7.573,
            7.574,
            7.575,
            7.5760000000000005,
            7.577,
            7.578,
            7.579,
            7.58,
            7.581,
            7.582,
            7.583,
            7.5840000000000005,
            7.585,
            7.586,
            7.587,
            7.588,
            7.589,
            7.59,
            7.591,
            7.5920000000000005,
            7.593,
            7.594,
            7.595,
            7.596,
            7.597,
            7.598,
            7.599,
            7.6000000000000005,
            7.601,
            7.602,
            7.603,
            7.604,
            7.605,
            7.606,
            7.607,
            7.6080000000000005,
            7.609,
            7.61,
            7.611,
            7.612,
            7.613,
            7.614,
            7.615,
            7.6160000000000005,
            7.617,
            7.618,
            7.619,
            7.62,
            7.621,
            7.622,
            7.623,
            7.6240000000000006,
            7.625,
            7.626,
            7.627,
            7.628,
            7.6290000000000004,
            7.63,
            7.631,
            7.632000000000001,
            7.633,
            7.634,
            7.635,
            7.636,
            7.6370000000000005,
            7.638,
            7.639,
            7.640000000000001,
            7.641,
            7.642,
            7.643,
            7.644,
            7.6450000000000005,
            7.646,
            7.647,
            7.648000000000001,
            7.649,
            7.65,
            7.651,
            7.652,
            7.6530000000000005,
            7.654,
            7.655,
            7.656000000000001,
            7.657,
            7.658,
            7.659,
            7.66,
            7.6610000000000005,
            7.662,
            7.663,
            7.664000000000001,
            7.665,
            7.666,
            7.667,
            7.668,
            7.6690000000000005,
            7.67,
            7.671,
            7.672000000000001,
            7.673,
            7.674,
            7.675,
            7.676,
            7.6770000000000005,
            7.678,
            7.679,
            7.68,
            7.681,
            7.682,
            7.683,
            7.684,
            7.6850000000000005,
            7.686,
            7.687,
            7.688,
            7.689,
            7.69,
            7.691,
            7.692,
            7.6930000000000005,
            7.694,
            7.695,
            7.696,
            7.697,
            7.698,
            7.699,
            7.7,
            7.7010000000000005,
            7.702,
            7.703,
            7.704,
            7.705,
            7.706,
            7.707,
            7.708,
            7.7090000000000005,
            7.71,
            7.711,
            7.712,
            7.713,
            7.714,
            7.715,
            7.716,
            7.7170000000000005,
            7.718,
            7.719,
            7.72,
            7.721,
            7.722,
            7.723,
            7.724,
            7.7250000000000005,
            7.726,
            7.727,
            7.728,
            7.729,
            7.73,
            7.731,
            7.732,
            7.7330000000000005,
            7.734,
            7.735,
            7.736,
            7.737,
            7.738,
            7.739,
            7.74,
            7.7410000000000005,
            7.742,
            7.743,
            7.744,
            7.745,
            7.746,
            7.747,
            7.748,
            7.7490000000000006,
            7.75,
            7.751,
            7.752,
            7.753,
            7.7540000000000004,
            7.755,
            7.756,
            7.757000000000001,
            7.758,
            7.759,
            7.76,
            7.761,
            7.7620000000000005,
            7.763,
            7.764,
            7.765000000000001,
            7.766,
            7.767,
            7.768,
            7.769,
            7.7700000000000005,
            7.771,
            7.772,
            7.773000000000001,
            7.774,
            7.775,
            7.776,
            7.777,
            7.7780000000000005,
            7.779,
            7.78,
            7.781000000000001,
            7.782,
            7.783,
            7.784,
            7.785,
            7.7860000000000005,
            7.787,
            7.788,
            7.789000000000001,
            7.79,
            7.791,
            7.792,
            7.793,
            7.7940000000000005,
            7.795,
            7.796,
            7.797000000000001,
            7.798,
            7.799,
            7.8,
            7.801,
            7.8020000000000005,
            7.803,
            7.804,
            7.805000000000001,
            7.806,
            7.807,
            7.808,
            7.809,
            7.8100000000000005,
            7.811,
            7.812,
            7.813,
            7.814,
            7.815,
            7.816,
            7.817,
            7.8180000000000005,
            7.819,
            7.82,
            7.821,
            7.822,
            7.823,
            7.824,
            7.825,
            7.8260000000000005,
            7.827,
            7.828,
            7.829,
            7.83,
            7.831,
            7.832,
            7.833,
            7.8340000000000005,
            7.835,
            7.836,
            7.837,
            7.838,
            7.839,
            7.84,
            7.841,
            7.8420000000000005,
            7.843,
            7.844,
            7.845,
            7.846,
            7.847,
            7.848,
            7.849,
            7.8500000000000005,
            7.851,
            7.852,
            7.853,
            7.854,
            7.855,
            7.856,
            7.857,
            7.8580000000000005,
            7.859,
            7.86,
            7.861,
            7.862,
            7.863,
            7.864,
            7.865,
            7.8660000000000005,
            7.867,
            7.868,
            7.869,
            7.87,
            7.871,
            7.872,
            7.873,
            7.8740000000000006,
            7.875,
            7.876,
            7.877,
            7.878,
            7.8790000000000004,
            7.88,
            7.881,
            7.882000000000001,
            7.883,
            7.884,
            7.885,
            7.886,
            7.8870000000000005,
            7.888,
            7.889,
            7.890000000000001,
            7.891,
            7.892,
            7.893,
            7.894,
            7.8950000000000005,
            7.896,
            7.897,
            7.898000000000001,
            7.899,
            7.9,
            7.901,
            7.902,
            7.9030000000000005,
            7.904,
            7.905,
            7.906000000000001,
            7.907,
            7.908,
            7.909,
            7.91,
            7.9110000000000005,
            7.912,
            7.913,
            7.914000000000001,
            7.915,
            7.916,
            7.917,
            7.918,
            7.9190000000000005,
            7.92,
            7.921,
            7.922000000000001,
            7.923,
            7.924,
            7.925,
            7.926,
            7.9270000000000005,
            7.928,
            7.929,
            7.930000000000001,
            7.931,
            7.932,
            7.933,
            7.934,
            7.9350000000000005,
            7.936,
            7.937,
            7.938,
            7.939,
            7.94,
            7.941,
            7.942,
            7.9430000000000005,
            7.944,
            7.945,
            7.946,
            7.947,
            7.948,
            7.949,
            7.95,
            7.9510000000000005,
            7.952,
            7.953,
            7.954,
            7.955,
            7.956,
            7.957,
            7.958,
            7.9590000000000005,
            7.96,
            7.961,
            7.962,
            7.963,
            7.964,
            7.965,
            7.966,
            7.9670000000000005,
            7.968,
            7.969,
            7.97,
            7.971,
            7.972,
            7.973,
            7.974,
            7.9750000000000005,
            7.976,
            7.977,
            7.978,
            7.979,
            7.98,
            7.981,
            7.982,
            7.9830000000000005,
            7.984,
            7.985,
            7.986,
            7.987,
            7.988,
            7.989,
            7.99,
            7.9910000000000005,
            7.992,
            7.993,
            7.994,
            7.995,
            7.996,
            7.997,
            7.998,
            7.9990000000000006,
            8.0,
            8.001,
            8.002,
            8.003,
            8.004,
            8.005,
            8.006,
            8.007,
            8.008000000000001,
            8.009,
            8.01,
            8.011000000000001,
            8.012,
            8.013,
            8.014,
            8.015,
            8.016,
            8.017,
            8.018,
            8.019,
            8.02,
            8.021,
            8.022,
            8.023,
            8.024000000000001,
            8.025,
            8.026,
            8.027000000000001,
            8.028,
            8.029,
            8.03,
            8.031,
            8.032,
            8.033,
            8.034,
            8.035,
            8.036,
            8.037,
            8.038,
            8.039,
            8.040000000000001,
            8.041,
            8.042,
            8.043000000000001,
            8.044,
            8.045,
            8.046,
            8.047,
            8.048,
            8.049,
            8.05,
            8.051,
            8.052,
            8.053,
            8.054,
            8.055,
            8.056000000000001,
            8.057,
            8.058,
            8.059000000000001,
            8.06,
            8.061,
            8.062,
            8.063,
            8.064,
            8.065,
            8.066,
            8.067,
            8.068,
            8.069,
            8.07,
            8.071,
            8.072000000000001,
            8.073,
            8.074,
            8.075,
            8.076,
            8.077,
            8.078,
            8.079,
            8.08,
            8.081,
            8.082,
            8.083,
            8.084,
            8.085,
            8.086,
            8.087,
            8.088000000000001,
            8.089,
            8.09,
            8.091,
            8.092,
            8.093,
            8.094,
            8.095,
            8.096,
            8.097,
            8.098,
            8.099,
            8.1,
            8.101,
            8.102,
            8.103,
            8.104000000000001,
            8.105,
            8.106,
            8.107,
            8.108,
            8.109,
            8.11,
            8.111,
            8.112,
            8.113,
            8.114,
            8.115,
            8.116,
            8.117,
            8.118,
            8.119,
            8.120000000000001,
            8.121,
            8.122,
            8.123,
            8.124,
            8.125,
            8.126,
            8.127,
            8.128,
            8.129,
            8.13,
            8.131,
            8.132,
            8.133000000000001,
            8.134,
            8.135,
            8.136000000000001,
            8.137,
            8.138,
            8.139,
            8.14,
            8.141,
            8.142,
            8.143,
            8.144,
            8.145,
            8.146,
            8.147,
            8.148,
            8.149000000000001,
            8.15,
            8.151,
            8.152000000000001,
            8.153,
            8.154,
            8.155,
            8.156,
            8.157,
            8.158,
            8.159,
            8.16,
            8.161,
            8.162,
            8.163,
            8.164,
            8.165000000000001,
            8.166,
            8.167,
            8.168000000000001,
            8.169,
            8.17,
            8.171,
            8.172,
            8.173,
            8.174,
            8.175,
            8.176,
            8.177,
            8.178,
            8.179,
            8.18,
            8.181000000000001,
            8.182,
            8.183,
            8.184000000000001,
            8.185,
            8.186,
            8.187,
            8.188,
            8.189,
            8.19,
            8.191,
            8.192,
            8.193,
            8.194,
            8.195,
            8.196,
            8.197000000000001,
            8.198,
            8.199,
            8.2,
            8.201,
            8.202,
            8.203,
            8.204,
            8.205,
            8.206,
            8.207,
            8.208,
            8.209,
            8.21,
            8.211,
            8.212,
            8.213000000000001,
            8.214,
            8.215,
            8.216,
            8.217,
            8.218,
            8.219,
            8.22,
            8.221,
            8.222,
            8.223,
            8.224,
            8.225,
            8.226,
            8.227,
            8.228,
            8.229000000000001,
            8.23,
            8.231,
            8.232,
            8.233,
            8.234,
            8.235,
            8.236,
            8.237,
            8.238,
            8.239,
            8.24,
            8.241,
            8.242,
            8.243,
            8.244,
            8.245000000000001,
            8.246,
            8.247,
            8.248,
            8.249,
            8.25,
            8.251,
            8.252,
            8.253,
            8.254,
            8.255,
            8.256,
            8.257,
            8.258000000000001,
            8.259,
            8.26,
            8.261000000000001,
            8.262,
            8.263,
            8.264,
            8.265,
            8.266,
            8.267,
            8.268,
            8.269,
            8.27,
            8.271,
            8.272,
            8.273,
            8.274000000000001,
            8.275,
            8.276,
            8.277000000000001,
            8.278,
            8.279,
            8.28,
            8.281,
            8.282,
            8.283,
            8.284,
            8.285,
            8.286,
            8.287,
            8.288,
            8.289,
            8.290000000000001,
            8.291,
            8.292,
            8.293000000000001,
            8.294,
            8.295,
            8.296,
            8.297,
            8.298,
            8.299,
            8.3,
            8.301,
            8.302,
            8.303,
            8.304,
            8.305,
            8.306000000000001,
            8.307,
            8.308,
            8.309000000000001,
            8.31,
            8.311,
            8.312,
            8.313,
            8.314,
            8.315,
            8.316,
            8.317,
            8.318,
            8.319,
            8.32,
            8.321,
            8.322000000000001,
            8.323,
            8.324,
            8.325,
            8.326,
            8.327,
            8.328,
            8.329,
            8.33,
            8.331,
            8.332,
            8.333,
            8.334,
            8.335,
            8.336,
            8.337,
            8.338000000000001,
            8.339,
            8.34,
            8.341,
            8.342,
            8.343,
            8.344,
            8.345,
            8.346,
            8.347,
            8.348,
            8.349,
            8.35,
            8.351,
            8.352,
            8.353,
            8.354000000000001,
            8.355,
            8.356,
            8.357,
            8.358,
            8.359,
            8.36,
            8.361,
            8.362,
            8.363,
            8.364,
            8.365,
            8.366,
            8.367,
            8.368,
            8.369,
            8.370000000000001,
            8.371,
            8.372,
            8.373,
            8.374,
            8.375,
            8.376,
            8.377,
            8.378,
            8.379,
            8.38,
            8.381,
            8.382,
            8.383000000000001,
            8.384,
            8.385,
            8.386000000000001,
            8.387,
            8.388,
            8.389,
            8.39,
            8.391,
            8.392,
            8.393,
            8.394,
            8.395,
            8.396,
            8.397,
            8.398,
            8.399000000000001,
            8.4,
            8.401,
            8.402000000000001,
            8.403,
            8.404,
            8.405,
            8.406,
            8.407,
            8.408,
            8.409,
            8.41,
            8.411,
            8.412,
            8.413,
            8.414,
            8.415000000000001,
            8.416,
            8.417,
            8.418000000000001,
            8.419,
            8.42,
            8.421,
            8.422,
            8.423,
            8.424,
            8.425,
            8.426,
            8.427,
            8.428,
            8.429,
            8.43,
            8.431000000000001,
            8.432,
            8.433,
            8.434000000000001,
            8.435,
            8.436,
            8.437,
            8.438,
            8.439,
            8.44,
            8.441,
            8.442,
            8.443,
            8.444,
            8.445,
            8.446,
            8.447000000000001,
            8.448,
            8.449,
            8.45,
            8.451,
            8.452,
            8.453,
            8.454,
            8.455,
            8.456,
            8.457,
            8.458,
            8.459,
            8.46,
            8.461,
            8.462,
            8.463000000000001,
            8.464,
            8.465,
            8.466,
            8.467,
            8.468,
            8.469,
            8.47,
            8.471,
            8.472,
            8.473,
            8.474,
            8.475,
            8.476,
            8.477,
            8.478,
            8.479000000000001,
            8.48,
            8.481,
            8.482,
            8.483,
            8.484,
            8.485,
            8.486,
            8.487,
            8.488,
            8.489,
            8.49,
            8.491,
            8.492,
            8.493,
            8.494,
            8.495000000000001,
            8.496,
            8.497,
            8.498,
            8.499,
            8.5,
            8.501,
            8.502,
            8.503,
            8.504,
            8.505,
            8.506,
            8.507,
            8.508000000000001,
            8.509,
            8.51,
            8.511000000000001,
            8.512,
            8.513,
            8.514,
            8.515,
            8.516,
            8.517,
            8.518,
            8.519,
            8.52,
            8.521,
            8.522,
            8.523,
            8.524000000000001,
            8.525,
            8.526,
            8.527000000000001,
            8.528,
            8.529,
            8.53,
            8.531,
            8.532,
            8.533,
            8.534,
            8.535,
            8.536,
            8.537,
            8.538,
            8.539,
            8.540000000000001,
            8.541,
            8.542,
            8.543000000000001,
            8.544,
            8.545,
            8.546,
            8.547,
            8.548,
            8.549,
            8.55,
            8.551,
            8.552,
            8.553,
            8.554,
            8.555,
            8.556000000000001,
            8.557,
            8.558,
            8.559000000000001,
            8.56,
            8.561,
            8.562,
            8.563,
            8.564,
            8.565,
            8.566,
            8.567,
            8.568,
            8.569,
            8.57,
            8.571,
            8.572000000000001,
            8.573,
            8.574,
            8.575000000000001,
            8.576,
            8.577,
            8.578,
            8.579,
            8.58,
            8.581,
            8.582,
            8.583,
            8.584,
            8.585,
            8.586,
            8.587,
            8.588000000000001,
            8.589,
            8.59,
            8.591,
            8.592,
            8.593,
            8.594,
            8.595,
            8.596,
            8.597,
            8.598,
            8.599,
            8.6,
            8.601,
            8.602,
            8.603,
            8.604000000000001,
            8.605,
            8.606,
            8.607,
            8.608,
            8.609,
            8.61,
            8.611,
            8.612,
            8.613,
            8.614,
            8.615,
            8.616,
            8.617,
            8.618,
            8.619,
            8.620000000000001,
            8.621,
            8.622,
            8.623,
            8.624,
            8.625,
            8.626,
            8.627,
            8.628,
            8.629,
            8.63,
            8.631,
            8.632,
            8.633000000000001,
            8.634,
            8.635,
            8.636000000000001,
            8.637,
            8.638,
            8.639,
            8.64,
            8.641,
            8.642,
            8.643,
            8.644,
            8.645,
            8.646,
            8.647,
            8.648,
            8.649000000000001,
            8.65,
            8.651,
            8.652000000000001,
            8.653,
            8.654,
            8.655,
            8.656,
            8.657,
            8.658,
            8.659,
            8.66,
            8.661,
            8.662,
            8.663,
            8.664,
            8.665000000000001,
            8.666,
            8.667,
            8.668000000000001,
            8.669,
            8.67,
            8.671,
            8.672,
            8.673,
            8.674,
            8.675,
            8.676,
            8.677,
            8.678,
            8.679,
            8.68,
            8.681000000000001,
            8.682,
            8.683,
            8.684000000000001,
            8.685,
            8.686,
            8.687,
            8.688,
            8.689,
            8.69,
            8.691,
            8.692,
            8.693,
            8.694,
            8.695,
            8.696,
            8.697000000000001,
            8.698,
            8.699,
            8.700000000000001,
            8.701,
            8.702,
            8.703,
            8.704,
            8.705,
            8.706,
            8.707,
            8.708,
            8.709,
            8.71,
            8.711,
            8.712,
            8.713000000000001,
            8.714,
            8.715,
            8.716,
            8.717,
            8.718,
            8.719,
            8.72,
            8.721,
            8.722,
            8.723,
            8.724,
            8.725,
            8.726,
            8.727,
            8.728,
            8.729000000000001,
            8.73,
            8.731,
            8.732,
            8.733,
            8.734,
            8.735,
            8.736,
            8.737,
            8.738,
            8.739,
            8.74,
            8.741,
            8.742,
            8.743,
            8.744,
            8.745000000000001,
            8.746,
            8.747,
            8.748,
            8.749,
            8.75,
            8.751,
            8.752,
            8.753,
            8.754,
            8.755,
            8.756,
            8.757,
            8.758000000000001,
            8.759,
            8.76,
            8.761000000000001,
            8.762,
            8.763,
            8.764,
            8.765,
            8.766,
            8.767,
            8.768,
            8.769,
            8.77,
            8.771,
            8.772,
            8.773,
            8.774000000000001,
            8.775,
            8.776,
            8.777000000000001,
            8.778,
            8.779,
            8.78,
            8.781,
            8.782,
            8.783,
            8.784,
            8.785,
            8.786,
            8.787,
            8.788,
            8.789,
            8.790000000000001,
            8.791,
            8.792,
            8.793000000000001,
            8.794,
            8.795,
            8.796,
            8.797,
            8.798,
            8.799,
            8.8,
            8.801,
            8.802,
            8.803,
            8.804,
            8.805,
            8.806000000000001,
            8.807,
            8.808,
            8.809000000000001,
            8.81,
            8.811,
            8.812,
            8.813,
            8.814,
            8.815,
            8.816,
            8.817,
            8.818,
            8.819,
            8.82,
            8.821,
            8.822000000000001,
            8.823,
            8.824,
            8.825000000000001,
            8.826,
            8.827,
            8.828,
            8.829,
            8.83,
            8.831,
            8.832,
            8.833,
            8.834,
            8.835,
            8.836,
            8.837,
            8.838000000000001,
            8.839,
            8.84,
            8.841,
            8.842,
            8.843,
            8.844,
            8.845,
            8.846,
            8.847,
            8.848,
            8.849,
            8.85,
            8.851,
            8.852,
            8.853,
            8.854000000000001,
            8.855,
            8.856,
            8.857,
            8.858,
            8.859,
            8.86,
            8.861,
            8.862,
            8.863,
            8.864,
            8.865,
            8.866,
            8.867,
            8.868,
            8.869,
            8.870000000000001,
            8.871,
            8.872,
            8.873,
            8.874,
            8.875,
            8.876,
            8.877,
            8.878,
            8.879,
            8.88,
            8.881,
            8.882,
            8.883000000000001,
            8.884,
            8.885,
            8.886000000000001,
            8.887,
            8.888,
            8.889,
            8.89,
            8.891,
            8.892,
            8.893,
            8.894,
            8.895,
            8.896,
            8.897,
            8.898,
            8.899000000000001,
            8.9,
            8.901,
            8.902000000000001,
            8.903,
            8.904,
            8.905,
            8.906,
            8.907,
            8.908,
            8.909,
            8.91,
            8.911,
            8.912,
            8.913,
            8.914,
            8.915000000000001,
            8.916,
            8.917,
            8.918000000000001,
            8.919,
            8.92,
            8.921,
            8.922,
            8.923,
            8.924,
            8.925,
            8.926,
            8.927,
            8.928,
            8.929,
            8.93,
            8.931000000000001,
            8.932,
            8.933,
            8.934000000000001,
            8.935,
            8.936,
            8.937,
            8.938,
            8.939,
            8.94,
            8.941,
            8.942,
            8.943,
            8.944,
            8.945,
            8.946,
            8.947000000000001,
            8.948,
            8.949,
            8.950000000000001,
            8.951,
            8.952,
            8.953,
            8.954,
            8.955,
            8.956,
            8.957,
            8.958,
            8.959,
            8.96,
            8.961,
            8.962,
            8.963000000000001,
            8.964,
            8.965,
            8.966,
            8.967,
            8.968,
            8.969,
            8.97,
            8.971,
            8.972,
            8.973,
            8.974,
            8.975,
            8.976,
            8.977,
            8.978,
            8.979000000000001,
            8.98,
            8.981,
            8.982,
            8.983,
            8.984,
            8.985,
            8.986,
            8.987,
            8.988,
            8.989,
            8.99,
            8.991,
            8.992,
            8.993,
            8.994,
            8.995000000000001,
            8.996,
            8.997,
            8.998,
            8.999,
            9.0,
            9.001,
            9.002,
            9.003,
            9.004,
            9.005,
            9.006,
            9.007,
            9.008000000000001,
            9.009,
            9.01,
            9.011000000000001,
            9.012,
            9.013,
            9.014,
            9.015,
            9.016,
            9.017,
            9.018,
            9.019,
            9.02,
            9.021,
            9.022,
            9.023,
            9.024000000000001,
            9.025,
            9.026,
            9.027000000000001,
            9.028,
            9.029,
            9.03,
            9.031,
            9.032,
            9.033,
            9.034,
            9.035,
            9.036,
            9.037,
            9.038,
            9.039,
            9.040000000000001,
            9.041,
            9.042,
            9.043000000000001,
            9.044,
            9.045,
            9.046,
            9.047,
            9.048,
            9.049,
            9.05,
            9.051,
            9.052,
            9.053,
            9.054,
            9.055,
            9.056000000000001,
            9.057,
            9.058,
            9.059000000000001,
            9.06,
            9.061,
            9.062,
            9.063,
            9.064,
            9.065,
            9.066,
            9.067,
            9.068,
            9.069,
            9.07,
            9.071,
            9.072000000000001,
            9.073,
            9.074,
            9.075000000000001,
            9.076,
            9.077,
            9.078,
            9.079,
            9.08,
            9.081,
            9.082,
            9.083,
            9.084,
            9.085,
            9.086,
            9.087,
            9.088000000000001,
            9.089,
            9.09,
            9.091,
            9.092,
            9.093,
            9.094,
            9.095,
            9.096,
            9.097,
            9.098,
            9.099,
            9.1,
            9.101,
            9.102,
            9.103,
            9.104000000000001,
            9.105,
            9.106,
            9.107,
            9.108,
            9.109,
            9.11,
            9.111,
            9.112,
            9.113,
            9.114,
            9.115,
            9.116,
            9.117,
            9.118,
            9.119,
            9.120000000000001,
            9.121,
            9.122,
            9.123,
            9.124,
            9.125,
            9.126,
            9.127,
            9.128,
            9.129,
            9.13,
            9.131,
            9.132,
            9.133000000000001,
            9.134,
            9.135,
            9.136000000000001,
            9.137,
            9.138,
            9.139,
            9.14,
            9.141,
            9.142,
            9.143,
            9.144,
            9.145,
            9.146,
            9.147,
            9.148,
            9.149000000000001,
            9.15,
            9.151,
            9.152000000000001,
            9.153,
            9.154,
            9.155,
            9.156,
            9.157,
            9.158,
            9.159,
            9.16,
            9.161,
            9.162,
            9.163,
            9.164,
            9.165000000000001,
            9.166,
            9.167,
            9.168000000000001,
            9.169,
            9.17,
            9.171,
            9.172,
            9.173,
            9.174,
            9.175,
            9.176,
            9.177,
            9.178,
            9.179,
            9.18,
            9.181000000000001,
            9.182,
            9.183,
            9.184000000000001,
            9.185,
            9.186,
            9.187,
            9.188,
            9.189,
            9.19,
            9.191,
            9.192,
            9.193,
            9.194,
            9.195,
            9.196,
            9.197000000000001,
            9.198,
            9.199,
            9.200000000000001,
            9.201,
            9.202,
            9.203,
            9.204,
            9.205,
            9.206,
            9.207,
            9.208,
            9.209,
            9.21,
            9.211,
            9.212,
            9.213000000000001,
            9.214,
            9.215,
            9.216000000000001,
            9.217,
            9.218,
            9.219,
            9.22,
            9.221,
            9.222,
            9.223,
            9.224,
            9.225,
            9.226,
            9.227,
            9.228,
            9.229000000000001,
            9.23,
            9.231,
            9.232,
            9.233,
            9.234,
            9.235,
            9.236,
            9.237,
            9.238,
            9.239,
            9.24,
            9.241,
            9.242,
            9.243,
            9.244,
            9.245000000000001,
            9.246,
            9.247,
            9.248,
            9.249,
            9.25,
            9.251,
            9.252,
            9.253,
            9.254,
            9.255,
            9.256,
            9.257,
            9.258000000000001,
            9.259,
            9.26,
            9.261000000000001,
            9.262,
            9.263,
            9.264,
            9.265,
            9.266,
            9.267,
            9.268,
            9.269,
            9.27,
            9.271,
            9.272,
            9.273,
            9.274000000000001,
            9.275,
            9.276,
            9.277000000000001,
            9.278,
            9.279,
            9.28,
            9.281,
            9.282,
            9.283,
            9.284,
            9.285,
            9.286,
            9.287,
            9.288,
            9.289,
            9.290000000000001,
            9.291,
            9.292,
            9.293000000000001,
            9.294,
            9.295,
            9.296,
            9.297,
            9.298,
            9.299,
            9.3,
            9.301,
            9.302,
            9.303,
            9.304,
            9.305,
            9.306000000000001,
            9.307,
            9.308,
            9.309000000000001,
            9.31,
            9.311,
            9.312,
            9.313,
            9.314,
            9.315,
            9.316,
            9.317,
            9.318,
            9.319,
            9.32,
            9.321,
            9.322000000000001,
            9.323,
            9.324,
            9.325000000000001,
            9.326,
            9.327,
            9.328,
            9.329,
            9.33,
            9.331,
            9.332,
            9.333,
            9.334,
            9.335,
            9.336,
            9.337,
            9.338000000000001,
            9.339,
            9.34,
            9.341000000000001,
            9.342,
            9.343,
            9.344,
            9.345,
            9.346,
            9.347,
            9.348,
            9.349,
            9.35,
            9.351,
            9.352,
            9.353,
            9.354000000000001,
            9.355,
            9.356,
            9.357,
            9.358,
            9.359,
            9.36,
            9.361,
            9.362,
            9.363,
            9.364,
            9.365,
            9.366,
            9.367,
            9.368,
            9.369,
            9.370000000000001,
            9.371,
            9.372,
            9.373,
            9.374,
            9.375,
            9.376,
            9.377,
            9.378,
            9.379,
            9.38,
            9.381,
            9.382,
            9.383000000000001,
            9.384,
            9.385,
            9.386000000000001,
            9.387,
            9.388,
            9.389,
            9.39,
            9.391,
            9.392,
            9.393,
            9.394,
            9.395,
            9.396,
            9.397,
            9.398,
            9.399000000000001,
            9.4,
            9.401,
            9.402000000000001,
            9.403,
            9.404,
            9.405,
            9.406,
            9.407,
            9.408,
            9.409,
            9.41,
            9.411,
            9.412,
            9.413,
            9.414,
            9.415000000000001,
            9.416,
            9.417,
            9.418000000000001,
            9.419,
            9.42,
            9.421,
            9.422,
            9.423,
            9.424,
            9.425,
            9.426,
            9.427,
            9.428,
            9.429,
            9.43,
            9.431000000000001,
            9.432,
            9.433,
            9.434000000000001,
            9.435,
            9.436,
            9.437,
            9.438,
            9.439,
            9.44,
            9.441,
            9.442,
            9.443,
            9.444,
            9.445,
            9.446,
            9.447000000000001,
            9.448,
            9.449,
            9.450000000000001,
            9.451,
            9.452,
            9.453,
            9.454,
            9.455,
            9.456,
            9.457,
            9.458,
            9.459,
            9.46,
            9.461,
            9.462,
            9.463000000000001,
            9.464,
            9.465,
            9.466000000000001,
            9.467,
            9.468,
            9.469,
            9.47,
            9.471,
            9.472,
            9.473,
            9.474,
            9.475,
            9.476,
            9.477,
            9.478,
            9.479000000000001,
            9.48,
            9.481,
            9.482,
            9.483,
            9.484,
            9.485,
            9.486,
            9.487,
            9.488,
            9.489,
            9.49,
            9.491,
            9.492,
            9.493,
            9.494,
            9.495000000000001,
            9.496,
            9.497,
            9.498,
            9.499,
            9.5,
            9.501,
            9.502,
            9.503,
            9.504,
            9.505,
            9.506,
            9.507,
            9.508000000000001,
            9.509,
            9.51,
            9.511000000000001,
            9.512,
            9.513,
            9.514,
            9.515,
            9.516,
            9.517,
            9.518,
            9.519,
            9.52,
            9.521,
            9.522,
            9.523,
            9.524000000000001,
            9.525,
            9.526,
            9.527000000000001,
            9.528,
            9.529,
            9.53,
            9.531,
            9.532,
            9.533,
            9.534,
            9.535,
            9.536,
            9.537,
            9.538,
            9.539,
            9.540000000000001,
            9.541,
            9.542,
            9.543000000000001,
            9.544,
            9.545,
            9.546,
            9.547,
            9.548,
            9.549,
            9.55,
            9.551,
            9.552,
            9.553,
            9.554,
            9.555,
            9.556000000000001,
            9.557,
            9.558,
            9.559000000000001,
            9.56,
            9.561,
            9.562,
            9.563,
            9.564,
            9.565,
            9.566,
            9.567,
            9.568,
            9.569,
            9.57,
            9.571,
            9.572000000000001,
            9.573,
            9.574,
            9.575000000000001,
            9.576,
            9.577,
            9.578,
            9.579,
            9.58,
            9.581,
            9.582,
            9.583,
            9.584,
            9.585,
            9.586,
            9.587,
            9.588000000000001,
            9.589,
            9.59,
            9.591000000000001,
            9.592,
            9.593,
            9.594,
            9.595,
            9.596,
            9.597,
            9.598,
            9.599,
            9.6,
            9.601,
            9.602,
            9.603,
            9.604000000000001,
            9.605,
            9.606,
            9.607,
            9.608,
            9.609,
            9.61,
            9.611,
            9.612,
            9.613,
            9.614,
            9.615,
            9.616,
            9.617,
            9.618,
            9.619,
            9.620000000000001,
            9.621,
            9.622,
            9.623,
            9.624,
            9.625,
            9.626,
            9.627,
            9.628,
            9.629,
            9.63,
            9.631,
            9.632,
            9.633000000000001,
            9.634,
            9.635,
            9.636000000000001,
            9.637,
            9.638,
            9.639,
            9.64,
            9.641,
            9.642,
            9.643,
            9.644,
            9.645,
            9.646,
            9.647,
            9.648,
            9.649000000000001,
            9.65,
            9.651,
            9.652000000000001,
            9.653,
            9.654,
            9.655,
            9.656,
            9.657,
            9.658,
            9.659,
            9.66,
            9.661,
            9.662,
            9.663,
            9.664,
            9.665000000000001,
            9.666,
            9.667,
            9.668000000000001,
            9.669,
            9.67,
            9.671,
            9.672,
            9.673,
            9.674,
            9.675,
            9.676,
            9.677,
            9.678,
            9.679,
            9.68,
            9.681000000000001,
            9.682,
            9.683,
            9.684000000000001,
            9.685,
            9.686,
            9.687,
            9.688,
            9.689,
            9.69,
            9.691,
            9.692,
            9.693,
            9.694,
            9.695,
            9.696,
            9.697000000000001,
            9.698,
            9.699,
            9.700000000000001,
            9.701,
            9.702,
            9.703,
            9.704,
            9.705,
            9.706,
            9.707,
            9.708,
            9.709,
            9.71,
            9.711,
            9.712,
            9.713000000000001,
            9.714,
            9.715,
            9.716000000000001,
            9.717,
            9.718,
            9.719,
            9.72,
            9.721,
            9.722,
            9.723,
            9.724,
            9.725,
            9.726,
            9.727,
            9.728,
            9.729000000000001,
            9.73,
            9.731,
            9.732,
            9.733,
            9.734,
            9.735,
            9.736,
            9.737,
            9.738,
            9.739,
            9.74,
            9.741,
            9.742,
            9.743,
            9.744,
            9.745000000000001,
            9.746,
            9.747,
            9.748,
            9.749,
            9.75,
            9.751,
            9.752,
            9.753,
            9.754,
            9.755,
            9.756,
            9.757,
            9.758000000000001,
            9.759,
            9.76,
            9.761000000000001,
            9.762,
            9.763,
            9.764,
            9.765,
            9.766,
            9.767,
            9.768,
            9.769,
            9.77,
            9.771,
            9.772,
            9.773,
            9.774000000000001,
            9.775,
            9.776,
            9.777000000000001,
            9.778,
            9.779,
            9.78,
            9.781,
            9.782,
            9.783,
            9.784,
            9.785,
            9.786,
            9.787,
            9.788,
            9.789,
            9.790000000000001,
            9.791,
            9.792,
            9.793000000000001,
            9.794,
            9.795,
            9.796,
            9.797,
            9.798,
            9.799,
            9.8,
            9.801,
            9.802,
            9.803,
            9.804,
            9.805,
            9.806000000000001,
            9.807,
            9.808,
            9.809000000000001,
            9.81,
            9.811,
            9.812,
            9.813,
            9.814,
            9.815,
            9.816,
            9.817,
            9.818,
            9.819,
            9.82,
            9.821,
            9.822000000000001,
            9.823,
            9.824,
            9.825000000000001,
            9.826,
            9.827,
            9.828,
            9.829,
            9.83,
            9.831,
            9.832,
            9.833,
            9.834,
            9.835,
            9.836,
            9.837,
            9.838000000000001,
            9.839,
            9.84,
            9.841000000000001,
            9.842,
            9.843,
            9.844,
            9.845,
            9.846,
            9.847,
            9.848,
            9.849,
            9.85,
            9.851,
            9.852,
            9.853,
            9.854000000000001,
            9.855,
            9.856,
            9.857,
            9.858,
            9.859,
            9.86,
            9.861,
            9.862,
            9.863,
            9.864,
            9.865,
            9.866,
            9.867,
            9.868,
            9.869,
            9.870000000000001,
            9.871,
            9.872,
            9.873,
            9.874,
            9.875,
            9.876,
            9.877,
            9.878,
            9.879,
            9.88,
            9.881,
            9.882,
            9.883000000000001,
            9.884,
            9.885,
            9.886000000000001,
            9.887,
            9.888,
            9.889,
            9.89,
            9.891,
            9.892,
            9.893,
            9.894,
            9.895,
            9.896,
            9.897,
            9.898,
            9.899000000000001,
            9.9,
            9.901,
            9.902000000000001,
            9.903,
            9.904,
            9.905,
            9.906,
            9.907,
            9.908,
            9.909,
            9.91,
            9.911,
            9.912,
            9.913,
            9.914,
            9.915000000000001,
            9.916,
            9.917,
            9.918000000000001,
            9.919,
            9.92,
            9.921,
            9.922,
            9.923,
            9.924,
            9.925,
            9.926,
            9.927,
            9.928,
            9.929,
            9.93,
            9.931000000000001,
            9.932,
            9.933,
            9.934000000000001,
            9.935,
            9.936,
            9.937,
            9.938,
            9.939,
            9.94,
            9.941,
            9.942,
            9.943,
            9.944,
            9.945,
            9.946,
            9.947000000000001,
            9.948,
            9.949,
            9.950000000000001,
            9.951,
            9.952,
            9.953,
            9.954,
            9.955,
            9.956,
            9.957,
            9.958,
            9.959,
            9.96,
            9.961,
            9.962,
            9.963000000000001,
            9.964,
            9.965,
            9.966000000000001,
            9.967,
            9.968,
            9.969,
            9.97,
            9.971,
            9.972,
            9.973,
            9.974,
            9.975,
            9.976,
            9.977,
            9.978,
            9.979000000000001,
            9.98,
            9.981,
            9.982000000000001,
            9.983,
            9.984,
            9.985,
            9.986,
            9.987,
            9.988,
            9.989,
            9.99,
            9.991,
            9.992,
            9.993,
            9.994,
            9.995000000000001,
            9.996,
            9.997,
            9.998,
            9.999,
            10.0,
            10.001,
            10.002,
            10.003,
            10.004,
            10.005,
            10.006,
            10.007,
            10.008000000000001,
            10.009,
            10.01,
            10.011000000000001,
            10.012,
            10.013,
            10.014,
            10.015,
            10.016,
            10.017,
            10.018,
            10.019,
            10.02,
            10.021,
            10.022,
            10.023,
            10.024000000000001,
            10.025,
            10.026,
            10.027000000000001,
            10.028,
            10.029,
            10.03,
            10.031,
            10.032,
            10.033,
            10.034,
            10.035,
            10.036,
            10.037,
            10.038,
            10.039,
            10.040000000000001,
            10.041,
            10.042,
            10.043000000000001,
            10.044,
            10.045,
            10.046,
            10.047,
            10.048,
            10.049,
            10.05,
            10.051,
            10.052,
            10.053,
            10.054,
            10.055,
            10.056000000000001,
            10.057,
            10.058,
            10.059000000000001,
            10.06,
            10.061,
            10.062,
            10.063,
            10.064,
            10.065,
            10.066,
            10.067,
            10.068,
            10.069,
            10.07,
            10.071,
            10.072000000000001,
            10.073,
            10.074,
            10.075000000000001,
            10.076,
            10.077,
            10.078,
            10.079,
            10.08,
            10.081,
            10.082,
            10.083,
            10.084,
            10.085,
            10.086,
            10.087,
            10.088000000000001,
            10.089,
            10.09,
            10.091000000000001,
            10.092,
            10.093,
            10.094,
            10.095,
            10.096,
            10.097,
            10.098,
            10.099,
            10.1,
            10.101,
            10.102,
            10.103,
            10.104000000000001,
            10.105,
            10.106,
            10.107000000000001,
            10.108,
            10.109,
            10.11,
            10.111,
            10.112,
            10.113,
            10.114,
            10.115,
            10.116,
            10.117,
            10.118,
            10.119,
            10.120000000000001,
            10.121,
            10.122,
            10.123,
            10.124,
            10.125,
            10.126,
            10.127,
            10.128,
            10.129,
            10.13,
            10.131,
            10.132,
            10.133000000000001,
            10.134,
            10.135,
            10.136000000000001,
            10.137,
            10.138,
            10.139,
            10.14,
            10.141,
            10.142,
            10.143,
            10.144,
            10.145,
            10.146,
            10.147,
            10.148,
            10.149000000000001,
            10.15,
            10.151,
            10.152000000000001,
            10.153,
            10.154,
            10.155,
            10.156,
            10.157,
            10.158,
            10.159,
            10.16,
            10.161,
            10.162,
            10.163,
            10.164,
            10.165000000000001,
            10.166,
            10.167,
            10.168000000000001,
            10.169,
            10.17,
            10.171,
            10.172,
            10.173,
            10.174,
            10.175,
            10.176,
            10.177,
            10.178,
            10.179,
            10.18,
            10.181000000000001,
            10.182,
            10.183,
            10.184000000000001,
            10.185,
            10.186,
            10.187,
            10.188,
            10.189,
            10.19,
            10.191,
            10.192,
            10.193,
            10.194,
            10.195,
            10.196,
            10.197000000000001,
            10.198,
            10.199,
            10.200000000000001,
            10.201,
            10.202,
            10.203,
            10.204,
            10.205,
            10.206,
            10.207,
            10.208,
            10.209,
            10.21,
            10.211,
            10.212,
            10.213000000000001,
            10.214,
            10.215,
            10.216000000000001,
            10.217,
            10.218,
            10.219,
            10.22,
            10.221,
            10.222,
            10.223,
            10.224,
            10.225,
            10.226,
            10.227,
            10.228,
            10.229000000000001,
            10.23,
            10.231,
            10.232000000000001,
            10.233,
            10.234,
            10.235,
            10.236,
            10.237,
            10.238,
            10.239,
            10.24,
            10.241,
            10.242,
            10.243,
            10.244,
            10.245000000000001,
            10.246,
            10.247,
            10.248,
            10.249,
            10.25,
            10.251,
            10.252,
            10.253,
            10.254,
            10.255,
            10.256,
            10.257,
            10.258000000000001,
            10.259,
            10.26,
            10.261000000000001,
            10.262,
            10.263,
            10.264,
            10.265,
            10.266,
            10.267,
            10.268,
            10.269,
            10.27,
            10.271,
            10.272,
            10.273,
            10.274000000000001,
            10.275,
            10.276,
            10.277000000000001,
            10.278,
            10.279,
            10.28,
            10.281,
            10.282,
            10.283,
            10.284,
            10.285,
            10.286,
            10.287,
            10.288,
            10.289,
            10.290000000000001,
            10.291,
            10.292,
            10.293000000000001,
            10.294,
            10.295,
            10.296,
            10.297,
            10.298,
            10.299,
            10.3,
            10.301,
            10.302,
            10.303,
            10.304,
            10.305,
            10.306000000000001,
            10.307,
            10.308,
            10.309000000000001,
            10.31,
            10.311,
            10.312,
            10.313,
            10.314,
            10.315,
            10.316,
            10.317,
            10.318,
            10.319,
            10.32,
            10.321,
            10.322000000000001,
            10.323,
            10.324,
            10.325000000000001,
            10.326,
            10.327,
            10.328,
            10.329,
            10.33,
            10.331,
            10.332,
            10.333,
            10.334,
            10.335,
            10.336,
            10.337,
            10.338000000000001,
            10.339,
            10.34,
            10.341000000000001,
            10.342,
            10.343,
            10.344,
            10.345,
            10.346,
            10.347,
            10.348,
            10.349,
            10.35,
            10.351,
            10.352,
            10.353,
            10.354000000000001,
            10.355,
            10.356,
            10.357000000000001,
            10.358,
            10.359,
            10.36,
            10.361,
            10.362,
            10.363,
            10.364,
            10.365,
            10.366,
            10.367,
            10.368,
            10.369,
            10.370000000000001,
            10.371,
            10.372,
            10.373,
            10.374,
            10.375,
            10.376,
            10.377,
            10.378,
            10.379,
            10.38,
            10.381,
            10.382,
            10.383000000000001,
            10.384,
            10.385,
            10.386000000000001,
            10.387,
            10.388,
            10.389,
            10.39,
            10.391,
            10.392,
            10.393,
            10.394,
            10.395,
            10.396,
            10.397,
            10.398,
            10.399000000000001,
            10.4,
            10.401,
            10.402000000000001,
            10.403,
            10.404,
            10.405,
            10.406,
            10.407,
            10.408,
            10.409,
            10.41,
            10.411,
            10.412,
            10.413,
            10.414,
            10.415000000000001,
            10.416,
            10.417,
            10.418000000000001,
            10.419,
            10.42,
            10.421,
            10.422,
            10.423,
            10.424,
            10.425,
            10.426,
            10.427,
            10.428,
            10.429,
            10.43,
            10.431000000000001,
            10.432,
            10.433,
            10.434000000000001,
            10.435,
            10.436,
            10.437,
            10.438,
            10.439,
            10.44,
            10.441,
            10.442,
            10.443,
            10.444,
            10.445,
            10.446,
            10.447000000000001,
            10.448,
            10.449,
            10.450000000000001,
            10.451,
            10.452,
            10.453,
            10.454,
            10.455,
            10.456,
            10.457,
            10.458,
            10.459,
            10.46,
            10.461,
            10.462,
            10.463000000000001,
            10.464,
            10.465,
            10.466000000000001,
            10.467,
            10.468,
            10.469,
            10.47,
            10.471,
            10.472,
            10.473,
            10.474,
            10.475,
            10.476,
            10.477,
            10.478,
            10.479000000000001,
            10.48,
            10.481,
            10.482000000000001,
            10.483,
            10.484,
            10.485,
            10.486,
            10.487,
            10.488,
            10.489,
            10.49,
            10.491,
            10.492,
            10.493,
            10.494,
            10.495000000000001,
            10.496,
            10.497,
            10.498,
            10.499,
            10.5,
            10.501,
            10.502,
            10.503,
            10.504,
            10.505,
            10.506,
            10.507,
            10.508000000000001,
            10.509,
            10.51,
            10.511000000000001,
            10.512,
            10.513,
            10.514,
            10.515,
            10.516,
            10.517,
            10.518,
            10.519,
            10.52,
            10.521,
            10.522,
            10.523,
            10.524000000000001,
            10.525,
            10.526,
            10.527000000000001,
            10.528,
            10.529,
            10.53,
            10.531,
            10.532,
            10.533,
            10.534,
            10.535,
            10.536,
            10.537,
            10.538,
            10.539,
            10.540000000000001,
            10.541,
            10.542,
            10.543000000000001,
            10.544,
            10.545,
            10.546,
            10.547,
            10.548,
            10.549,
            10.55,
            10.551,
            10.552,
            10.553,
            10.554,
            10.555,
            10.556000000000001,
            10.557,
            10.558,
            10.559000000000001,
            10.56,
            10.561,
            10.562,
            10.563,
            10.564,
            10.565,
            10.566,
            10.567,
            10.568,
            10.569,
            10.57,
            10.571,
            10.572000000000001,
            10.573,
            10.574,
            10.575000000000001,
            10.576,
            10.577,
            10.578,
            10.579,
            10.58,
            10.581,
            10.582,
            10.583,
            10.584,
            10.585,
            10.586,
            10.587,
            10.588000000000001,
            10.589,
            10.59,
            10.591000000000001,
            10.592,
            10.593,
            10.594,
            10.595,
            10.596,
            10.597,
            10.598,
            10.599,
            10.6,
            10.601,
            10.602,
            10.603,
            10.604000000000001,
            10.605,
            10.606,
            10.607000000000001,
            10.608,
            10.609,
            10.61,
            10.611,
            10.612,
            10.613,
            10.614,
            10.615,
            10.616,
            10.617,
            10.618,
            10.619,
            10.620000000000001,
            10.621,
            10.622,
            10.623000000000001,
            10.624,
            10.625,
            10.626,
            10.627,
            10.628,
            10.629,
            10.63,
            10.631,
            10.632,
            10.633000000000001,
            10.634,
            10.635,
            10.636000000000001,
            10.637,
            10.638,
            10.639,
            10.64,
            10.641,
            10.642,
            10.643,
            10.644,
            10.645,
            10.646,
            10.647,
            10.648,
            10.649000000000001,
            10.65,
            10.651,
            10.652000000000001,
            10.653,
            10.654,
            10.655,
            10.656,
            10.657,
            10.658,
            10.659,
            10.66,
            10.661,
            10.662,
            10.663,
            10.664,
            10.665000000000001,
            10.666,
            10.667,
            10.668000000000001,
            10.669,
            10.67,
            10.671,
            10.672,
            10.673,
            10.674,
            10.675,
            10.676,
            10.677,
            10.678,
            10.679,
            10.68,
            10.681000000000001,
            10.682,
            10.683,
            10.684000000000001,
            10.685,
            10.686,
            10.687,
            10.688,
            10.689,
            10.69,
            10.691,
            10.692,
            10.693,
            10.694,
            10.695,
            10.696,
            10.697000000000001,
            10.698,
            10.699,
            10.700000000000001,
            10.701,
            10.702,
            10.703,
            10.704,
            10.705,
            10.706,
            10.707,
            10.708,
            10.709,
            10.71,
            10.711,
            10.712,
            10.713000000000001,
            10.714,
            10.715,
            10.716000000000001,
            10.717,
            10.718,
            10.719,
            10.72,
            10.721,
            10.722,
            10.723,
            10.724,
            10.725,
            10.726,
            10.727,
            10.728,
            10.729000000000001,
            10.73,
            10.731,
            10.732000000000001,
            10.733,
            10.734,
            10.735,
            10.736,
            10.737,
            10.738,
            10.739,
            10.74,
            10.741,
            10.742,
            10.743,
            10.744,
            10.745000000000001,
            10.746,
            10.747,
            10.748000000000001,
            10.749,
            10.75,
            10.751,
            10.752,
            10.753,
            10.754,
            10.755,
            10.756,
            10.757,
            10.758000000000001,
            10.759,
            10.76,
            10.761000000000001,
            10.762,
            10.763,
            10.764,
            10.765,
            10.766,
            10.767,
            10.768,
            10.769,
            10.77,
            10.771,
            10.772,
            10.773,
            10.774000000000001,
            10.775,
            10.776,
            10.777000000000001,
            10.778,
            10.779,
            10.78,
            10.781,
            10.782,
            10.783,
            10.784,
            10.785,
            10.786,
            10.787,
            10.788,
            10.789,
            10.790000000000001,
            10.791,
            10.792,
            10.793000000000001,
            10.794,
            10.795,
            10.796,
            10.797,
            10.798,
            10.799,
            10.8,
            10.801,
            10.802,
            10.803,
            10.804,
            10.805,
            10.806000000000001,
            10.807,
            10.808,
            10.809000000000001,
            10.81,
            10.811,
            10.812,
            10.813,
            10.814,
            10.815,
            10.816,
            10.817,
            10.818,
            10.819,
            10.82,
            10.821,
            10.822000000000001,
            10.823,
            10.824,
            10.825000000000001,
            10.826,
            10.827,
            10.828,
            10.829,
            10.83,
            10.831,
            10.832,
            10.833,
            10.834,
            10.835,
            10.836,
            10.837,
            10.838000000000001,
            10.839,
            10.84,
            10.841000000000001,
            10.842,
            10.843,
            10.844,
            10.845,
            10.846,
            10.847,
            10.848,
            10.849,
            10.85,
            10.851,
            10.852,
            10.853,
            10.854000000000001,
            10.855,
            10.856,
            10.857000000000001,
            10.858,
            10.859,
            10.86,
            10.861,
            10.862,
            10.863,
            10.864,
            10.865,
            10.866,
            10.867,
            10.868,
            10.869,
            10.870000000000001,
            10.871,
            10.872,
            10.873000000000001,
            10.874,
            10.875,
            10.876,
            10.877,
            10.878,
            10.879,
            10.88,
            10.881,
            10.882,
            10.883000000000001,
            10.884,
            10.885,
            10.886000000000001,
            10.887,
            10.888,
            10.889,
            10.89,
            10.891,
            10.892,
            10.893,
            10.894,
            10.895,
            10.896,
            10.897,
            10.898,
            10.899000000000001,
            10.9,
            10.901,
            10.902000000000001,
            10.903,
            10.904,
            10.905,
            10.906,
            10.907,
            10.908,
            10.909,
            10.91,
            10.911,
            10.912,
            10.913,
            10.914,
            10.915000000000001,
            10.916,
            10.917,
            10.918000000000001,
            10.919,
            10.92,
            10.921,
            10.922,
            10.923,
            10.924,
            10.925,
            10.926,
            10.927,
            10.928,
            10.929,
            10.93,
            10.931000000000001,
            10.932,
            10.933,
            10.934000000000001,
            10.935,
            10.936,
            10.937,
            10.938,
            10.939,
            10.94,
            10.941,
            10.942,
            10.943,
            10.944,
            10.945,
            10.946,
            10.947000000000001,
            10.948,
            10.949,
            10.950000000000001,
            10.951,
            10.952,
            10.953,
            10.954,
            10.955,
            10.956,
            10.957,
            10.958,
            10.959,
            10.96,
            10.961,
            10.962,
            10.963000000000001,
            10.964,
            10.965,
            10.966000000000001,
            10.967,
            10.968,
            10.969,
            10.97,
            10.971,
            10.972,
            10.973,
            10.974,
            10.975,
            10.976,
            10.977,
            10.978,
            10.979000000000001,
            10.98,
            10.981,
            10.982000000000001,
            10.983,
            10.984,
            10.985,
            10.986,
            10.987,
            10.988,
            10.989,
            10.99,
            10.991,
            10.992,
            10.993,
            10.994,
            10.995000000000001,
            10.996,
            10.997,
            10.998000000000001,
            10.999,
            11.0,
            11.001,
            11.002,
            11.003,
            11.004,
            11.005,
            11.006,
            11.007,
            11.008000000000001,
            11.009,
            11.01,
            11.011000000000001,
            11.012,
            11.013,
            11.014,
            11.015,
            11.016,
            11.017,
            11.018,
            11.019,
            11.02,
            11.021,
            11.022,
            11.023,
            11.024000000000001,
            11.025,
            11.026,
            11.027000000000001,
            11.028,
            11.029,
            11.03,
            11.031,
            11.032,
            11.033,
            11.034,
            11.035,
            11.036,
            11.037,
            11.038,
            11.039,
            11.040000000000001,
            11.041,
            11.042,
            11.043000000000001,
            11.044,
            11.045,
            11.046,
            11.047,
            11.048,
            11.049,
            11.05,
            11.051,
            11.052,
            11.053,
            11.054,
            11.055,
            11.056000000000001,
            11.057,
            11.058,
            11.059000000000001,
            11.06,
            11.061,
            11.062,
            11.063,
            11.064,
            11.065,
            11.066,
            11.067,
            11.068,
            11.069,
            11.07,
            11.071,
            11.072000000000001,
            11.073,
            11.074,
            11.075000000000001,
            11.076,
            11.077,
            11.078,
            11.079,
            11.08,
            11.081,
            11.082,
            11.083,
            11.084,
            11.085,
            11.086,
            11.087,
            11.088000000000001,
            11.089,
            11.09,
            11.091000000000001,
            11.092,
            11.093,
            11.094,
            11.095,
            11.096,
            11.097,
            11.098,
            11.099,
            11.1,
            11.101,
            11.102,
            11.103,
            11.104000000000001,
            11.105,
            11.106,
            11.107000000000001,
            11.108,
            11.109,
            11.11,
            11.111,
            11.112,
            11.113,
            11.114,
            11.115,
            11.116,
            11.117,
            11.118,
            11.119,
            11.120000000000001,
            11.121,
            11.122,
            11.123000000000001,
            11.124,
            11.125,
            11.126,
            11.127,
            11.128,
            11.129,
            11.13,
            11.131,
            11.132,
            11.133000000000001,
            11.134,
            11.135,
            11.136000000000001,
            11.137,
            11.138,
            11.139,
            11.14,
            11.141,
            11.142,
            11.143,
            11.144,
            11.145,
            11.146,
            11.147,
            11.148,
            11.149000000000001,
            11.15,
            11.151,
            11.152000000000001,
            11.153,
            11.154,
            11.155,
            11.156,
            11.157,
            11.158,
            11.159,
            11.16,
            11.161,
            11.162,
            11.163,
            11.164,
            11.165000000000001,
            11.166,
            11.167,
            11.168000000000001,
            11.169,
            11.17,
            11.171,
            11.172,
            11.173,
            11.174,
            11.175,
            11.176,
            11.177,
            11.178,
            11.179,
            11.18,
            11.181000000000001,
            11.182,
            11.183,
            11.184000000000001,
            11.185,
            11.186,
            11.187,
            11.188,
            11.189,
            11.19,
            11.191,
            11.192,
            11.193,
            11.194,
            11.195,
            11.196,
            11.197000000000001,
            11.198,
            11.199,
            11.200000000000001,
            11.201,
            11.202,
            11.203,
            11.204,
            11.205,
            11.206,
            11.207,
            11.208,
            11.209,
            11.21,
            11.211,
            11.212,
            11.213000000000001,
            11.214,
            11.215,
            11.216000000000001,
            11.217,
            11.218,
            11.219,
            11.22,
            11.221,
            11.222,
            11.223,
            11.224,
            11.225,
            11.226,
            11.227,
            11.228,
            11.229000000000001,
            11.23,
            11.231,
            11.232000000000001,
            11.233,
            11.234,
            11.235,
            11.236,
            11.237,
            11.238,
            11.239,
            11.24,
            11.241,
            11.242,
            11.243,
            11.244,
            11.245000000000001,
            11.246,
            11.247,
            11.248000000000001,
            11.249,
            11.25,
            11.251,
            11.252,
            11.253,
            11.254,
            11.255,
            11.256,
            11.257,
            11.258000000000001,
            11.259,
            11.26,
            11.261000000000001,
            11.262,
            11.263,
            11.264,
            11.265,
            11.266,
            11.267,
            11.268,
            11.269,
            11.27,
            11.271,
            11.272,
            11.273,
            11.274000000000001,
            11.275,
            11.276,
            11.277000000000001,
            11.278,
            11.279,
            11.28,
            11.281,
            11.282,
            11.283,
            11.284,
            11.285,
            11.286,
            11.287,
            11.288,
            11.289,
            11.290000000000001,
            11.291,
            11.292,
            11.293000000000001,
            11.294,
            11.295,
            11.296,
            11.297,
            11.298,
            11.299,
            11.3,
            11.301,
            11.302,
            11.303,
            11.304,
            11.305,
            11.306000000000001,
            11.307,
            11.308,
            11.309000000000001,
            11.31,
            11.311,
            11.312,
            11.313,
            11.314,
            11.315,
            11.316,
            11.317,
            11.318,
            11.319,
            11.32,
            11.321,
            11.322000000000001,
            11.323,
            11.324,
            11.325000000000001,
            11.326,
            11.327,
            11.328,
            11.329,
            11.33,
            11.331,
            11.332,
            11.333,
            11.334,
            11.335,
            11.336,
            11.337,
            11.338000000000001,
            11.339,
            11.34,
            11.341000000000001,
            11.342,
            11.343,
            11.344,
            11.345,
            11.346,
            11.347,
            11.348,
            11.349,
            11.35,
            11.351,
            11.352,
            11.353,
            11.354000000000001,
            11.355,
            11.356,
            11.357000000000001,
            11.358,
            11.359,
            11.36,
            11.361,
            11.362,
            11.363,
            11.364,
            11.365,
            11.366,
            11.367,
            11.368,
            11.369,
            11.370000000000001,
            11.371,
            11.372,
            11.373000000000001,
            11.374,
            11.375,
            11.376,
            11.377,
            11.378,
            11.379,
            11.38,
            11.381,
            11.382,
            11.383000000000001,
            11.384,
            11.385,
            11.386000000000001,
            11.387,
            11.388,
            11.389000000000001,
            11.39,
            11.391,
            11.392,
            11.393,
            11.394,
            11.395,
            11.396,
            11.397,
            11.398,
            11.399000000000001,
            11.4,
            11.401,
            11.402000000000001,
            11.403,
            11.404,
            11.405,
            11.406,
            11.407,
            11.408,
            11.409,
            11.41,
            11.411,
            11.412,
            11.413,
            11.414,
            11.415000000000001,
            11.416,
            11.417,
            11.418000000000001,
            11.419,
            11.42,
            11.421,
            11.422,
            11.423,
            11.424,
            11.425,
            11.426,
            11.427,
            11.428,
            11.429,
            11.43,
            11.431000000000001,
            11.432,
            11.433,
            11.434000000000001,
            11.435,
            11.436,
            11.437,
            11.438,
            11.439,
            11.44,
            11.441,
            11.442,
            11.443,
            11.444,
            11.445,
            11.446,
            11.447000000000001,
            11.448,
            11.449,
            11.450000000000001,
            11.451,
            11.452,
            11.453,
            11.454,
            11.455,
            11.456,
            11.457,
            11.458,
            11.459,
            11.46,
            11.461,
            11.462,
            11.463000000000001,
            11.464,
            11.465,
            11.466000000000001,
            11.467,
            11.468,
            11.469,
            11.47,
            11.471,
            11.472,
            11.473,
            11.474,
            11.475,
            11.476,
            11.477,
            11.478,
            11.479000000000001,
            11.48,
            11.481,
            11.482000000000001,
            11.483,
            11.484,
            11.485,
            11.486,
            11.487,
            11.488,
            11.489,
            11.49,
            11.491,
            11.492,
            11.493,
            11.494,
            11.495000000000001,
            11.496,
            11.497,
            11.498000000000001,
            11.499,
            11.5,
            11.501,
            11.502,
            11.503,
            11.504,
            11.505,
            11.506,
            11.507,
            11.508000000000001,
            11.509,
            11.51,
            11.511000000000001,
            11.512,
            11.513,
            11.514000000000001,
            11.515,
            11.516,
            11.517,
            11.518,
            11.519,
            11.52,
            11.521,
            11.522,
            11.523,
            11.524000000000001,
            11.525,
            11.526,
            11.527000000000001,
            11.528,
            11.529,
            11.53,
            11.531,
            11.532,
            11.533,
            11.534,
            11.535,
            11.536,
            11.537,
            11.538,
            11.539,
            11.540000000000001,
            11.541,
            11.542,
            11.543000000000001,
            11.544,
            11.545,
            11.546,
            11.547,
            11.548,
            11.549,
            11.55,
            11.551,
            11.552,
            11.553,
            11.554,
            11.555,
            11.556000000000001,
            11.557,
            11.558,
            11.559000000000001,
            11.56,
            11.561,
            11.562,
            11.563,
            11.564,
            11.565,
            11.566,
            11.567,
            11.568,
            11.569,
            11.57,
            11.571,
            11.572000000000001,
            11.573,
            11.574,
            11.575000000000001,
            11.576,
            11.577,
            11.578,
            11.579,
            11.58,
            11.581,
            11.582,
            11.583,
            11.584,
            11.585,
            11.586,
            11.587,
            11.588000000000001,
            11.589,
            11.59,
            11.591000000000001,
            11.592,
            11.593,
            11.594,
            11.595,
            11.596,
            11.597,
            11.598,
            11.599,
            11.6,
            11.601,
            11.602,
            11.603,
            11.604000000000001,
            11.605,
            11.606,
            11.607000000000001,
            11.608,
            11.609,
            11.61,
            11.611,
            11.612,
            11.613,
            11.614,
            11.615,
            11.616,
            11.617,
            11.618,
            11.619,
            11.620000000000001,
            11.621,
            11.622,
            11.623000000000001,
            11.624,
            11.625,
            11.626,
            11.627,
            11.628,
            11.629,
            11.63,
            11.631,
            11.632,
            11.633000000000001,
            11.634,
            11.635,
            11.636000000000001,
            11.637,
            11.638,
            11.639000000000001,
            11.64,
            11.641,
            11.642,
            11.643,
            11.644,
            11.645,
            11.646,
            11.647,
            11.648,
            11.649000000000001,
            11.65,
            11.651,
            11.652000000000001,
            11.653,
            11.654,
            11.655,
            11.656,
            11.657,
            11.658,
            11.659,
            11.66,
            11.661,
            11.662,
            11.663,
            11.664,
            11.665000000000001,
            11.666,
            11.667,
            11.668000000000001,
            11.669,
            11.67,
            11.671,
            11.672,
            11.673,
            11.674,
            11.675,
            11.676,
            11.677,
            11.678,
            11.679,
            11.68,
            11.681000000000001,
            11.682,
            11.683,
            11.684000000000001,
            11.685,
            11.686,
            11.687,
            11.688,
            11.689,
            11.69,
            11.691,
            11.692,
            11.693,
            11.694,
            11.695,
            11.696,
            11.697000000000001,
            11.698,
            11.699,
            11.700000000000001,
            11.701,
            11.702,
            11.703,
            11.704,
            11.705,
            11.706,
            11.707,
            11.708,
            11.709,
            11.71,
            11.711,
            11.712,
            11.713000000000001,
            11.714,
            11.715,
            11.716000000000001,
            11.717,
            11.718,
            11.719,
            11.72,
            11.721,
            11.722,
            11.723,
            11.724,
            11.725,
            11.726,
            11.727,
            11.728,
            11.729000000000001,
            11.73,
            11.731,
            11.732000000000001,
            11.733,
            11.734,
            11.735,
            11.736,
            11.737,
            11.738,
            11.739,
            11.74,
            11.741,
            11.742,
            11.743,
            11.744,
            11.745000000000001,
            11.746,
            11.747,
            11.748000000000001,
            11.749,
            11.75,
            11.751,
            11.752,
            11.753,
            11.754,
            11.755,
            11.756,
            11.757,
            11.758000000000001,
            11.759,
            11.76,
            11.761000000000001,
            11.762,
            11.763,
            11.764000000000001,
            11.765,
            11.766,
            11.767,
            11.768,
            11.769,
            11.77,
            11.771,
            11.772,
            11.773,
            11.774000000000001,
            11.775,
            11.776,
            11.777000000000001,
            11.778,
            11.779,
            11.78,
            11.781,
            11.782,
            11.783,
            11.784,
            11.785,
            11.786,
            11.787,
            11.788,
            11.789,
            11.790000000000001,
            11.791,
            11.792,
            11.793000000000001,
            11.794,
            11.795,
            11.796,
            11.797,
            11.798,
            11.799,
            11.8,
            11.801,
            11.802,
            11.803,
            11.804,
            11.805,
            11.806000000000001,
            11.807,
            11.808,
            11.809000000000001,
            11.81,
            11.811,
            11.812,
            11.813,
            11.814,
            11.815,
            11.816,
            11.817,
            11.818,
            11.819,
            11.82,
            11.821,
            11.822000000000001,
            11.823,
            11.824,
            11.825000000000001,
            11.826,
            11.827,
            11.828,
            11.829,
            11.83,
            11.831,
            11.832,
            11.833,
            11.834,
            11.835,
            11.836,
            11.837,
            11.838000000000001,
            11.839,
            11.84,
            11.841000000000001,
            11.842,
            11.843,
            11.844,
            11.845,
            11.846,
            11.847,
            11.848,
            11.849,
            11.85,
            11.851,
            11.852,
            11.853,
            11.854000000000001,
            11.855,
            11.856,
            11.857000000000001,
            11.858,
            11.859,
            11.86,
            11.861,
            11.862,
            11.863,
            11.864,
            11.865,
            11.866,
            11.867,
            11.868,
            11.869,
            11.870000000000001,
            11.871,
            11.872,
            11.873000000000001,
            11.874,
            11.875,
            11.876,
            11.877,
            11.878,
            11.879,
            11.88,
            11.881,
            11.882,
            11.883000000000001,
            11.884,
            11.885,
            11.886000000000001,
            11.887,
            11.888,
            11.889000000000001,
            11.89,
            11.891,
            11.892,
            11.893,
            11.894,
            11.895,
            11.896,
            11.897,
            11.898,
            11.899000000000001,
            11.9,
            11.901,
            11.902000000000001,
            11.903,
            11.904,
            11.905,
            11.906,
            11.907,
            11.908,
            11.909,
            11.91,
            11.911,
            11.912,
            11.913,
            11.914,
            11.915000000000001,
            11.916,
            11.917,
            11.918000000000001,
            11.919,
            11.92,
            11.921,
            11.922,
            11.923,
            11.924,
            11.925,
            11.926,
            11.927,
            11.928,
            11.929,
            11.93,
            11.931000000000001,
            11.932,
            11.933,
            11.934000000000001,
            11.935,
            11.936,
            11.937,
            11.938,
            11.939,
            11.94,
            11.941,
            11.942,
            11.943,
            11.944,
            11.945,
            11.946,
            11.947000000000001,
            11.948,
            11.949,
            11.950000000000001,
            11.951,
            11.952,
            11.953,
            11.954,
            11.955,
            11.956,
            11.957,
            11.958,
            11.959,
            11.96,
            11.961,
            11.962,
            11.963000000000001,
            11.964,
            11.965,
            11.966000000000001,
            11.967,
            11.968,
            11.969,
            11.97,
            11.971,
            11.972,
            11.973,
            11.974,
            11.975,
            11.976,
            11.977,
            11.978,
            11.979000000000001,
            11.98,
            11.981,
            11.982000000000001,
            11.983,
            11.984,
            11.985,
            11.986,
            11.987,
            11.988,
            11.989,
            11.99,
            11.991,
            11.992,
            11.993,
            11.994,
            11.995000000000001,
            11.996,
            11.997,
            11.998000000000001,
            11.999,
            12.0,
            12.001,
            12.002,
            12.003,
            12.004,
            12.005,
            12.006,
            12.007,
            12.008000000000001,
            12.009,
            12.01,
            12.011000000000001,
            12.012,
            12.013,
            12.014000000000001,
            12.015,
            12.016,
            12.017,
            12.018,
            12.019,
            12.02,
            12.021,
            12.022,
            12.023,
            12.024000000000001,
            12.025,
            12.026,
            12.027000000000001,
            12.028,
            12.029,
            12.030000000000001,
            12.031,
            12.032,
            12.033,
            12.034,
            12.035,
            12.036,
            12.037,
            12.038,
            12.039,
            12.040000000000001,
            12.041,
            12.042,
            12.043000000000001,
            12.044,
            12.045,
            12.046,
            12.047,
            12.048,
            12.049,
            12.05,
            12.051,
            12.052,
            12.053,
            12.054,
            12.055,
            12.056000000000001,
            12.057,
            12.058,
            12.059000000000001,
            12.06,
            12.061,
            12.062,
            12.063,
            12.064,
            12.065,
            12.066,
            12.067,
            12.068,
            12.069,
            12.07,
            12.071,
            12.072000000000001,
            12.073,
            12.074,
            12.075000000000001,
            12.076,
            12.077,
            12.078,
            12.079,
            12.08,
            12.081,
            12.082,
            12.083,
            12.084,
            12.085,
            12.086,
            12.087,
            12.088000000000001,
            12.089,
            12.09,
            12.091000000000001,
            12.092,
            12.093,
            12.094,
            12.095,
            12.096,
            12.097,
            12.098,
            12.099,
            12.1,
            12.101,
            12.102,
            12.103,
            12.104000000000001,
            12.105,
            12.106,
            12.107000000000001,
            12.108,
            12.109,
            12.11,
            12.111,
            12.112,
            12.113,
            12.114,
            12.115,
            12.116,
            12.117,
            12.118,
            12.119,
            12.120000000000001,
            12.121,
            12.122,
            12.123000000000001,
            12.124,
            12.125,
            12.126,
            12.127,
            12.128,
            12.129,
            12.13,
            12.131,
            12.132,
            12.133000000000001,
            12.134,
            12.135,
            12.136000000000001,
            12.137,
            12.138,
            12.139000000000001,
            12.14,
            12.141,
            12.142,
            12.143,
            12.144,
            12.145,
            12.146,
            12.147,
            12.148,
            12.149000000000001,
            12.15,
            12.151,
            12.152000000000001,
            12.153,
            12.154,
            12.155000000000001,
            12.156,
            12.157,
            12.158,
            12.159,
            12.16,
            12.161,
            12.162,
            12.163,
            12.164,
            12.165000000000001,
            12.166,
            12.167,
            12.168000000000001,
            12.169,
            12.17,
            12.171,
            12.172,
            12.173,
            12.174,
            12.175,
            12.176,
            12.177,
            12.178,
            12.179,
            12.18,
            12.181000000000001,
            12.182,
            12.183,
            12.184000000000001,
            12.185,
            12.186,
            12.187,
            12.188,
            12.189,
            12.19,
            12.191,
            12.192,
            12.193,
            12.194,
            12.195,
            12.196,
            12.197000000000001,
            12.198,
            12.199,
            12.200000000000001,
            12.201,
            12.202,
            12.203,
            12.204,
            12.205,
            12.206,
            12.207,
            12.208,
            12.209,
            12.21,
            12.211,
            12.212,
            12.213000000000001,
            12.214,
            12.215,
            12.216000000000001,
            12.217,
            12.218,
            12.219,
            12.22,
            12.221,
            12.222,
            12.223,
            12.224,
            12.225,
            12.226,
            12.227,
            12.228,
            12.229000000000001,
            12.23,
            12.231,
            12.232000000000001,
            12.233,
            12.234,
            12.235,
            12.236,
            12.237,
            12.238,
            12.239,
            12.24,
            12.241,
            12.242,
            12.243,
            12.244,
            12.245000000000001,
            12.246,
            12.247,
            12.248000000000001,
            12.249,
            12.25,
            12.251,
            12.252,
            12.253,
            12.254,
            12.255,
            12.256,
            12.257,
            12.258000000000001,
            12.259,
            12.26,
            12.261000000000001,
            12.262,
            12.263,
            12.264000000000001,
            12.265,
            12.266,
            12.267,
            12.268,
            12.269,
            12.27,
            12.271,
            12.272,
            12.273,
            12.274000000000001,
            12.275,
            12.276,
            12.277000000000001,
            12.278,
            12.279,
            12.280000000000001,
            12.281,
            12.282,
            12.283,
            12.284,
            12.285,
            12.286,
            12.287,
            12.288,
            12.289,
            12.290000000000001,
            12.291,
            12.292,
            12.293000000000001,
            12.294,
            12.295,
            12.296,
            12.297,
            12.298,
            12.299,
            12.3,
            12.301,
            12.302,
            12.303,
            12.304,
            12.305,
            12.306000000000001,
            12.307,
            12.308,
            12.309000000000001,
            12.31,
            12.311,
            12.312,
            12.313,
            12.314,
            12.315,
            12.316,
            12.317,
            12.318,
            12.319,
            12.32,
            12.321,
            12.322000000000001,
            12.323,
            12.324,
            12.325000000000001,
            12.326,
            12.327,
            12.328,
            12.329,
            12.33,
            12.331,
            12.332,
            12.333,
            12.334,
            12.335,
            12.336,
            12.337,
            12.338000000000001,
            12.339,
            12.34,
            12.341000000000001,
            12.342,
            12.343,
            12.344,
            12.345,
            12.346,
            12.347,
            12.348,
            12.349,
            12.35,
            12.351,
            12.352,
            12.353,
            12.354000000000001,
            12.355,
            12.356,
            12.357000000000001,
            12.358,
            12.359,
            12.36,
            12.361,
            12.362,
            12.363,
            12.364,
            12.365,
            12.366,
            12.367,
            12.368,
            12.369,
            12.370000000000001,
            12.371,
            12.372,
            12.373000000000001,
            12.374,
            12.375,
            12.376,
            12.377,
            12.378,
            12.379,
            12.38,
            12.381,
            12.382,
            12.383000000000001,
            12.384,
            12.385,
            12.386000000000001,
            12.387,
            12.388,
            12.389000000000001,
            12.39,
            12.391,
            12.392,
            12.393,
            12.394,
            12.395,
            12.396,
            12.397,
            12.398,
            12.399000000000001,
            12.4,
            12.401,
            12.402000000000001,
            12.403,
            12.404,
            12.405000000000001,
            12.406,
            12.407,
            12.408,
            12.409,
            12.41,
            12.411,
            12.412,
            12.413,
            12.414,
            12.415000000000001,
            12.416,
            12.417,
            12.418000000000001,
            12.419,
            12.42,
            12.421,
            12.422,
            12.423,
            12.424,
            12.425,
            12.426,
            12.427,
            12.428,
            12.429,
            12.43,
            12.431000000000001,
            12.432,
            12.433,
            12.434000000000001,
            12.435,
            12.436,
            12.437,
            12.438,
            12.439,
            12.44,
            12.441,
            12.442,
            12.443,
            12.444,
            12.445,
            12.446,
            12.447000000000001,
            12.448,
            12.449,
            12.450000000000001,
            12.451,
            12.452,
            12.453,
            12.454,
            12.455,
            12.456,
            12.457,
            12.458,
            12.459,
            12.46,
            12.461,
            12.462,
            12.463000000000001,
            12.464,
            12.465,
            12.466000000000001,
            12.467,
            12.468,
            12.469,
            12.47,
            12.471,
            12.472,
            12.473,
            12.474,
            12.475,
            12.476,
            12.477,
            12.478,
            12.479000000000001,
            12.48,
            12.481,
            12.482000000000001,
            12.483,
            12.484,
            12.485,
            12.486,
            12.487,
            12.488,
            12.489,
            12.49,
            12.491,
            12.492,
            12.493,
            12.494,
            12.495000000000001,
            12.496,
            12.497,
            12.498000000000001,
            12.499,
            12.5,
            12.501,
            12.502,
            12.503,
            12.504,
            12.505,
            12.506,
            12.507,
            12.508000000000001,
            12.509,
            12.51,
            12.511000000000001,
            12.512,
            12.513,
            12.514000000000001,
            12.515,
            12.516,
            12.517,
            12.518,
            12.519,
            12.52,
            12.521,
            12.522,
            12.523,
            12.524000000000001,
            12.525,
            12.526,
            12.527000000000001,
            12.528,
            12.529,
            12.530000000000001,
            12.531,
            12.532,
            12.533,
            12.534,
            12.535,
            12.536,
            12.537,
            12.538,
            12.539,
            12.540000000000001,
            12.541,
            12.542,
            12.543000000000001,
            12.544,
            12.545,
            12.546,
            12.547,
            12.548,
            12.549,
            12.55,
            12.551,
            12.552,
            12.553,
            12.554,
            12.555,
            12.556000000000001,
            12.557,
            12.558,
            12.559000000000001,
            12.56,
            12.561,
            12.562,
            12.563,
            12.564,
            12.565,
            12.566,
            12.567,
            12.568,
            12.569,
            12.57,
            12.571,
            12.572000000000001,
            12.573,
            12.574,
            12.575000000000001,
            12.576,
            12.577,
            12.578,
            12.579,
            12.58,
            12.581,
            12.582,
            12.583,
            12.584,
            12.585,
            12.586,
            12.587,
            12.588000000000001,
            12.589,
            12.59,
            12.591000000000001,
            12.592,
            12.593,
            12.594,
            12.595,
            12.596,
            12.597,
            12.598,
            12.599,
            12.6,
            12.601,
            12.602,
            12.603,
            12.604000000000001,
            12.605,
            12.606,
            12.607000000000001,
            12.608,
            12.609,
            12.61,
            12.611,
            12.612,
            12.613,
            12.614,
            12.615,
            12.616,
            12.617,
            12.618,
            12.619,
            12.620000000000001,
            12.621,
            12.622,
            12.623000000000001,
            12.624,
            12.625,
            12.626,
            12.627,
            12.628,
            12.629,
            12.63,
            12.631,
            12.632,
            12.633000000000001,
            12.634,
            12.635,
            12.636000000000001,
            12.637,
            12.638,
            12.639000000000001,
            12.64,
            12.641,
            12.642,
            12.643,
            12.644,
            12.645,
            12.646,
            12.647,
            12.648,
            12.649000000000001,
            12.65,
            12.651,
            12.652000000000001,
            12.653,
            12.654,
            12.655000000000001,
            12.656,
            12.657,
            12.658,
            12.659,
            12.66,
            12.661,
            12.662,
            12.663,
            12.664,
            12.665000000000001,
            12.666,
            12.667,
            12.668000000000001,
            12.669,
            12.67,
            12.671000000000001,
            12.672,
            12.673,
            12.674,
            12.675,
            12.676,
            12.677,
            12.678,
            12.679,
            12.68,
            12.681000000000001,
            12.682,
            12.683,
            12.684000000000001,
            12.685,
            12.686,
            12.687,
            12.688,
            12.689,
            12.69,
            12.691,
            12.692,
            12.693,
            12.694,
            12.695,
            12.696,
            12.697000000000001,
            12.698,
            12.699,
            12.700000000000001,
            12.701,
            12.702,
            12.703,
            12.704,
            12.705,
            12.706,
            12.707,
            12.708,
            12.709,
            12.71,
            12.711,
            12.712,
            12.713000000000001,
            12.714,
            12.715,
            12.716000000000001,
            12.717,
            12.718,
            12.719,
            12.72,
            12.721,
            12.722,
            12.723,
            12.724,
            12.725,
            12.726,
            12.727,
            12.728,
            12.729000000000001,
            12.73,
            12.731,
            12.732000000000001,
            12.733,
            12.734,
            12.735,
            12.736,
            12.737,
            12.738,
            12.739,
            12.74,
            12.741,
            12.742,
            12.743,
            12.744,
            12.745000000000001,
            12.746,
            12.747,
            12.748000000000001,
            12.749,
            12.75,
            12.751,
            12.752,
            12.753,
            12.754,
            12.755,
            12.756,
            12.757,
            12.758000000000001,
            12.759,
            12.76,
            12.761000000000001,
            12.762,
            12.763,
            12.764000000000001,
            12.765,
            12.766,
            12.767,
            12.768,
            12.769,
            12.77,
            12.771,
            12.772,
            12.773,
            12.774000000000001,
            12.775,
            12.776,
            12.777000000000001,
            12.778,
            12.779,
            12.780000000000001,
            12.781,
            12.782,
            12.783,
            12.784,
            12.785,
            12.786,
            12.787,
            12.788,
            12.789,
            12.790000000000001,
            12.791,
            12.792,
            12.793000000000001,
            12.794,
            12.795,
            12.796000000000001,
            12.797,
            12.798,
            12.799,
            12.8,
            12.801,
            12.802,
            12.803,
            12.804,
            12.805,
            12.806000000000001,
            12.807,
            12.808,
            12.809000000000001,
            12.81,
            12.811,
            12.812,
            12.813,
            12.814,
            12.815,
            12.816,
            12.817,
            12.818,
            12.819,
            12.82,
            12.821,
            12.822000000000001,
            12.823,
            12.824,
            12.825000000000001,
            12.826,
            12.827,
            12.828,
            12.829,
            12.83,
            12.831,
            12.832,
            12.833,
            12.834,
            12.835,
            12.836,
            12.837,
            12.838000000000001,
            12.839,
            12.84,
            12.841000000000001,
            12.842,
            12.843,
            12.844,
            12.845,
            12.846,
            12.847,
            12.848,
            12.849,
            12.85,
            12.851,
            12.852,
            12.853,
            12.854000000000001,
            12.855,
            12.856,
            12.857000000000001,
            12.858,
            12.859,
            12.86,
            12.861,
            12.862,
            12.863,
            12.864,
            12.865,
            12.866,
            12.867,
            12.868,
            12.869,
            12.870000000000001,
            12.871,
            12.872,
            12.873000000000001,
            12.874,
            12.875,
            12.876,
            12.877,
            12.878,
            12.879,
            12.88,
            12.881,
            12.882,
            12.883000000000001,
            12.884,
            12.885,
            12.886000000000001,
            12.887,
            12.888,
            12.889000000000001,
            12.89,
            12.891,
            12.892,
            12.893,
            12.894,
            12.895,
            12.896,
            12.897,
            12.898,
            12.899000000000001,
            12.9,
            12.901,
            12.902000000000001,
            12.903,
            12.904,
            12.905000000000001,
            12.906,
            12.907,
            12.908,
            12.909,
            12.91,
            12.911,
            12.912,
            12.913,
            12.914,
            12.915000000000001,
            12.916,
            12.917,
            12.918000000000001,
            12.919,
            12.92,
            12.921000000000001,
            12.922,
            12.923,
            12.924,
            12.925,
            12.926,
            12.927,
            12.928,
            12.929,
            12.93,
            12.931000000000001,
            12.932,
            12.933,
            12.934000000000001,
            12.935,
            12.936,
            12.937,
            12.938,
            12.939,
            12.94,
            12.941,
            12.942,
            12.943,
            12.944,
            12.945,
            12.946,
            12.947000000000001,
            12.948,
            12.949,
            12.950000000000001,
            12.951,
            12.952,
            12.953,
            12.954,
            12.955,
            12.956,
            12.957,
            12.958,
            12.959,
            12.96,
            12.961,
            12.962,
            12.963000000000001,
            12.964,
            12.965,
            12.966000000000001,
            12.967,
            12.968,
            12.969,
            12.97,
            12.971,
            12.972,
            12.973,
            12.974,
            12.975,
            12.976,
            12.977,
            12.978,
            12.979000000000001,
            12.98,
            12.981,
            12.982000000000001,
            12.983,
            12.984,
            12.985,
            12.986,
            12.987,
            12.988,
            12.989,
            12.99,
            12.991,
            12.992,
            12.993,
            12.994,
            12.995000000000001,
            12.996,
            12.997,
            12.998000000000001,
            12.999,
            13.0,
            13.001,
            13.002,
            13.003,
            13.004,
            13.005,
            13.006,
            13.007,
            13.008000000000001,
            13.009,
            13.01,
            13.011000000000001,
            13.012,
            13.013,
            13.014000000000001,
            13.015,
            13.016,
            13.017,
            13.018,
            13.019,
            13.02,
            13.021,
            13.022,
            13.023,
            13.024000000000001,
            13.025,
            13.026,
            13.027000000000001,
            13.028,
            13.029,
            13.030000000000001,
            13.031,
            13.032,
            13.033,
            13.034,
            13.035,
            13.036,
            13.037,
            13.038,
            13.039,
            13.040000000000001,
            13.041,
            13.042,
            13.043000000000001,
            13.044,
            13.045,
            13.046000000000001,
            13.047,
            13.048,
            13.049,
            13.05,
            13.051,
            13.052,
            13.053,
            13.054,
            13.055,
            13.056000000000001,
            13.057,
            13.058,
            13.059000000000001,
            13.06,
            13.061,
            13.062,
            13.063,
            13.064,
            13.065,
            13.066,
            13.067,
            13.068,
            13.069,
            13.07,
            13.071,
            13.072000000000001,
            13.073,
            13.074,
            13.075000000000001,
            13.076,
            13.077,
            13.078,
            13.079,
            13.08,
            13.081,
            13.082,
            13.083,
            13.084,
            13.085,
            13.086,
            13.087,
            13.088000000000001,
            13.089,
            13.09,
            13.091000000000001,
            13.092,
            13.093,
            13.094,
            13.095,
            13.096,
            13.097,
            13.098,
            13.099,
            13.1,
            13.101,
            13.102,
            13.103,
            13.104000000000001,
            13.105,
            13.106,
            13.107000000000001,
            13.108,
            13.109,
            13.11,
            13.111,
            13.112,
            13.113,
            13.114,
            13.115,
            13.116,
            13.117,
            13.118,
            13.119,
            13.120000000000001,
            13.121,
            13.122,
            13.123000000000001,
            13.124,
            13.125,
            13.126,
            13.127,
            13.128,
            13.129,
            13.13,
            13.131,
            13.132,
            13.133000000000001,
            13.134,
            13.135,
            13.136000000000001,
            13.137,
            13.138,
            13.139000000000001,
            13.14,
            13.141,
            13.142,
            13.143,
            13.144,
            13.145,
            13.146,
            13.147,
            13.148,
            13.149000000000001,
            13.15,
            13.151,
            13.152000000000001,
            13.153,
            13.154,
            13.155000000000001,
            13.156,
            13.157,
            13.158,
            13.159,
            13.16,
            13.161,
            13.162,
            13.163,
            13.164,
            13.165000000000001,
            13.166,
            13.167,
            13.168000000000001,
            13.169,
            13.17,
            13.171000000000001,
            13.172,
            13.173,
            13.174,
            13.175,
            13.176,
            13.177,
            13.178,
            13.179,
            13.18,
            13.181000000000001,
            13.182,
            13.183,
            13.184000000000001,
            13.185,
            13.186,
            13.187,
            13.188,
            13.189,
            13.19,
            13.191,
            13.192,
            13.193,
            13.194,
            13.195,
            13.196,
            13.197000000000001,
            13.198,
            13.199,
            13.200000000000001,
            13.201,
            13.202,
            13.203,
            13.204,
            13.205,
            13.206,
            13.207,
            13.208,
            13.209,
            13.21,
            13.211,
            13.212,
            13.213000000000001,
            13.214,
            13.215,
            13.216000000000001,
            13.217,
            13.218,
            13.219,
            13.22,
            13.221,
            13.222,
            13.223,
            13.224,
            13.225,
            13.226,
            13.227,
            13.228,
            13.229000000000001,
            13.23,
            13.231,
            13.232000000000001,
            13.233,
            13.234,
            13.235,
            13.236,
            13.237,
            13.238,
            13.239,
            13.24,
            13.241,
            13.242,
            13.243,
            13.244,
            13.245000000000001,
            13.246,
            13.247,
            13.248000000000001,
            13.249,
            13.25,
            13.251,
            13.252,
            13.253,
            13.254,
            13.255,
            13.256,
            13.257,
            13.258000000000001,
            13.259,
            13.26,
            13.261000000000001,
            13.262,
            13.263,
            13.264000000000001,
            13.265,
            13.266,
            13.267,
            13.268,
            13.269,
            13.27,
            13.271,
            13.272,
            13.273,
            13.274000000000001,
            13.275,
            13.276,
            13.277000000000001,
            13.278,
            13.279,
            13.280000000000001,
            13.281,
            13.282,
            13.283,
            13.284,
            13.285,
            13.286,
            13.287,
            13.288,
            13.289,
            13.290000000000001,
            13.291,
            13.292,
            13.293000000000001,
            13.294,
            13.295,
            13.296000000000001,
            13.297,
            13.298,
            13.299,
            13.3,
            13.301,
            13.302,
            13.303,
            13.304,
            13.305,
            13.306000000000001,
            13.307,
            13.308,
            13.309000000000001,
            13.31,
            13.311,
            13.312000000000001,
            13.313,
            13.314,
            13.315,
            13.316,
            13.317,
            13.318,
            13.319,
            13.32,
            13.321,
            13.322000000000001,
            13.323,
            13.324,
            13.325000000000001,
            13.326,
            13.327,
            13.328,
            13.329,
            13.33,
            13.331,
            13.332,
            13.333,
            13.334,
            13.335,
            13.336,
            13.337,
            13.338000000000001,
            13.339,
            13.34,
            13.341000000000001,
            13.342,
            13.343,
            13.344,
            13.345,
            13.346,
            13.347,
            13.348,
            13.349,
            13.35,
            13.351,
            13.352,
            13.353,
            13.354000000000001,
            13.355,
            13.356,
            13.357000000000001,
            13.358,
            13.359,
            13.36,
            13.361,
            13.362,
            13.363,
            13.364,
            13.365,
            13.366,
            13.367,
            13.368,
            13.369,
            13.370000000000001,
            13.371,
            13.372,
            13.373000000000001,
            13.374,
            13.375,
            13.376,
            13.377,
            13.378,
            13.379,
            13.38,
            13.381,
            13.382,
            13.383000000000001,
            13.384,
            13.385,
            13.386000000000001,
            13.387,
            13.388,
            13.389000000000001,
            13.39,
            13.391,
            13.392,
            13.393,
            13.394,
            13.395,
            13.396,
            13.397,
            13.398,
            13.399000000000001,
            13.4,
            13.401,
            13.402000000000001,
            13.403,
            13.404,
            13.405000000000001,
            13.406,
            13.407,
            13.408,
            13.409,
            13.41,
            13.411,
            13.412,
            13.413,
            13.414,
            13.415000000000001,
            13.416,
            13.417,
            13.418000000000001,
            13.419,
            13.42,
            13.421000000000001,
            13.422,
            13.423,
            13.424,
            13.425,
            13.426,
            13.427,
            13.428,
            13.429,
            13.43,
            13.431000000000001,
            13.432,
            13.433,
            13.434000000000001,
            13.435,
            13.436,
            13.437000000000001,
            13.438,
            13.439,
            13.44,
            13.441,
            13.442,
            13.443,
            13.444,
            13.445,
            13.446,
            13.447000000000001,
            13.448,
            13.449,
            13.450000000000001,
            13.451,
            13.452,
            13.453,
            13.454,
            13.455,
            13.456,
            13.457,
            13.458,
            13.459,
            13.46,
            13.461,
            13.462,
            13.463000000000001,
            13.464,
            13.465,
            13.466000000000001,
            13.467,
            13.468,
            13.469,
            13.47,
            13.471,
            13.472,
            13.473,
            13.474,
            13.475,
            13.476,
            13.477,
            13.478,
            13.479000000000001,
            13.48,
            13.481,
            13.482000000000001,
            13.483,
            13.484,
            13.485,
            13.486,
            13.487,
            13.488,
            13.489,
            13.49,
            13.491,
            13.492,
            13.493,
            13.494,
            13.495000000000001,
            13.496,
            13.497,
            13.498000000000001,
            13.499,
            13.5,
            13.501,
            13.502,
            13.503,
            13.504,
            13.505,
            13.506,
            13.507,
            13.508000000000001,
            13.509,
            13.51,
            13.511000000000001,
            13.512,
            13.513,
            13.514000000000001,
            13.515,
            13.516,
            13.517,
            13.518,
            13.519,
            13.52,
            13.521,
            13.522,
            13.523,
            13.524000000000001,
            13.525,
            13.526,
            13.527000000000001,
            13.528,
            13.529,
            13.530000000000001,
            13.531,
            13.532,
            13.533,
            13.534,
            13.535,
            13.536,
            13.537,
            13.538,
            13.539,
            13.540000000000001,
            13.541,
            13.542,
            13.543000000000001,
            13.544,
            13.545,
            13.546000000000001,
            13.547,
            13.548,
            13.549,
            13.55,
            13.551,
            13.552,
            13.553,
            13.554,
            13.555,
            13.556000000000001,
            13.557,
            13.558,
            13.559000000000001,
            13.56,
            13.561,
            13.562000000000001,
            13.563,
            13.564,
            13.565,
            13.566,
            13.567,
            13.568,
            13.569,
            13.57,
            13.571,
            13.572000000000001,
            13.573,
            13.574,
            13.575000000000001,
            13.576,
            13.577,
            13.578,
            13.579,
            13.58,
            13.581,
            13.582,
            13.583,
            13.584,
            13.585,
            13.586,
            13.587,
            13.588000000000001,
            13.589,
            13.59,
            13.591000000000001,
            13.592,
            13.593,
            13.594,
            13.595,
            13.596,
            13.597,
            13.598,
            13.599,
            13.6,
            13.601,
            13.602,
            13.603,
            13.604000000000001,
            13.605,
            13.606,
            13.607000000000001,
            13.608,
            13.609,
            13.61,
            13.611,
            13.612,
            13.613,
            13.614,
            13.615,
            13.616,
            13.617,
            13.618,
            13.619,
            13.620000000000001,
            13.621,
            13.622,
            13.623000000000001,
            13.624,
            13.625,
            13.626,
            13.627,
            13.628,
            13.629,
            13.63,
            13.631,
            13.632,
            13.633000000000001,
            13.634,
            13.635,
            13.636000000000001,
            13.637,
            13.638,
            13.639000000000001,
            13.64,
            13.641,
            13.642,
            13.643,
            13.644,
            13.645,
            13.646,
            13.647,
            13.648,
            13.649000000000001,
            13.65,
            13.651,
            13.652000000000001,
            13.653,
            13.654,
            13.655000000000001,
            13.656,
            13.657,
            13.658,
            13.659,
            13.66,
            13.661,
            13.662,
            13.663,
            13.664,
            13.665000000000001,
            13.666,
            13.667,
            13.668000000000001,
            13.669,
            13.67,
            13.671000000000001,
            13.672,
            13.673,
            13.674,
            13.675,
            13.676,
            13.677,
            13.678,
            13.679,
            13.68,
            13.681000000000001,
            13.682,
            13.683,
            13.684000000000001,
            13.685,
            13.686,
            13.687000000000001,
            13.688,
            13.689,
            13.69,
            13.691,
            13.692,
            13.693,
            13.694,
            13.695,
            13.696,
            13.697000000000001,
            13.698
        ],
        [
            0.0,
            0.000999999655711984,
            0.0019999972456991207,
            0.002999990704252831,
            0.003999977965697068,
            0.004999956964404589,
            0.00599992563481321,
            0.0069998819114420845,
            0.007999823728907958,
            0.00899974902194142,
            0.009999655725403197,
            0.010999541774300346,
            0.01199940510380259,
            0.012999243649258519,
            0.013999055346211826,
            0.014998838130417597,
            0.015998589937858524,
            0.016998308704761152,
            0.017997992367612094,
            0.01899763886317428,
            0.019997246128503197,
            0.02099681210096306,
            0.021996334718243075,
            0.022995811918373604,
            0.023995241639742395,
            0.024994621821110778,
            0.025993950401629842,
            0.026993225320856632,
            0.0279924445187703,
            0.02899160593578829,
            0.029990707512782527,
            0.030989747191095506,
            0.03198872291255651,
            0.03298763261949764,
            0.0339864742547701,
            0.03498524576176019,
            0.03598394508440542,
            0.036982570167210696,
            0.03798111895526433,
            0.03897958939425417,
            0.03997797943048361,
            0.040976287010887735,
            0.04197451008304926,
            0.042972646595214714,
            0.043970694496310296,
            0.04496865173595804,
            0.04596651626449169,
            0.04696428603297284,
            0.04796195899320674,
            0.04895953309775835,
            0.0499570062999683,
            0.05095437655396886,
            0.05195164181469973,
            0.05294880003792412,
            0.05394584918024449,
            0.054942787199118534,
            0.05593961205287505,
            0.05693632170072973,
            0.05793291410280102,
            0.05892938722012596,
            0.05992573901467598,
            0.060921967449372685,
            0.061918070488103626,
            0.0629140460957381,
            0.06390989223814275,
            0.0649056068821975,
            0.06590118799581114,
            0.06689663354793694,
            0.06789194150858845,
            0.06888710984885513,
            0.06988213654091795,
            0.07087701955806495,
            0.07187175687470694,
            0.07286634646639312,
            0.07386078630982636,
            0.07485507438287906,
            0.0758492086646085,
            0.0768431871352724,
            0.07783700777634434,
            0.07883066857052917,
            0.07982416750177863,
            0.08081750255530663,
            0.08181067171760455,
            0.08280367297645684,
            0.08379650432095624,
            0.08478916374151903,
            0.08578164922990043,
            0.08677395877920994,
            0.08776609038392642,
            0.08875804203991354,
            0.0897498117444347,
            0.09074139749616858,
            0.09173279729522398,
            0.09272400914315512,
            0.09371503104297675,
            0.09470586099917915,
            0.09569649701774331,
            0.09668693710615586,
            0.09767717927342415,
            0.09866722153009123,
            0.09965706188825073,
            0.10064669836156197,
            0.10163612896526461,
            0.10262535171619384,
            0.10361436463279494,
            0.10460316573513828,
            0.10559175304493407,
            0.10658012458554719,
            0.10756827838201172,
            0.10855621246104598,
            0.10954392485106697,
            0.11053141358220513,
            0.11151867668631887,
            0.11250571219700942,
            0.11349251814963493,
            0.11447909258132563,
            0.1154654335309977,
            0.11645153903936832,
            0.11743740714896972,
            0.11842303590416371,
            0.11940842335115627,
            0.12039356753801156,
            0.12137846651466647,
            0.12236311833294487,
            0.12334752104657196,
            0.12433167271118832,
            0.12531557138436414,
            0.12629921512561346,
            0.12728260199640853,
            0.12826573006019334,
            0.12924859738239822,
            0.13023120203045355,
            0.1312135420738041,
            0.13219561558392243,
            0.13317742063432356,
            0.13415895530057814,
            0.13514021766032683,
            0.13612120579329406,
            0.13710191778130165,
            0.1380823517082825,
            0.13906250566029454,
            0.1400423777255346,
            0.1410219659943514,
            0.14200126855925987,
            0.14298028351495437,
            0.1439590089583221,
            0.14493744298845726,
            0.14591558370667365,
            0.14689342921651885,
            0.1478709776237871,
            0.14884822703653294,
            0.14982517556508457,
            0.15080182132205688,
            0.15177816242236494,
            0.1527541969832372,
            0.15372992312422848,
            0.15470533896723312,
            0.15568044263649847,
            0.15665523225863737,
            0.15762970596264164,
            0.1586038618798948,
            0.1595776981441851,
            0.1605512128917184,
            0.16152440426113102,
            0.16249727039350256,
            0.16346980943236883,
            0.16444201952373425,
            0.16541389881608498,
            0.16638544546040113,
            0.16735665761016985,
            0.16832753342139756,
            0.1692980710526225,
            0.17026826866492747,
            0.1712381244219523,
            0.1722076364899055,
            0.17317680303757796,
            0.17414562223635402,
            0.17511409226022454,
            0.1760822112857988,
            0.17704997749231685,
            0.17801738906166162,
            0.178984444178371,
            0.17995114102964987,
            0.18091747780538228,
            0.18188345269814343,
            0.18284906390321137,
            0.18381430961857925,
            0.18477918804496682,
            0.18574369738583257,
            0.1867078358473853,
            0.1876716016385958,
            0.1886349929712087,
            0.1895980080597542,
            0.19056064512155904,
            0.19152290237675887,
            0.19248477804830919,
            0.19344627036199705,
            0.19440737754645246,
            0.19536809783315948,
            0.19632842945646783,
            0.1972883706536041,
            0.19824791966468314,
            0.19920707473271848,
            0.20016583410363473,
            0.2011241960262774,
            0.202082158752425,
            0.20303972053679903,
            0.20399687963707586,
            0.204953634313897,
            0.20590998283088013,
            0.20686592345463028,
            0.20782145445474973,
            0.20877657410384962,
            0.20973128067756017,
            0.21068557245454125,
            0.21163944771649318,
            0.2125929047481671,
            0.21354594183737546,
            0.2144985572750025,
            0.21545074935501438,
            0.21640251637447006,
            0.21735385663353107,
            0.21830476843547178,
            0.2192552500866899,
            0.22020529989671622,
            0.22115491617822525,
            0.2221040972470444,
            0.223052841422165,
            0.22400114702575122,
            0.22494901238315082,
            0.22589643582290422,
            0.22684341567675512,
            0.22778995027965943,
            0.2287360379697955,
            0.2296816770885736,
            0.23062686598064533,
            0.23157160299391352,
            0.23251588647954144,
            0.23345971479196206,
            0.23440308628888812,
            0.2353459993313208,
            0.23628845228355935,
            0.23723044351321013,
            0.23817197139119586,
            0.23911303429176486,
            0.24005363059249993,
            0.24099375867432785,
            0.24193341692152753,
            0.24287260372173985,
            0.2438113174659758,
            0.24474955654862574,
            0.24568731936746815,
            0.24662460432367816,
            0.2475614098218363,
            0.24849773426993732,
            0.24943357607939823,
            0.25036893366506763,
            0.25130380544523334,
            0.25223818984163143,
            0.2531720852794542,
            0.25410549018735873,
            0.2550384029974748,
            0.25597082214541367,
            0.25690274607027574,
            0.2578341732146589,
            0.2587651020246662,
            0.2596955309499144,
            0.2606254584435416,
            0.2615548829622151,
            0.2624838029661393,
            0.2634122169190637,
            0.26434012328829,
            0.26526752054468067,
            0.2661944071626658,
            0.26712078162025127,
            0.26804664239902565,
            0.26897198798416816,
            0.26989681686445594,
            0.27082112753227133,
            0.27174491848360943,
            0.27266818821808503,
            0.27359093523893985,
            0.2745131580530499,
            0.2754348551709326,
            0.27635602510675317,
            0.27727666637833304,
            0.2781967775071551,
            0.27911635701837145,
            0.28003540344081046,
            0.28095391530698316,
            0.28187189115308986,
            0.2827893295190269,
            0.2837062289483937,
            0.2846225879884986,
            0.2855384051903658,
            0.2864536791087419,
            0.28736840830210214,
            0.28828259133265666,
            0.2891962267663567,
            0.2901093131729014,
            0.2910218491257432,
            0.29193383320209465,
            0.29284526398293403,
            0.2937561400530116,
            0.2946664600008558,
            0.29557622241877834,
            0.2964854259028809,
            0.29739406905306065,
            0.29830215047301595,
            0.29920966877025185,
            0.3001166225560866,
            0.30102301044565577,
            0.3019288310579194,
            0.3028340830156661,
            0.3037387649455194,
            0.304642875477943,
            0.3055464132472453,
            0.3064493768915859,
            0.3073517650529799,
            0.3082535763773035,
            0.3091548095142984,
            0.31005546311757837,
            0.31095553584463237,
            0.31185502635683093,
            0.31275393331943036,
            0.31365225540157765,
            0.3145499912763156,
            0.31544713962058707,
            0.31634369911523985,
            0.3172396684450313,
            0.3181350462986333,
            0.31902983136863605,
            0.3199240223515527,
            0.3208176179478243,
            0.32171061686182356,
            0.32260301780185935,
            0.32349481948018105,
            0.3243860206129827,
            0.32527661992040713,
            0.32616661612654957,
            0.32705600795946255,
            0.3279447941511592,
            0.32883297343761775,
            0.32972054455878447,
            0.3306075062585787,
            0.3314938572848956,
            0.33237959638961034,
            0.3332647223285818,
            0.3341492338616557,
            0.33503312975266875,
            0.335916408769452,
            0.33679906968383383,
            0.33768111127164385,
            0.3385625323127161,
            0.33944333159089224,
            0.340323507894025,
            0.3412030600139806,
            0.34208198674664325,
            0.3429602868919174,
            0.34383795925373,
            0.34471500264003485,
            0.3455914158628152,
            0.34646719773808554,
            0.3473423470858961,
            0.34821686273033403,
            0.34909074349952735,
            0.3499639882256464,
            0.35083659574490755,
            0.35170856489757546,
            0.35257989452796484,
            0.3534505834844438,
            0.35432063061943564,
            0.3551900347894218,
            0.3560587948549435,
            0.3569269096806043,
            0.3577943781350723,
            0.35866119909108213,
            0.3595273714254372,
            0.36039289401901153,
            0.361257765756752,
            0.36212198552767955,
            0.36298555222489254,
            0.3638484647455668,
            0.3647107219909587,
            0.36557232286640606,
            0.36643326628133055,
            0.36729355114923856,
            0.3681531763877234,
            0.3690121409184662,
            0.3698704436672378,
            0.3707280835639003,
            0.37158505954240817,
            0.3724413705408092,
            0.3732970155012467,
            0.3741519933699594,
            0.37500630309728405,
            0.3758599436376555,
            0.37671291394960843,
            0.3775652129957772,
            0.37841683974289864,
            0.3792677931618113,
            0.3801180722274571,
            0.3809676759188821,
            0.38181660321923705,
            0.3826648531157785,
            0.3835124245998686,
            0.38435931666697665,
            0.3852055283166793,
            0.38605105855266086,
            0.3868959063827143,
            0.38774007081874096,
            0.3885835508767512,
            0.3894263455768653,
            0.39026845394331255,
            0.3911098750044327,
            0.39195060779267515,
            0.39279065134459995,
            0.3936300047008767,
            0.3944686669062861,
            0.3953066370097186,
            0.39614391406417476,
            0.39698049712676553,
            0.39781638525871166,
            0.3986515775253434,
            0.39948607299610095,
            0.40031987074453274,
            0.40115296984829674,
            0.401985369389159,
            0.4028170684529934,
            0.4036480661297813,
            0.404478361513611,
            0.40530795370267675,
            0.40613684179927895,
            0.40696502490982245,
            0.4077925021448165,
            0.4086192726188739,
            0.40944533545070966,
            0.41027068976314096,
            0.41109533468308573,
            0.41191926934156137,
            0.4127424928736847,
            0.4135650044186697,
            0.4143868031198276,
            0.4152078881245648,
            0.41602825858438225,
            0.4168479136548738,
            0.4176668524957256,
            0.4184850742707136,
            0.41930257814770333,
            0.4201193632986482,
            0.4209354288995875,
            0.4217507741306454,
            0.42256539817602934,
            0.42337930022402814,
            0.4241924794670113,
            0.42500493510142556,
            0.42581666632779497,
            0.42662767235071813,
            0.4274379523788668,
            0.4282475056249835,
            0.4290563313058803,
            0.42986442864243646,
            0.4306717968595965,
            0.43147843518636847,
            0.4322843428558211,
            0.43308951910508264,
            0.43389396317533824,
            0.4346976743118275,
            0.4355006517638427,
            0.43630289478472645,
            0.43710440263186906,
            0.43790517456670625,
            0.43870520985471706,
            0.43950450776542105,
            0.4403030675723762,
            0.44110088855317586,
            0.4418979699894463,
            0.4426943111668446,
            0.4434899113750552,
            0.4442847699077881,
            0.4450788860627754,
            0.44587225914176865,
            0.4466648884505363,
            0.44745677329886063,
            0.44824791300053507,
            0.44903830687336094,
            0.4498279542391446,
            0.45061685442369437,
            0.451405006756818,
            0.4521924105723189,
            0.45297906520799297,
            0.4537649700056261,
            0.45455012431099046,
            0.455334527473841,
            0.4561181788479132,
            0.4569010777909183,
            0.4576832236645411,
            0.4584646158344361,
            0.45924525367022384,
            0.4600251365454881,
            0.4608042638377714,
            0.46158263492857243,
            0.4623602492033417,
            0.46313710605147834,
            0.46391320486632653,
            0.464688545045171,
            0.46546312598923456,
            0.46623694710367297,
            0.4670100077975721,
            0.46778230748394406,
            0.4685538455797222,
            0.4693246215057586,
            0.4700946346868194,
            0.4708638845515806,
            0.4716323705326247,
            0.472400092066436,
            0.47316704859339687,
            0.47393323955778355,
            0.4746986644077617,
            0.47546332259538265,
            0.47622721357657877,
            0.47699033681115915,
            0.47775269176280627,
            0.47851427789906953,
            0.4792750946913635,
            0.4800351416149617,
            0.48079441814899226,
            0.4815529237764345,
            0.4823106579841133,
            0.4830676202626953,
            0.48382381010668396,
            0.4845792270144145,
            0.48533387048805077,
            0.48608774003357863,
            0.4868408351608026,
            0.48759315538334075,
            0.4883447002186194,
            0.4890954691878693,
            0.48984546181612,
            0.49059467763219516,
            0.49134311616870796,
            0.49209077696205555,
            0.49283765955241515,
            0.4935837634837374,
            0.49432908830374317,
            0.49507363356391704,
            0.4958173988195028,
            0.49656038362949856,
            0.49730258755665147,
            0.49804401016745203,
            0.49878465103213004,
            0.4995245097246471,
            0.5002635858226944,
            0.5010018789076847,
            0.5017393885647492,
            0.50247611438273,
            0.5032120559541768,
            0.5039472128753397,
            0.5046815847461658,
            0.5054151711702908,
            0.5061479717550366,
            0.5068799861114041,
            0.5076112138540666,
            0.5083416546013677,
            0.5090713079753115,
            0.5098001736015609,
            0.5105282511094282,
            0.5112555401318717,
            0.5119820403054907,
            0.5127077512705165,
            0.5134326726708103,
            0.5141568041538548,
            0.5148801453707497,
            0.5156026959762054,
            0.5163244556285368,
            0.5170454239896586,
            0.5177656007250776,
            0.5184849855038877,
            0.5192035779987649,
            0.5199213778859594,
            0.5206383848452903,
            0.5213545985601401,
            0.5220700187174482,
            0.5227846450077038,
            0.5234984771249421,
            0.5242115147667359,
            0.5249237576341904,
            0.5256352054319374,
            0.5263458578681275,
            0.5270557146544259,
            0.5277647755060041,
            0.5284730401415357,
            0.5291805082831879,
            0.529887179656617,
            0.5305930539909608,
            0.5312981310188326,
            0.532002410476315,
            0.5327058921029535,
            0.533408575641749,
            0.5341104608391534,
            0.5348115474450602,
            0.5355118352128012,
            0.5362113238991372,
            0.5369100132642528,
            0.5376079030717504,
            0.5383049930886411,
            0.5390012830853412,
            0.5396967728356634,
            0.540391462116811,
            0.5410853507093707,
            0.5417784383973063,
            0.5424707249679517,
            0.5431622102120047,
            0.5438528939235193,
            0.5445427758998991,
            0.5452318559418918,
            0.5459201338535803,
            0.546607609442377,
            0.5472942825190172,
            0.5479801528975519,
            0.5486652203953397,
            0.5493494848330424,
            0.5500329460346148,
            0.5507156038273017,
            0.5513974580416267,
            0.5520785085113883,
            0.5527587550736514,
            0.5534381975687407,
            0.5541168358402335,
            0.5547946697349531,
            0.5554716991029608,
            0.5561479237975494,
            0.5568233436752359,
            0.5574979585957546,
            0.55817176842205,
            0.5588447730202682,
            0.5595169722597525,
            0.5601883660130332,
            0.5608589541558223,
            0.5615287365670055,
            0.5621977131286353,
            0.5628658837259233,
            0.5635332482472335,
            0.5641998065840742,
            0.5648655586310913,
            0.565530504286061,
            0.5661946434498814,
            0.5668579760265672,
            0.56752050192324,
            0.5681822210501223,
            0.5688431333205299,
            0.5695032386508645,
            0.5701625369606054,
            0.5708210281723035,
            0.5714787122115725,
            0.5721355890070823,
            0.5727916584905515,
            0.5734469205967384,
            0.5741013752634361,
            0.5747550224314628,
            0.5754078620446549,
            0.5760598940498598,
            0.5767111183969283,
            0.5773615350387059,
            0.5780111439310269,
            0.5786599450327058,
            0.5793079383055293,
            0.57995512371425,
            0.5806015012265776,
            0.5812470708131714,
            0.5818918324476334,
            0.5825357861064995,
            0.5831789317692325,
            0.5838212694182146,
            0.584462799038739,
            0.5851035206190027,
            0.5857434341500989,
            0.5863825396260084,
            0.5870208370435929,
            0.5876583264025864,
            0.5882950077055878,
            0.5889308809580537,
            0.5895659461682888,
            0.5902002033474407,
            0.5908336525094897,
            0.5914662936712425,
            0.5920981268523232,
            0.592729152075167,
            0.5933593693650108,
            0.5939887787498859,
            0.5946173802606112,
            0.5952451739307828,
            0.5958721597967692,
            0.5964983378977009,
            0.5971237082754637,
            0.597748270974691,
            0.5983720260427546,
            0.5989949735297588,
            0.5996171134885304,
            0.6002384459746116,
            0.600858971046253,
            0.6014786887644042,
            0.602097599192706,
            0.6027157023974841,
            0.6033329984477384,
            0.6039494874151375,
            0.6045651693740095,
            0.605180044401334,
            0.6057941125767348,
            0.6064073739824709,
            0.6070198287034293,
            0.6076314768271166,
            0.6082423184436513,
            0.6088523536457549,
            0.6094615825287453,
            0.6100700051905279,
            0.6106776217315869,
            0.6112844322549791,
            0.6118904368663237,
            0.6124956356737961,
            0.6131000287881183,
            0.6137036163225521,
            0.6143063983928901,
            0.6149083751174487,
            0.6155095466170584,
            0.6161099130150571,
            0.6167094744372815,
            0.6173082310120593,
            0.6179061828702006,
            0.6185033301449898,
            0.6190996729721787,
            0.6196952114899763,
            0.6202899458390427,
            0.6208838761624799,
            0.6214770026058235,
            0.6220693253170361,
            0.6226608444464966,
            0.6232515601469949,
            0.6238414725737212,
            0.6244305818842607,
            0.6250188882385823,
            0.6256063917990329,
            0.6261930927303282,
            0.626778991199545,
            0.627364087376112,
            0.6279483814318042,
            0.6285318735407313,
            0.6291145638793317,
            0.6296964526263649,
            0.6302775399629017,
            0.6308578260723166,
            0.6314373111402803,
            0.6320159953547505,
            0.6325938789059653,
            0.633170961986433,
            0.6337472447909255,
            0.63432272751647,
            0.6348974103623402,
            0.635471293530048,
            0.6360443772233366,
            0.6366166616481712,
            0.6371881470127317,
            0.6377588335274029,
            0.638328721404769,
            0.6388978108596026,
            0.6394661021088586,
            0.6400335953716653,
            0.6406002908693166,
            0.641166188825263,
            0.6417312894651042,
            0.6422955930165808,
            0.6428590997095665,
            0.6434218097760585,
            0.6439837234501719,
            0.6445448409681289,
            0.6451051625682526,
            0.6456646884909573,
            0.6462234189787421,
            0.6467813542761812,
            0.6473384946299169,
            0.6478948402886502,
            0.6484503915031344,
            0.6490051485261653,
            0.6495591116125742,
            0.6501122810192191,
            0.6506646570049773,
            0.6512162398307361,
            0.6517670297593862,
            0.6523170270558117,
            0.6528662319868848,
            0.6534146448214546,
            0.653962265830341,
            0.6545090952863256,
            0.6550551334641447,
            0.6556003806404797,
            0.6561448370939501,
            0.6566885031051052,
            0.6572313789564164,
            0.6577734649322676,
            0.6583147613189494,
            0.6588552684046488,
            0.6593949864794428,
            0.6599339158352897,
            0.6604720567660205,
            0.661009409567332,
            0.6615459745367778,
            0.6620817519737605,
            0.6626167421795244,
            0.6631509454571455,
            0.6636843621115265,
            0.6642169924493857,
            0.6647488367792509,
            0.6652798954114507,
            0.665810168658107,
            0.6663396568331255,
            0.6668683602521902,
            0.667396279232753,
            0.6679234140940273,
            0.6684497651569791,
            0.6689753327443194,
            0.6695001171804961,
            0.6700241187916862,
            0.6705473379057881,
            0.6710697748524125,
            0.6715914299628761,
            0.672112303570192,
            0.6726323960090632,
            0.6731517076158735,
            0.6736702387286807,
            0.6741879896872073,
            0.6747049608328339,
            0.6752211525085906,
            0.6757365650591494,
            0.6762511988308161,
            0.6767650541715221,
            0.6772781314308174,
            0.677790430959862,
            0.6783019531114183,
            0.678812698239843,
            0.6793226667010798,
            0.6798318588526507,
            0.6803402750536492,
            0.6808479156647317,
            0.6813547810481094,
            0.681860871567542,
            0.682366187588328,
            0.6828707294772981,
            0.6833744976028074,
            0.6838774923347265,
            0.6843797140444353,
            0.6848811631048141,
            0.6853818398902358,
            0.6858817447765597,
            0.6863808781411216,
            0.686879240362727,
            0.6873768318216434,
            0.6878736528995938,
            0.6883697039797461,
            0.6888649854467083,
            0.6893594976865188,
            0.6898532410866398,
            0.6903462160359498,
            0.6908384229247341,
            0.6913298621446803,
            0.6918205340888673,
            0.6923104391517599,
            0.6927995777292002,
            0.6932879502184004,
            0.6937755570179347,
            0.6942623985277325,
            0.6947484751490696,
            0.6952337872845619,
            0.6957183353381567,
            0.6962021197151264,
            0.6966851408220595,
            0.6971673990668539,
            0.6976488948587092,
            0.6981296286081191,
            0.6986096007268643,
            0.699088811628004,
            0.6995672617258694,
            0.7000449514360553,
            0.7005218811754144,
            0.7009980513620472,
            0.7014734624152961,
            0.7019481147557383,
            0.7024220088051771,
            0.7028951449866362,
            0.7033675237243497,
            0.7038391454437571,
            0.7043100105714952,
            0.70478011953539,
            0.7052494727644498,
            0.7057180706888582,
            0.7061859137399661,
            0.7066530023502846,
            0.7071193369534778,
            0.7075849179843553,
            0.7080497458788645,
            0.7085138210740847,
            0.7089771440082174,
            0.7094397151205817,
            0.7099015348516051,
            0.7103626036428171,
            0.710822921936841,
            0.7112824901773882,
            0.7117413088092499,
            0.7121993782782897,
            0.7126566990314374,
            0.7131132715166808,
            0.7135690961830584,
            0.7140241734806537,
            0.7144785038605864,
            0.7149320877750058,
            0.7153849256770837,
            0.715837018021008,
            0.716288365261974,
            0.7167389678561786,
            0.7171888262608126,
            0.7176379409340534,
            0.7180863123350593,
            0.7185339409239598,
            0.7189808271618519,
            0.7194269715107902,
            0.7198723744337809,
            0.7203170363947758,
            0.7207609578586635,
            0.7212041392912628,
            0.721646581159318,
            0.7220882839304879,
            0.7225292480733425,
            0.7229694740573542,
            0.7234089623528908,
            0.7238477134312095,
            0.7242857277644493,
            0.7247230058256244,
            0.725159548088617,
            0.7255953550281709,
            0.726030427119884,
            0.726464764840202,
            0.7268983686664114,
            0.7273312390766329,
            0.7277633765498133,
            0.7281947815657214,
            0.7286254546049376,
            0.7290553961488507,
            0.7294846066796484,
            0.7299130866803124,
            0.7303408366346099,
            0.7307678570270885,
            0.7311941483430692,
            0.7316197110686383,
            0.7320445456906429,
            0.7324686526966819,
            0.7328920325751016,
            0.7333146858149868,
            0.7337366129061563,
            0.7341578143391544,
            0.734578290605246,
            0.7349980421964087,
            0.735417069605326,
            0.7358353733253832,
            0.7362529538506568,
            0.736669811675912,
            0.7370859472965929,
            0.7375013612088185,
            0.7379160539093743,
            0.7383300258957068,
            0.7387432776659173,
            0.7391558097187538,
            0.739567622553607,
            0.7399787166705016,
            0.7403890925700911,
            0.7407987507536505,
            0.7412076917230714,
            0.7416159159808541,
            0.7420234240301011,
            0.7424302163745129,
            0.7428362935183793,
            0.7432416559665735,
            0.7436463042245464,
            0.7440502387983207,
            0.7444534601944829,
            0.744855968920179,
            0.7452577654831068,
            0.7456588503915099,
            0.7460592241541718,
            0.7464588872804101,
            0.7468578402800686,
            0.7472560836635134,
            0.7476536179416241,
            0.7480504436257904,
            0.7484465612279038,
            0.7488419712603518,
            0.7492366742360125,
            0.7496306706682491,
            0.7500239610709011,
            0.7504165459582804,
            0.7508084258451655,
            0.7511996012467939,
            0.7515900726788565,
            0.7519798406574925,
            0.7523689056992817,
            0.7527572683212409,
            0.7531449290408149,
            0.7535318883758726,
            0.7539181468447013,
            0.7543037049659983,
            0.7546885632588678,
            0.7550727222428132,
            0.7554561824377312,
            0.7558389443639077,
            0.7562210085420085,
            0.7566023754930776,
            0.7569830457385277,
            0.7573630198001369,
            0.7577422982000404,
            0.7581208814607271,
            0.7584987701050329,
            0.7588759646561336,
            0.7592524656375415,
            0.7596282735730975,
            0.7600033889869662,
            0.760377812403631,
            0.7607515443478866,
            0.7611245853448345,
            0.7614969359198767,
            0.7618685965987108,
            0.7622395679073234,
            0.7626098503719851,
            0.7629794445192443,
            0.763348350875922,
            0.7637165699691058,
            0.764084102326145,
            0.7644509484746439,
            0.7648171089424568,
            0.7651825842576832,
            0.7655473749486604,
            0.7659114815439602,
            0.7662749045723815,
            0.7666376445629453,
            0.7669997020448897,
            0.7673610775476644,
            0.7677217716009243,
            0.7680817847345254,
            0.7684411174785173,
            0.7687997703631412,
            0.76915774391882,
            0.769515038676157,
            0.769871655165928,
            0.7702275939190768,
            0.7705828554667096,
            0.77093744034009,
            0.7712913490706336,
            0.771644582189902,
            0.771997140229598,
            0.7723490237215611,
            0.7727002331977603,
            0.7730507691902908,
            0.7734006322313677,
            0.7737498228533204,
            0.7740983415885887,
            0.7744461889697166,
            0.7747933655293466,
            0.7751398718002164,
            0.775485708315152,
            0.7758308756070625,
            0.7761753742089369,
            0.776519204653836,
            0.7768623674748905,
            0.777204863205293,
            0.7775466923782949,
            0.7778878555272006,
            0.7782283531853624,
            0.7785681858861753,
            0.778907354163072,
            0.7792458585495191,
            0.7795836995790101,
            0.7799208777850613,
            0.7802573937012077,
            0.7805932478609965,
            0.7809284407979827,
            0.7812629730457256,
            0.7815968451377812,
            0.781930057607699,
            0.782262610989017,
            0.7825945058152571,
            0.7829257426199184,
            0.7832563219364751,
            0.7835862442983694,
            0.7839155102390079,
            0.7842441202917552,
            0.7845720749899328,
            0.7848993748668088,
            0.7852260204555984,
            0.7855520122894557,
            0.7858773509014705,
            0.7862020368246626,
            0.7865260705919787,
            0.7868494527362857,
            0.787172183790367,
            0.7874942642869184,
            0.7878156947585423,
            0.7881364757377434,
            0.7884566077569246,
            0.7887760913483816,
            0.7890949270442991,
            0.7894131153767449,
            0.789730656877667,
            0.790047552078888,
            0.7903638015121005,
            0.7906794057088629,
            0.7909943652005946,
            0.7913086805185721,
            0.7916223521939231,
            0.7919353807576237,
            0.7922477667404932,
            0.7925595106731886,
            0.7928706130862025,
            0.793181074509856,
            0.7934908954742963,
            0.7938000765094915,
            0.7941086181452257,
            0.7944165209110957,
            0.794723785336506,
            0.7950304119506643,
            0.7953364012825772,
            0.7956417538610463,
            0.7959464702146635,
            0.7962505508718072,
            0.7965539963606368,
            0.7968568072090896,
            0.7971589839448768,
            0.7974605270954771,
            0.7977614371881355,
            0.7980617147498563,
            0.7983613603074009,
            0.7986603743872824,
            0.7989587575157616,
            0.7992565102188438,
            0.7995536330222729,
            0.7998501264515285,
            0.8001459910318224,
            0.8004412272880919,
            0.8007358357449986,
            0.8010298169269224,
            0.8013231713579583,
            0.8016158995619117,
            0.801908002062295,
            0.8021994793823237,
            0.8024903320449106,
            0.8027805605726642,
            0.8030701654878831,
            0.8033591473125528,
            0.803647506568341,
            0.8039352437765944,
            0.804222359458334,
            0.8045088541342517,
            0.8047947283247059,
            0.8050799825497185,
            0.8053646173289692,
            0.8056486331817941,
            0.8059320306271794,
            0.8062148101837588,
            0.8064969723698102,
            0.8067785177032503,
            0.8070594467016311,
            0.8073397598821376,
            0.8076194577615821,
            0.8078985408564021,
            0.8081770096826544,
            0.8084548647560138,
            0.8087321065917673,
            0.8090087357048112,
            0.8092847526096476,
            0.8095601578203805,
            0.8098349518507113,
            0.8101091352139366,
            0.8103827084229431,
            0.8106556719902047,
            0.810928026427779,
            0.811199772247303,
            0.8114709099599894,
            0.811741440076624,
            0.8120113631075613,
            0.812280679562721,
            0.8125493899515841,
            0.8128174947831899,
            0.8130849945661325,
            0.8133518898085569,
            0.8136181810181548,
            0.813883868702163,
            0.8141489533673575,
            0.8144134355200519,
            0.8146773156660929,
            0.8149405943108574,
            0.815203271959248,
            0.8154653491156912,
            0.8157268262841327,
            0.8159877039680338,
            0.8162479826703691,
            0.8165076628936223,
            0.816766745139783,
            0.817025229910343,
            0.8172831177062938,
            0.8175404090281218,
            0.8177971043758064,
            0.8180532042488163,
            0.8183087091461055,
            0.8185636195661105,
            0.8188179360067467,
            0.8190716589654059,
            0.8193247889389518,
            0.8195773264237183,
            0.8198292719155039,
            0.8200806259095715,
            0.8203313889006423,
            0.8205815613828945,
            0.8208311438499589,
            0.8210801367949171,
            0.821328540710296,
            0.8215763560880677,
            0.8218235834196431,
            0.8220702231958714,
            0.8223162759070356,
            0.8225617420428499,
            0.8228066220924551,
            0.823050916544419,
            0.8232946258867284,
            0.823537750606791,
            0.8237802911914283,
            0.824022248126875,
            0.8242636218987741,
            0.8245044129921774,
            0.8247446218915369,
            0.8249842490807067,
            0.825223295042938,
            0.8254617602608756,
            0.825699645216556,
            0.8259369503914038,
            0.8261736762662288,
            0.826409823321224,
            0.8266453920359609,
            0.8268803828893876,
            0.8271147963598262,
            0.827348632924969,
            0.8275818930618761,
            0.8278145772469732,
            0.8280466859560469,
            0.8282782196642433,
            0.8285091788460653,
            0.8287395639753687,
            0.8289693755253601,
            0.8291986139685934,
            0.829427279776968,
            0.8296553734217251,
            0.8298828953734457,
            0.830109846102047,
            0.8303362260767795,
            0.8305620357662258,
            0.8307872756382961,
            0.8310119461602261,
            0.8312360477985749,
            0.8314595810192208,
            0.83168254628736,
            0.8319049440675039,
            0.8321267748234744,
            0.8323480390184048,
            0.8325687371147329,
            0.8327888695742017,
            0.8330084368578559,
            0.8332274394260376,
            0.8334458777383859,
            0.8336637522538335,
            0.833881063430603,
            0.8340978117262062,
            0.8343139975974401,
            0.8345296215003851,
            0.8347446838904018,
            0.8349591852221292,
            0.8351731259494807,
            0.8353865065256441,
            0.8355993274030763,
            0.8358115890335027,
            0.8360232918679139,
            0.8362344363565631,
            0.8364450229489641,
            0.8366550520938886,
            0.8368645242393633,
            0.8370734398326688,
            0.8372817993203349,
            0.8374896031481406,
            0.8376968517611095,
            0.8379035456035098,
            0.8381096851188488,
            0.8383152707498738,
            0.838520302938567,
            0.838724782126145,
            0.8389287087530547,
            0.839132083258973,
            0.8393349060828029,
            0.8395371776626711,
            0.8397388984359272,
            0.8399400688391396,
            0.8401406893080942,
            0.8403407602777911,
            0.840540282182445,
            0.8407392554554787,
            0.8409376805295248,
            0.8411355578364202,
            0.8413328878072065,
            0.8415296708721262,
            0.8417259074606209,
            0.8419215980013292,
            0.8421167429220839,
            0.8423113426499106,
            0.8425053976110248,
            0.8426989082308305,
            0.8428918749339168,
            0.843084298144057,
            0.843276178284206,
            0.8434675157764971,
            0.8436583110422421,
            0.8438485645019265,
            0.84403827657521,
            0.844227447680922,
            0.8444160782370612,
            0.8446041686607925,
            0.8447917193684454,
            0.8449787307755126,
            0.8451652032966452,
            0.8453511373456545,
            0.8455365333355068,
            0.8457213916783232,
            0.8459057127853762,
            0.8460894970670888,
            0.8462727449330325,
            0.8464554567919237,
            0.8466376330516234,
            0.846819274119135,
            0.847000380400601,
            0.847180952301303,
            0.8473609902256579,
            0.8475404945772165,
            0.8477194657586624,
            0.8478979041718091,
            0.8480758102175984,
            0.8482531842960984,
            0.8484300268065017,
            0.8486063381471228,
            0.8487821187153978,
            0.8489573689078804,
            0.849132089120242,
            0.8493062797472685,
            0.8494799411828582,
            0.849653073820022,
            0.8498256780508786,
            0.8499977542666557,
            0.8501693028576851,
            0.8503403242134031,
            0.8505108187223482,
            0.8506807867721585,
            0.8508502287495713,
            0.8510191450404193,
            0.8511875360296307,
            0.8513554021012266,
            0.8515227436383189,
            0.851689561023109,
            0.8518558546368871,
            0.8520216248600271,
            0.852186872071989,
            0.8523515966513145,
            0.8525157989756259,
            0.8526794794216246,
            0.8528426383650894,
            0.8530052761808741,
            0.8531673932429072,
            0.8533289899241889,
            0.8534900665967896,
            0.853650623631849,
            0.8538106613995737,
            0.8539701802692362,
            0.854129180609172,
            0.8542876627867796,
            0.8544456271685177,
            0.8546030741199038,
            0.854760004005513,
            0.8549164171889756,
            0.8550723140329767,
            0.8552276948992532,
            0.8553825601485933,
            0.8555369101408344,
            0.8556907452348614,
            0.855844065788606,
            0.8559968721590435,
            0.856149164702193,
            0.856300943773115,
            0.8564522097259096,
            0.8566029629137156,
            0.8567532036887088,
            0.8569029324021001,
            0.8570521494041341,
            0.8572008550440882,
            0.8573490496702705,
            0.8574967336300184,
            0.857643907269697,
            0.8577905709346986,
            0.8579367249694393,
            0.8580823697173591,
            0.8582275055209209,
            0.8583721327216067,
            0.8585162516599188,
            0.8586598626753765,
            0.8588029661065159,
            0.8589455622908873,
            0.859087651565055,
            0.8592292342645952,
            0.8593703107240948,
            0.8595108812771491,
            0.859650946256363,
            0.8597905059933459,
            0.8599295608187143,
            0.8600681110620859,
            0.8602061570520834,
            0.8603436991163292,
            0.860480737581445,
            0.8606172727730521,
            0.8607533050157674,
            0.8608888346332045,
            0.8610238619479711,
            0.8611583872816676,
            0.861292410954887,
            0.8614259332872113,
            0.8615589545972134,
            0.8616914752024523,
            0.861823495419475,
            0.8619550155638129,
            0.8620860359499825,
            0.8622165568914816,
            0.8623465787007906,
            0.8624761016893701,
            0.8626051261676592,
            0.8627336524450755,
            0.8628616808300124,
            0.8629892116298393,
            0.8631162451508996,
            0.8632427816985089,
            0.8633688215769563,
            0.8634943650894992,
            0.8636194125383659,
            0.8637439642247522,
            0.8638680204488209,
            0.8639915815097012,
            0.864114647705486,
            0.8642372193332325,
            0.8643592966889592,
            0.8644808800676469,
            0.8646019697632359,
            0.8647225660686253,
            0.8648426692756721,
            0.8649622796751898,
            0.8650813975569479,
            0.8652000232096692,
            0.8653181569210313,
            0.8654357989776625,
            0.8655529496651436,
            0.8656696092680043,
            0.8657857780697238,
            0.865901456352729,
            0.8660166443983935,
            0.8661313424870368,
            0.8662455508979229,
            0.8663592699092598,
            0.8664724997981973,
            0.8665852408408273,
            0.866697493312182,
            0.8668092574862335,
            0.8669205336358915,
            0.867031322033003,
            0.867141622948353,
            0.8672514366516598,
            0.8673607634115776,
            0.8674696034956932,
            0.8675779571705262,
            0.8676858247015274,
            0.867793206353078,
            0.8679001023884887,
            0.8680065130699987,
            0.8681124386587749,
            0.8682178794149102,
            0.8683228355974238,
            0.8684273074642591,
            0.8685312952722835,
            0.8686347992772872,
            0.8687378197339813,
            0.8688403568959997,
            0.8689424110158946,
            0.8690439823451382,
            0.8691450711341207,
            0.8692456776321491,
            0.8693458020874474,
            0.8694454447471551,
            0.8695446058573258,
            0.8696432856629273,
            0.86974148440784,
            0.869839202334856,
            0.8699364396856794,
            0.8700331967009234,
            0.8701294736201115,
            0.8702252706816753,
            0.8703205881229539,
            0.8704154261801936,
            0.8705097850885473,
            0.8706036650820714,
            0.8706970663937279,
            0.8707899892553825,
            0.8708824338978027,
            0.870974400550659,
            0.8710658894425216,
            0.8711569008008623,
            0.8712474348520517,
            0.8713374918213598,
            0.8714270719329533,
            0.871516175409897,
            0.8716048024741524,
            0.8716929533465756,
            0.8717806282469179,
            0.8718678273938248,
            0.8719545510048353,
            0.8720407992963808,
            0.8721265724837843,
            0.8722118707812601,
            0.8722966944019129,
            0.8723810435577367,
            0.8724649184596147,
            0.872548319317318,
            0.8726312463395055,
            0.8727136997337228,
            0.8727956797064012,
            0.8728771864628573,
            0.8729582202072925,
            0.8730387811427925,
            0.8731188694713254,
            0.8731984853937427,
            0.8732776291097775,
            0.8733563008180436,
            0.8734345007160359,
            0.8735122290001293,
            0.8735894858655774,
            0.8736662715065123,
            0.8737425861159444,
            0.8738184298857615,
            0.8738938030067275,
            0.8739687056684826,
            0.874043138059542,
            0.8741171003672962,
            0.8741905927780089,
            0.8742636154768181,
            0.8743361686477346,
            0.8744082524736405,
            0.8744798671362907,
            0.8745510128163104,
            0.8746216896931956,
            0.8746918979453119,
            0.874761637749894,
            0.874830909283046,
            0.8748997127197392,
            0.8749680482338129,
            0.8750359159979733,
            0.8751033161837928,
            0.8751702489617099,
            0.8752367145010278,
            0.8753027129699151,
            0.8753682445354044,
            0.875433309363391,
            0.8754979076186347,
            0.8755620394647566,
            0.8756257050642404,
            0.8756889045784315,
            0.8757516381675357,
            0.8758139059906193,
            0.8758757082056088,
            0.8759370449692899,
            0.8759979164373074,
            0.8760583227641637,
            0.8761182641032204,
            0.8761777406066956,
            0.8762367524256643,
            0.8762952997100585,
            0.8763533826086658,
            0.8764110012691286,
            0.8764681558379459,
            0.8765248464604694,
            0.876581073280906,
            0.876636836442316,
            0.8766921360866126,
            0.8767469723545618,
            0.8768013453857824,
            0.8768552553187438,
            0.8769087022907673,
            0.8769616864380261,
            0.877014207895542,
            0.8770662667971886,
            0.8771178632756881,
            0.877168997462612,
            0.8772196694883813,
            0.8772698794822644,
            0.8773196275723787,
            0.8773689138856883,
            0.8774177385480048,
            0.8774661016839863,
            0.8775140034171384,
            0.8775614438698112,
            0.8776084231632008,
            0.8776549414173495,
            0.8777009987511435,
            0.8777465952823137,
            0.877791731127435,
            0.8778364064019266,
            0.8778806212200501,
            0.8779243756949113,
            0.8779676699384577,
            0.8780105040614796,
            0.8780528781736092,
            0.8780947923833206,
            0.8781362467979285,
            0.8781772415235893,
            0.8782177766652997,
            0.8782578523268969,
            0.8782974686110577,
            0.8783366256192994,
            0.878375323451977,
            0.8784135622082868,
            0.8784513419862622,
            0.8784886628827755,
            0.878525524993537,
            0.8785619284130953,
            0.8785978732348365,
            0.8786333595509833,
            0.878668387452596,
            0.8787029570295716,
            0.878737068370643,
            0.8787707215633794,
            0.8788039166941868,
            0.8788366538483056,
            0.8788689331098122,
            0.8789007545616178,
            0.8789321182854685,
            0.8789630243619453,
            0.8789934728704636,
            0.879023463889272,
            0.8790529974954541,
            0.879082073764926,
            0.8791106927724386,
            0.8791388545915746,
            0.8791665592947506,
            0.8791938069532151,
            0.8792205976370502,
            0.8792469314151687,
            0.8792728083553174,
            0.8792982285240735,
            0.8793231919868464,
            0.8793476988078766,
            0.8793717490502367,
            0.8793953427758303,
            0.8794184800453902,
            0.8794411609184823,
            0.8794633854535018,
            0.879485153707674,
            0.8795064657370549,
            0.8795273215965304,
            0.8795477213398163,
            0.8795676650194579,
            0.8795871526868307,
            0.8796061843921382,
            0.8796247601844142,
            0.8796428801115214,
            0.8796605442201514,
            0.8796777525558244,
            0.8796945051628889,
            0.8797108020845227,
            0.8797266433627319,
            0.8797420290383502,
            0.8797569591510399,
            0.8797714337392913,
            0.8797854528404222,
            0.879799016490579,
            0.8798121247247349,
            0.8798247775766906,
            0.8798369750790758,
            0.8798487172633455,
            0.8798600041597833,
            0.8798708357974997,
            0.8798812122044319,
            0.8798911334073443,
            0.8799005994318287,
            0.8799096103023036,
            0.8799181660420136,
            0.8799262666730303,
            0.8799339122162526,
            0.8799411026914049,
            0.8799478381170396,
            0.8799541185105338,
            0.8799599438880922,
            0.8799653142647458,
            0.8799702296543511,
            0.8799746900695918,
            0.8799786955219774,
            0.8799822460218437,
            0.8799853415783524,
            0.8799879821994921,
            0.8799901678920765,
            0.879991898661746,
            0.8799931745129672,
            0.8799939954490325,
            0.8799943614720602,
            0.8799942725829948,
            0.8799937287816072,
            0.879992730066494,
            0.8799912764350779,
            0.8799893678836076,
            0.8799870044071579,
            0.87998418599963,
            0.8799809126537506,
            0.8799771843610733,
            0.8799730011119771,
            0.8799683628956677,
            0.8799632697001767,
            0.8799577215123618,
            0.879951718317908,
            0.8799452601013255,
            0.8799383468459512,
            0.8799309785339482,
            0.8799231551463071,
            0.8799148766628441,
            0.8799061430622023,
            0.8798969543218507,
            0.8798873104180868,
            0.8798772113260331,
            0.8798666570196404,
            0.8798556474716852,
            0.8798441826537715,
            0.8798322625363313,
            0.8798198870886222,
            0.8798070562787308,
            0.8797937700735696,
            0.8797800284388796,
            0.8797658313392293,
            0.8797511787380143,
            0.8797360705974585,
            0.8797205068786138,
            0.87970448754136,
            0.8796880125444051,
            0.8796710818452852,
            0.8796536954003653,
            0.8796358531648385,
            0.8796175550927271,
            0.8795988011368815,
            0.8795795912489818,
            0.8795599253795369,
            0.8795398034778844,
            0.879519225492193,
            0.8794981913694594,
            0.8794767010555101,
            0.8794547544950023,
            0.8794323516314233,
            0.8794094924070899,
            0.8793861767631499,
            0.8793624046395815,
            0.8793381759751936,
            0.8793134907076261,
            0.8792883487733505,
            0.8792627501076689,
            0.8792366946447154,
            0.8792101823174557,
            0.8791832130576879,
            0.8791557867960418,
            0.8791279034619794,
            0.8790995629837959,
            0.8790707652886185,
            0.8790415103024084,
            0.8790117979499593,
            0.8789816281548988,
            0.8789510008396879,
            0.8789199159256217,
            0.8788883733328295,
            0.8788563729802754,
            0.8788239147857575,
            0.8787909986659092,
            0.8787576245361991,
            0.8787237923109312,
            0.8786895019032457,
            0.8786547532251179,
            0.8786195461873596,
            0.8785838806996199,
            0.878547756670384,
            0.878511174006974,
            0.8784741326155501,
            0.8784366324011095,
            0.8783986732674876,
            0.8783602551173588,
            0.8783213778522343,
            0.8782820413724659,
            0.8782422455772434,
            0.8782019903645976,
            0.8781612756313965,
            0.8781201012733512,
            0.8780784671850113,
            0.8780363732597674,
            0.8779938193898519,
            0.8779508054663379,
            0.877907331379141,
            0.8778633970170183,
            0.8778190022675698,
            0.8777741470172377,
            0.8777288311513081,
            0.8776830545539103,
            0.877636817108017,
            0.8775901186954465,
            0.87754295919686,
            0.8774953384917656,
            0.8774472564585148,
            0.8773987129743062,
            0.877349707915184,
            0.8773002411560393,
            0.87725031257061,
            0.877199922031481,
            0.8771490694100852,
            0.8770977545767036,
            0.8770459774004662,
            0.8769937377493512,
            0.8769410354901861,
            0.8768878704886491,
            0.8768342426092682,
            0.8767801517154212,
            0.8767255976693388,
            0.8766705803321015,
            0.8766150995636426,
            0.8765591552227475,
            0.8765027471670551,
            0.8764458752530563,
            0.8763885393360975,
            0.8763307392703779,
            0.8762724749089521,
            0.8762137461037299,
            0.8761545527054762,
            0.8760948945638123,
            0.8760347715272169,
            0.8759741834430246,
            0.8759131301574281,
            0.8758516115154782,
            0.8757896273610847,
            0.8757271775370155,
            0.8756642618848987,
            0.875600880245223,
            0.8755370324573363,
            0.8754727183594495,
            0.8754079377886337,
            0.8753426905808225,
            0.8752769765708128,
            0.8752107955922643,
            0.8751441474777008,
            0.87507703205851,
            0.875009449164945,
            0.8749413986261242,
            0.8748728802700322,
            0.8748038939235193,
            0.8747344394123043,
            0.8746645165609731,
            0.8745941251929794,
            0.8745232651306468,
            0.8744519361951678,
            0.8743801382066052,
            0.8743078709838917,
            0.8742351343448322,
            0.8741619281061034,
            0.8740882520832539,
            0.8740141060907056,
            0.873939489941755,
            0.8738644034485712,
            0.8737888464221995,
            0.8737128186725605,
            0.8736363200084512,
            0.8735593502375444,
            0.8734819091663926,
            0.8734039966004239,
            0.873325612343947,
            0.8732467562001495,
            0.8731674279710987,
            0.8730876274577437,
            0.8730073544599136,
            0.8729266087763216,
            0.8728453902045615,
            0.8727636985411125,
            0.8726815335813363,
            0.8725988951194817,
            0.872515782948681,
            0.8724321968609537,
            0.8723481366472066,
            0.8722636020972335,
            0.8721785929997169,
            0.8720931091422292,
            0.872007150311231,
            0.8719207162920755,
            0.8718338068690059,
            0.8717464218251584,
            0.871658560942561,
            0.8715702240021367,
            0.8714814107837014,
            0.8713921210659675,
            0.8713023546265425,
            0.8712121112419303,
            0.871121390687533,
            0.8710301927376509,
            0.8709385171654821,
            0.8708463637431264,
            0.8707537322415829,
            0.8706606224307525,
            0.8705670340794384,
            0.8704729669553463,
            0.8703784208250869,
            0.8702833954541743,
            0.870187890607029,
            0.870091906046977,
            0.8699954415362526,
            0.8698984968359966,
            0.8698010717062609,
            0.8697031659060048,
            0.8696047791930994,
            0.8695059113243269,
            0.8694065620553815,
            0.8693067311408718,
            0.8692064183343192,
            0.8691056233881606,
            0.8690043460537484,
            0.8689025860813524,
            0.8688003432201589,
            0.8686976172182745,
            0.8685944078227228,
            0.8684907147794505,
            0.8683865378333235,
            0.8682818767281305,
            0.868176731206584,
            0.8680711010103201,
            0.8679649858798999,
            0.8678583855548099,
            0.8677512997734648,
            0.8676437282732062,
            0.8675356707903055,
            0.8674271270599626,
            0.8673180968163092,
            0.8672085797924085,
            0.8670985757202567,
            0.8669880843307837,
            0.8668771053538534,
            0.8667656385182668,
            0.866653683551761,
            0.8665412401810104,
            0.8664283081316291,
            0.8663148871281706,
            0.8662009768941294,
            0.8660865771519419,
            0.8659716876229877,
            0.8658563080275898,
            0.8657404380850169,
            0.8656240775134831,
            0.8655072260301511,
            0.8653898833511301,
            0.8652720491914799,
            0.8651537232652101,
            0.8650349052852823,
            0.8649155949636107,
            0.8647957920110627,
            0.8646754961374608,
            0.8645547070515837,
            0.864433424461167,
            0.8643116480729046,
            0.8641893775924492,
            0.8640666127244149,
            0.8639433531723766,
            0.8638195986388721,
            0.863695348825404,
            0.8635706034324386,
            0.8634453621594094,
            0.863319624704717,
            0.8631933907657303,
            0.8630666600387892,
            0.8629394322192033,
            0.8628117070012549,
            0.8626834840781996,
            0.8625547631422679,
            0.8624255438846653,
            0.8622958259955759,
            0.86216560916416,
            0.8620348930785592,
            0.8619036774258954,
            0.8617719618922718,
            0.861639746162776,
            0.8615070299214793,
            0.8613738128514387,
            0.8612400946346991,
            0.8611058749522932,
            0.8609711534842432,
            0.860835929909563,
            0.860700203906258,
            0.8605639751513272,
            0.8604272433207651,
            0.8602900080895616,
            0.8601522691317046,
            0.860014026120181,
            0.8598752787269778,
            0.859736026623083,
            0.859596269478488,
            0.8594560069621888,
            0.8593152387421862,
            0.8591739644854886,
            0.8590321838581125,
            0.8588898965250849,
            0.8587471021504423,
            0.858603800397236,
            0.8584599909275298,
            0.8583156734024031,
            0.858170847481952,
            0.858025512825292,
            0.8578796690905568,
            0.857733315934902,
            0.8575864530145058,
            0.85743907998457,
            0.8572911964993228,
            0.8571428022120182,
            0.8569938967749399,
            0.8568444798394002,
            0.8566945510557443,
            0.856544110073349,
            0.8563931565406263,
            0.8562416901050245,
            0.8560897104130283,
            0.8559372171101624,
            0.8557842098409912,
            0.8556306882491223,
            0.8554766519772058,
            0.8553221006669376,
            0.8551670339590604,
            0.8550114514933652,
            0.8548553529086924,
            0.8546987378429348,
            0.8545416059330377,
            0.8543839568150013,
            0.8542257901238818,
            0.8540671054937937,
            0.8539079025579112,
            0.8537481809484692,
            0.8535879402967658,
            0.8534271802331634,
            0.8532659003870906,
            0.8531041003870434,
            0.8529417798605884,
            0.8527789384343617,
            0.8526155757340734,
            0.8524516913845083,
            0.8522872850095269,
            0.8521223562320669,
            0.8519569046741466,
            0.8517909299568661,
            0.8516244317004078,
            0.8514574095240384,
            0.8512898630461129,
            0.8511217918840732,
            0.8509531956544516,
            0.8507840739728729,
            0.8506144264540547,
            0.8504442527118106,
            0.8502735523590513,
            0.8501023250077868,
            0.8499305702691271,
            0.8497582877532858,
            0.8495854770695808,
            0.8494121378264361,
            0.849238269631384,
            0.8490638720910669,
            0.8488889448112391,
            0.8487134873967683,
            0.8485374994516384,
            0.84836098057895,
            0.8481839303809243,
            0.8480063484589029,
            0.8478282344133512,
            0.8476495878438592,
            0.8474704083491442,
            0.8472906955270527,
            0.8471104489745618,
            0.8469296682877815,
            0.8467483530619578,
            0.8465665028914715,
            0.8463841173698435,
            0.8462011960897354,
            0.8460177386429519,
            0.8458337446204415,
            0.8456492136123,
            0.8454641452077725,
            0.8452785389952542,
            0.8450923945622936,
            0.8449057114955937,
            0.8447184893810155,
            0.8445307278035775,
            0.8443424263474608,
            0.8441535845960092,
            0.843964202131731,
            0.8437742785363029,
            0.843583813390571,
            0.8433928062745527,
            0.8432012567674387,
            0.8430091644475965,
            0.8428165288925715,
            0.8426233496790877,
            0.8424296263830543,
            0.8422353585795623,
            0.842040545842891,
            0.8418451877465076,
            0.8416492838630711,
            0.8414528337644333,
            0.8412558370216413,
            0.841058293204941,
            0.8408602018837765,
            0.8406615626267958,
            0.8404623750018505,
            0.8402626385759988,
            0.8400623529155082,
            0.8398615175858571,
            0.8396601321517377,
            0.8394581961770582,
            0.8392557092249443,
            0.839052670857743,
            0.8388490806370235,
            0.8386449381235801,
            0.8384402428774352,
            0.8382349944578403,
            0.8380291924232796,
            0.8378228363314711,
            0.837615925739371,
            0.8374084602031736,
            0.8372004392783159,
            0.8369918625194785,
            0.8367827294805886,
            0.8365730397148228,
            0.8363627927746089,
            0.8361519882116278,
            0.8359406255768188,
            0.835728704420378,
            0.8355162242917639,
            0.8353031847396986,
            0.8350895853121703,
            0.834875425556436,
            0.8346607050190251,
            0.8344454232457389,
            0.8342295797816568,
            0.834013174171137,
            0.833796205957818,
            0.8335786746846238,
            0.8333605798937638,
            0.8331419211267378,
            0.8329226979243374,
            0.8327029098266479,
            0.8324825563730519,
            0.8322616371022323,
            0.8320401515521738,
            0.8318180992601666,
            0.831595479762808,
            0.8313722925960064,
            0.8311485372949823,
            0.8309242133942729,
            0.830699320427733,
            0.830473857928539,
            0.8302478254291916,
            0.8300212224615171,
            0.8297940485566717,
            0.8295663032451444,
            0.8293379860567573,
            0.829109096520672,
            0.8288796341653896,
            0.828649598518754,
            0.8284189891079563,
            0.8281878054595362,
            0.8279560470993839,
            0.8277237135527458,
            0.8274908043442238,
            0.8272573189977824,
            0.8270232570367474,
            0.8267886179838109,
            0.8265534013610342,
            0.8263176066898505,
            0.8260812334910675,
            0.8258442812848701,
            0.8256067495908248,
            0.825368637927881,
            0.8251299458143743,
            0.8248906727680301,
            0.824650818305966,
            0.8244103819446955,
            0.8241693632001305,
            0.8239277615875829,
            0.8236855766217711,
            0.8234428078168201,
            0.8231994546862651,
            0.8229555167430551,
            0.8227109934995566,
            0.8224658844675541,
            0.8222201891582569,
            0.8219739070822982,
            0.8217270377497422,
            0.8214795806700844,
            0.8212315353522555,
            0.8209829013046238,
            0.8207336780350019,
            0.8204838650506443,
            0.820233461858255,
            0.8199824679639888,
            0.8197308828734549,
            0.8194787060917199,
            0.8192259371233116,
            0.8189725754722211,
            0.8187186206419079,
            0.8184640721353015,
            0.8182089294548045,
            0.8179531921022977,
            0.8176968595791422,
            0.8174399313861819,
            0.8171824070237492,
            0.8169242859916649,
            0.8166655677892455,
            0.8164062519153036,
            0.8161463378681525,
            0.8158858251456084,
            0.8156247132449963,
            0.8153630016631506,
            0.8151006898964201,
            0.8148377774406708,
            0.8145742637912905,
            0.8143101484431896,
            0.8140454308908082,
            0.8137801106281161,
            0.8135141871486191,
            0.8132476599453602,
            0.8129805285109247,
            0.8127127923374428,
            0.8124444509165948,
            0.8121755037396111,
            0.8119059502972799,
            0.8116357900799476,
            0.8113650225775251,
            0.8110936472794883,
            0.8108216636748844,
            0.8105490712523343,
            0.8102758695000368,
            0.8100020579057701,
            0.8097276359568991,
            0.8094526031403768,
            0.8091769589427475,
            0.8089007028501523,
            0.8086238343483311,
            0.8083463529226269,
            0.8080682580579908,
            0.8077895492389833,
            0.8075102259497806,
            0.8072302876741759,
            0.8069497338955853,
            0.8066685640970505,
            0.8063867777612423,
            0.8061043743704654,
            0.8058213534066622,
            0.8055377143514147,
            0.8052534566859518,
            0.8049685798911489,
            0.8046830834475364,
            0.8043969668352996,
            0.804110229534285,
            0.8038228710240027,
            0.8035348907836327,
            0.8032462882920255,
            0.8029570630277092,
            0.8026672144688907,
            0.802376742093462,
            0.8020856453790031,
            0.8017939238027864,
            0.8015015768417786,
            0.8012086039726499,
            0.8009150046717718,
            0.8006207784152254,
            0.8003259246788034,
            0.8000304429380161,
            0.7997343326680934,
            0.7994375933439899,
            0.7991402244403891,
            0.7988422254317076,
            0.7985435957920985,
            0.7982443349954567,
            0.797944442515422,
            0.7976439178253837,
            0.7973427603984845,
            0.7970409697076268,
            0.7967385452254724,
            0.7964354864244515,
            0.796131792776765,
            0.795827463754388,
            0.7955224988290737,
            0.7952168974723612,
            0.7949106591555761,
            0.7946037833498354,
            0.7942962695260538,
            0.7939881171549459,
            0.7936793257070316,
            0.7933698946526407,
            0.7930598234619166,
            0.7927491116048209,
            0.7924377585511372,
            0.7921257637704772,
            0.7918131267322833,
            0.7914998469058351,
            0.7911859237602511,
            0.7908713567644959,
            0.7905561453873822,
            0.7902402890975778,
            0.7899237873636086,
            0.7896066396538624,
            0.789288845436596,
            0.7889704041799371,
            0.7886513153518899,
            0.7883315784203411,
            0.7880111928530614,
            0.7876901581177135,
            0.7873684736818527,
            0.7870461390129371,
            0.7867231535783265,
            0.7863995168452903,
            0.7860752282810124,
            0.7857502873525932,
            0.7854246935270578,
            0.785098446271358,
            0.7847715450523789,
            0.7844439893369409,
            0.7841157785918087,
            0.7837869122836914,
            0.7834573898792516,
            0.783127210845107,
            0.7827963746478366,
            0.7824648807539848,
            0.7821327286300676,
            0.7817999177425756,
            0.7814664475579814,
            0.7811323175427405,
            0.7807975271633012,
            0.7804620758861054,
            0.7801259631775944,
            0.7797891885042162,
            0.7794517513324277,
            0.7791136511287008,
            0.7787748873595272,
            0.7784354594914227,
            0.7780953669909351,
            0.7777546093246442,
            0.7774131859591717,
            0.7770710963611835,
            0.776728339997395,
            0.7763849163345775,
            0.776040824839562,
            0.7756960649792441,
            0.775350636220591,
            0.7750045380306435,
            0.7746577698765255,
            0.7743103312254436,
            0.7739622215446981,
            0.7736134403016833,
            0.7732639869638956,
            0.7729138609989379,
            0.7725630618745248,
            0.7722115890584869,
            0.7718594420187784,
            0.7715066202234798,
            0.7711531231408052,
            0.7707989502391053,
            0.7704441009868753,
            0.7700885748527585,
            0.7697323713055522,
            0.769375489814213,
            0.7690179298478622,
            0.7686596908757899,
            0.7683007723674644,
            0.7679411737925316,
            0.767580894620825,
            0.7672199343223702,
            0.766858292367389,
            0.7664959682263063,
            0.7661329613697541,
            0.7657692712685784,
            0.7654048973938452,
            0.765039839216842,
            0.76467409620909,
            0.7643076678423425,
            0.7639405535885962,
            0.7635727529200933,
            0.7632042653093289,
            0.7628350902290552,
            0.7624652271522874,
            0.7620946755523116,
            0.7617234349026862,
            0.7613515046772512,
            0.7609788843501327,
            0.7606055733957479,
            0.7602315712888112,
            0.7598568775043403,
            0.7594814915176618,
            0.7591054128044158,
            0.7587286408405639,
            0.7583511751023921,
            0.7579730150665206,
            0.757594160209904,
            0.7572146100098427,
            0.756834363943984,
            0.7564534214903327,
            0.7560717821272517,
            0.755689445333473,
            0.7553064105880986,
            0.7549226773706107,
            0.7545382451608754,
            0.7541531134391487,
            0.7537672816860815,
            0.7533807493827298,
            0.7529935160105541,
            0.7526055810514309,
            0.7522169439876555,
            0.751827604301951,
            0.751437561477469,
            0.7510468149978027,
            0.7506553643469865,
            0.7502632090095055,
            0.7498703484703019,
            0.7494767822147785,
            0.7490825097288069,
            0.7486875304987335,
            0.7482918440113836,
            0.7478954497540707,
            0.7474983472145996,
            0.7471005358812743,
            0.7467020152429045,
            0.7463027847888096,
            0.7459028440088269,
            0.745502192393318,
            0.7451008294331735,
            0.7446987546198196,
            0.7442959674452252,
            0.7438924674019078,
            0.7434882539829389,
            0.7430833266819522,
            0.7426776849931471,
            0.7422713284112978,
            0.7418642564317581,
            0.7414564685504685,
            0.7410479642639612,
            0.7406387430693674,
            0.740228804464425,
            0.7398181479474829,
            0.7394067730175067,
            0.7389946791740888,
            0.7385818659174516,
            0.738168332748455,
            0.7377540791686015,
            0.7373391046800466,
            0.7369234087856009,
            0.7365069909887382,
            0.7360898507936028,
            0.7356719877050149,
            0.7352534012284775,
            0.7348340908701844,
            0.7344140561370228,
            0.7339932965365844,
            0.7335718115771697,
            0.7331496007677941,
            0.7327266636181968,
            0.7323029996388448,
            0.7318786083409404,
            0.7314534892364297,
            0.7310276418380061,
            0.7306010656591185,
            0.7301737602139798,
            0.7297457250175705,
            0.7293169595856469,
            0.7288874634347478,
            0.728457236082201,
            0.7280262770461305,
            0.7275945858454623,
            0.7271621619999322,
            0.726729005030093,
            0.726295114457318,
            0.7258604898038137,
            0.7254251305926198,
            0.7249890363476222,
            0.7245522065935549,
            0.724114640856011,
            0.7236763386614459,
            0.7232372995371874,
            0.7227975230114392,
            0.7223570086132926,
            0.7219157558727263,
            0.7214737643206218,
            0.7210310334887645,
            0.7205875629098505,
            0.7201433521174978,
            0.7196984006462498,
            0.7192527080315831,
            0.7188062738099148,
            0.718359097518609,
            0.7179111786959855,
            0.7174625168813241,
            0.7170131116148745,
            0.7165629624378592,
            0.7161120688924884,
            0.7156604305219563,
            0.7152080468704571,
            0.7147549174831888,
            0.7143010419063605,
            0.7138464196871978,
            0.7133910503739537,
            0.7129349335159119,
            0.7124780686633971,
            0.7120204553677799,
            0.7115620931814862,
            0.7111029816580006,
            0.7106431203518788,
            0.71018250881875,
            0.7097211466153283,
            0.7092590332994158,
            0.7087961684299128,
            0.7083325515668251,
            0.707868182271269,
            0.7074030601054796,
            0.7069371846328212,
            0.7064705554177886,
            0.7060031720260191,
            0.7055350340242992,
            0.7050661409805693,
            0.704596492463934,
            0.7041260880446694,
            0.7036549272942262,
            0.7031830097852438,
            0.7027103350915523,
            0.7022369027881827,
            0.7017627124513708,
            0.7012877636585715,
            0.7008120559884593,
            0.7003355890209378,
            0.6998583623371492,
            0.6993803755194803,
            0.6989016281515683,
            0.6984221198183134,
            0.6979418501058768,
            0.6974608186017014,
            0.6969790248945077,
            0.6964964685743062,
            0.6960131492324053,
            0.6955290664614183,
            0.6950442198552697,
            0.6945586090092045,
            0.6940722335197946,
            0.6935850929849466,
            0.6930971870039107,
            0.692608515177285,
            0.6921190771070278,
            0.691628872396461,
            0.6911379006502798,
            0.6906461614745601,
            0.6901536544767659,
            0.6896603792657564,
            0.6891663354517952,
            0.6886715226465574,
            0.6881759404631349,
            0.6876795885160477,
            0.6871824664212506,
            0.6866845737961382,
            0.6861859102595564,
            0.6856864754318083,
            0.6851862689346595,
            0.6846852903913533,
            0.6841835394266083,
            0.6836810156666354,
            0.6831777187391387,
            0.6826736482733279,
            0.6821688038999231,
            0.6816631852511643,
            0.6811567919608188,
            0.6806496236641884,
            0.6801416799981174,
            0.6796329606010018,
            0.6791234651127944,
            0.6786131931750155,
            0.6781021444307583,
            0.677590318524699,
            0.6770777151031024,
            0.676564333813833,
            0.6760501743063563,
            0.6755352362317559,
            0.6750195192427337,
            0.6745030229936231,
            0.6739857471403911,
            0.6734676913406515,
            0.6729488552536717,
            0.6724292385403786,
            0.671908840863366,
            0.6713876618869082,
            0.6708657012769609,
            0.6703429587011721,
            0.6698194338288922,
            0.6692951263311777,
            0.6687700358808026,
            0.6682441621522646,
            0.667717504821793,
            0.6671900635673585,
            0.6666618380686792,
            0.6661328280072284,
            0.6656030330662446,
            0.6650724529307376,
            0.664541087287498,
            0.6640089358251042,
            0.6634759982339294,
            0.6629422742061523,
            0.6624077634357636,
            0.6618724656185738,
            0.6613363804522204,
            0.6607995076361795,
            0.6602618468717687,
            0.6597233978621602,
            0.6591841603123851,
            0.658644133929343,
            0.6581033184218097,
            0.657561713500446,
            0.6570193188778057,
            0.6564761342683413,
            0.6559321593884162,
            0.6553873939563086,
            0.654841837692223,
            0.6542954903182955,
            0.6537483515586048,
            0.6532004211391768,
            0.6526516987879962,
            0.6521021842350114,
            0.6515518772121457,
            0.6510007774533025,
            0.6504488846943771,
            0.6498961986732579,
            0.649342719129845,
            0.6487884458060474,
            0.6482333784457991,
            0.6476775167950628,
            0.6471208606018402,
            0.6465634096161794,
            0.6460051635901819,
            0.6454461222780136,
            0.6448862854359099,
            0.6443256528221863,
            0.6437642241972436,
            0.6432019993235788,
            0.6426389779657928,
            0.642075159890597,
            0.6415105448668238,
            0.6409451326654301,
            0.640378923059513,
            0.6398119158243106,
            0.6392441107372151,
            0.6386755075777766,
            0.6381061061277173,
            0.6375359061709326,
            0.6369649074935043,
            0.6363931098837066,
            0.6358205131320156,
            0.635247117031116,
            0.6346729213759112,
            0.6340979259635262,
            0.633522130593326,
            0.6329455350669115,
            0.6323681391881368,
            0.6317899427631131,
            0.6312109456002195,
            0.630631147510107,
            0.6300505483057115,
            0.6294691478022574,
            0.6288869458172707,
            0.6283039421705823,
            0.6277201366843402,
            0.6271355291830125,
            0.6265501194934028,
            0.6259639074446512,
            0.6253768928682478,
            0.6247890755980373,
            0.6242004554702291,
            0.6236110323234031,
            0.6230208059985234,
            0.6224297763389377,
            0.6218379431903944,
            0.6212453064010435,
            0.6206518658214502,
            0.6200576213045996,
            0.6194625727059052,
            0.6188667198832191,
            0.6182700626968385,
            0.6176726010095127,
            0.6170743346864531,
            0.6164752635953431,
            0.6158753876063395,
            0.6152747065920883,
            0.6146732204277281,
            0.6140709289909003,
            0.6134678321617556,
            0.6128639298229622,
            0.6122592218597172,
            0.6116537081597488,
            0.6110473886133306,
            0.6104402631132844,
            0.609832331554991,
            0.6092235938363988,
            0.6086140498580298,
            0.6080036995229899,
            0.6073925427369743,
            0.6067805794082772,
            0.6061678094478011,
            0.605554232769061,
            0.6049398492881958,
            0.6043246589239766,
            0.6037086615978117,
            0.6030918572337555,
            0.6024742457585197,
            0.6018558271014773,
            0.6012366011946726,
            0.6006165679728277,
            0.5999957273733526,
            0.5993740793363516,
            0.5987516238046328,
            0.5981283607237126,
            0.5975042900418271,
            0.5968794117099402,
            0.5962537256817491,
            0.5956272319136917,
            0.5949999303649603,
            0.5943718209975011,
            0.5937429037760287,
            0.5931131786680318,
            0.5924826456437786,
            0.5918513046763308,
            0.5912191557415442,
            0.5905861988180812,
            0.5899524338874179,
            0.5893178609338522,
            0.5886824799445085,
            0.5880462909093506,
            0.5874092938211841,
            0.5867714886756701,
            0.5861328754713275,
            0.5854934542095442,
            0.5848532248945822,
            0.5842121875335902,
            0.5835703421366047,
            0.5829276887165624,
            0.5822842272893074,
            0.581639957873597,
            0.5809948804911124,
            0.5803489951664622,
            0.5797023019271935,
            0.5790548008037986,
            0.5784064918297241,
            0.5777573750413739,
            0.5771074504781222,
            0.5764567181823194,
            0.5758051781992966,
            0.575152830577379,
            0.5744996753678876,
            0.5738457126251516,
            0.5731909424065137,
            0.5725353647723355,
            0.5718789797860093,
            0.5712217875139652,
            0.5705637880256734,
            0.569904981393659,
            0.5692453676935029,
            0.5685849470038551,
            0.5679237194064367,
            0.5672616849860523,
            0.5665988438305929,
            0.5659351960310484,
            0.5652707416815089,
            0.5646054808791785,
            0.5639394137243768,
            0.5632725403205506,
            0.5626048607742786,
            0.5619363751952823,
            0.561267083696426,
            0.5605969863937341,
            0.5599260834063899,
            0.5592543748567484,
            0.5585818608703371,
            0.557908541575873,
            0.5572344171052612,
            0.5565594875936044,
            0.5558837531792125,
            0.555207214003609,
            0.554529870211534,
            0.5538517219509576,
            0.5531727693730831,
            0.5524930126323552,
            0.5518124518864663,
            0.5511310872963654,
            0.5504489190262626,
            0.5497659472436386,
            0.5490821721192498,
            0.5483975938271378,
            0.547712212544632,
            0.5470260284523619,
            0.5463390417342603,
            0.5456512525775717,
            0.5449626611728575,
            0.5442732677140062,
            0.5435830723982373,
            0.5428920754261097,
            0.5422002770015275,
            0.5415076773317474,
            0.5408142766273853,
            0.5401200751024245,
            0.5394250729742194,
            0.5387292704635036,
            0.538032667794401,
            0.5373352651944224,
            0.536637062894483,
            0.5359380611289023,
            0.5352382601354138,
            0.534537660155169,
            0.5338362614327476,
            0.5331340642161593,
            0.5324310687568546,
            0.5317272753097321,
            0.5310226841331372,
            0.5303172954888794,
            0.5296111096422301,
            0.5289041268619332,
            0.5281963474202108,
            0.52748777159277,
            0.5267783996588069,
            0.5260682319010183,
            0.5253572686055984,
            0.5246455100622577,
            0.523932956564219,
            0.5232196084082286,
            0.52250546589456,
            0.5217905293270222,
            0.5210747990129659,
            0.5203582752632882,
            0.5196409583924382,
            0.5189228487184266,
            0.5182039465628261,
            0.5174842522507853,
            0.5167637661110255,
            0.5160424884758541,
            0.5153204196811683,
            0.5145975600664584,
            0.5138739099748182,
            0.5131494697529475,
            0.5124242397511586,
            0.5116982203233851,
            0.5109714118271821,
            0.5102438146237371,
            0.5095154290778738,
            0.5087862555580582,
            0.5080562944364023,
            0.5073255460886731,
            0.5065940108942963,
            0.5058616892363623,
            0.5051285815016321,
            0.5043946880805412,
            0.5036600093672081,
            0.5029245457594387,
            0.5021882976587286,
            0.5014512654702737,
            0.5007134496029739,
            0.49997485046943496,
            0.4992354684859782,
            0.49849530407264553,
            0.49775435765320236,
            0.49701262965514476,
            0.4962701205097038,
            0.4955268306518502,
            0.49478276052030234,
            0.4940379105575295,
            0.49329228120975477,
            0.4925458729269641,
            0.49179868616290995,
            0.4910507213751159,
            0.49030197902488026,
            0.48955245957728516,
            0.4888021635011967,
            0.4880510912692752,
            0.4872992433579733,
            0.48654662024754675,
            0.4857932224220578,
            0.4850390503693775,
            0.48428410458119314,
            0.4835283855530112,
            0.48277189378416496,
            0.4820146297778152,
            0.4812565940409573,
            0.48049778708442603,
            0.47973820942289763,
            0.4789778615748991,
            0.4782167440628058,
            0.47745485741285376,
            0.47669220215513797,
            0.47592877882361867,
            0.47516458795612765,
            0.4743996300943695,
            0.47363390578392883,
            0.47286741557427214,
            0.4721001600187529,
            0.4713321396746157,
            0.470563355103002,
            0.46979380686895117,
            0.46902349554140765,
            0.4682524216932217,
            0.46748058590115815,
            0.46670798874589364,
            0.4659346308120281,
            0.4651605126880831,
            0.4643856349665082,
            0.46360999824368365,
            0.46283360311992644,
            0.46205645019949015,
            0.4612785400905724,
            0.4604998734053157,
            0.4597204507598158,
            0.4589402727741175,
            0.45815934007222536,
            0.4573776532821048,
            0.45659521303568484,
            0.4558120199688602,
            0.4550280747215003,
            0.45424337793744624,
            0.45345793026451836,
            0.4526717323545175,
            0.4518847848632293,
            0.45109708845042545,
            0.4503086437798713,
            0.4495194515193245,
            0.4487295123405392,
            0.44793882691927017,
            0.44714739593527875,
            0.44635522007232575,
            0.44556230001818753,
            0.44476863646464854,
            0.44397423010751114,
            0.4431790816465925,
            0.4423831917857332,
            0.44158656123279655,
            0.44078919069967126,
            0.43999108090227435,
            0.4391922325605564,
            0.43839264639849956,
            0.4375923231441249,
            0.4367912635294913,
            0.4359894682906996,
            0.4351869381678934,
            0.4343836739052663,
            0.43357967625105603,
            0.43277494595755495,
            0.43196948378110783,
            0.4311632904821145,
            0.4303563668250327,
            0.4295487135783804,
            0.4287403315147372,
            0.4279312214107475,
            0.42712138404712097,
            0.4263108202086352,
            0.425499530684139,
            0.4246875162665524,
            0.4238747777528671,
            0.4230613159441545,
            0.4222471316455597,
            0.42143222566630845,
            0.4206165988197056,
            0.4198002519231411,
            0.4189831857980849,
            0.41816540127009605,
            0.4173468991688173,
            0.4165276803279813,
            0.4157077455854106,
            0.4148870957830189,
            0.41406573176680983,
            0.4132436543868839,
            0.41242086449743426,
            0.41159736295675076,
            0.4107731506272212,
            0.4099482283753298,
            0.40912259707166093,
            0.40829625759090055,
            0.4074692108118334,
            0.4066414576173465,
            0.405812998894433,
            0.40498383553418604,
            0.40415396843180473,
            0.4033233984865926,
            0.4024921266019617,
            0.4016601536854281,
            0.4008274806486146,
            0.3999941084072532,
            0.39916003788118376,
            0.39832526999435364,
            0.39748980567481884,
            0.39665364585474766,
            0.39581679147041376,
            0.39497924346220303,
            0.3941410027746117,
            0.3933020703562446,
            0.3924624471598167,
            0.3916221341421561,
            0.3907811322641968,
            0.38993944249098583,
            0.38909706579168085,
            0.38825400313954767,
            0.38741025551196284,
            0.3865658238904127,
            0.3857207092604921,
            0.38487491261190565,
            0.3840284349384658,
            0.3831812772380939,
            0.3823334405128186,
            0.3814849257687758,
            0.3806357340162071,
            0.3797858662694612,
            0.3789353235469907,
            0.37808410687135496,
            0.3772322172692155,
            0.37637965577133603,
            0.3755264234125824,
            0.374672521231925,
            0.3738179502724284,
            0.3729627115812615,
            0.3721068062096887,
            0.3712502352130722,
            0.3703929996508682,
            0.3695351005866298,
            0.36867653908800174,
            0.36781731622672137,
            0.36695743307861534,
            0.3660968907235996,
            0.36523569024568,
            0.36437383273294677,
            0.3635113192775714,
            0.36264815097581476,
            0.3617843289280133,
            0.36091985423858564,
            0.36005472801602745,
            0.3591889513729092,
            0.3583225254258752,
            0.3574554512956449,
            0.3565877301070039,
            0.3557193629888061,
            0.3548503510739738,
            0.3539806954994898,
            0.353110397406401,
            0.35223945793981093,
            0.3513678782488818,
            0.3504956594868297,
            0.349622802810923,
            0.3487493093824802,
            0.34787518036686593,
            0.34700041693348876,
            0.34612502025580166,
            0.34524899151129473,
            0.3443723318814947,
            0.34349504255196417,
            0.3426171247122945,
            0.34173857955610526,
            0.34085940828104144,
            0.3399796120887722,
            0.33909919218498186,
            0.3382181497793734,
            0.33733648608566236,
            0.3364542023215741,
            0.33557129970883853,
            0.33468777947319195,
            0.33380364284436687,
            0.3329188910560941,
            0.33203352534609765,
            0.33114754695608994,
            0.3302609571317684,
            0.32937375712281525,
            0.3284859481828889,
            0.32759753156962207,
            0.3267085085446206,
            0.32581888037345696,
            0.3249286483256653,
            0.32403781367474,
            0.3231463776981313,
            0.3222543416772399,
            0.3213617068974143,
            0.32046847464794476,
            0.3195746462220606,
            0.3186802229169284,
            0.3177852060336412,
            0.31688959687721874,
            0.31599339675660343,
            0.3150966069846539,
            0.3141992288781413,
            0.3133012637577435,
            0.3124027129480427,
            0.31150357777752014,
            0.3106038595785486,
            0.30970355968739105,
            0.3088026794441956,
            0.30790122019298677,
            0.306999183281666,
            0.30609657006200136,
            0.3051933818896273,
            0.30428962012403504,
            0.3033852861285724,
            0.3024803812704317,
            0.3015749069206527,
            0.3006688644541104,
            0.29976225524951206,
            0.2988550806893949,
            0.29794734216011415,
            0.297039041051842,
            0.29613017875856457,
            0.29522075667806724,
            0.29431077621193674,
            0.29340023876555416,
            0.2924891457480865,
            0.2915774985724824,
            0.29066529865546736,
            0.28975254741753426,
            0.28883924628294105,
            0.287925396679703,
            0.2870110000395872,
            0.2860960577981025,
            0.2851805713945023,
            0.28426454227176823,
            0.2833479718766071,
            0.28243086165944997,
            0.28151321307443905,
            0.2805950275794206,
            0.27967630663594517,
            0.27875705170925424,
            0.277837264268278,
            0.27691694578562376,
            0.2759960977375746,
            0.27507472160408036,
            0.27415281886874965,
            0.27323039101884095,
            0.27230743954526304,
            0.2713839659425609,
            0.27045997170891006,
            0.26953545834611137,
            0.26861042735958357,
            0.26768488025835235,
            0.26675881855504957,
            0.2658322437658985,
            0.26490515741071086,
            0.2639775610128816,
            0.26304945609937413,
            0.262120844200718,
            0.2611917268510022,
            0.2602621055878623,
            0.2593319819524778,
            0.25840135748956067,
            0.2574702337473508,
            0.25653861227760477,
            0.2556064946355915,
            0.2546738823800791,
            0.25374077707333326,
            0.25280718028110377,
            0.251873093572618,
            0.2509385185205756,
            0.25000345670113433,
            0.2490679096939067,
            0.24813187908195236,
            0.24719536645176224,
            0.2462583733932583,
            0.24532090149978147,
            0.24438295236808272,
            0.24344452759831522,
            0.24250562879402668,
            0.24156625756214736,
            0.24062641551298533,
            0.2396861042602126,
            0.23874532542086407,
            0.23780408061531802,
            0.23686237146729827,
            0.23592019960385563,
            0.23497756665536612,
            0.2340344742555151,
            0.2330909240412938,
            0.23214691765298784,
            0.23120245673416737,
            0.23025754293167705,
            0.22931217789563035,
            0.22836636327939616,
            0.22742010073958902,
            0.22647339193606453,
            0.22552623853190476,
            0.22457864219340828,
            0.2236306045900869,
            0.22268212739464843,
            0.22173321228298862,
            0.22078386093418706,
            0.2198340750304885,
            0.2188838562572987,
            0.21793320630317364,
            0.21698212685980778,
            0.2160306196220251,
            0.2150786862877694,
            0.21412632855809266,
            0.21317354813714567,
            0.21222034673216755,
            0.2112667260534753,
            0.210312687814457,
            0.2093582337315518,
            0.2084033655242497,
            0.20744808491507596,
            0.20649239362958322,
            0.20553629339633525,
            0.20457978594690288,
            0.20362287301585044,
            0.2026655563407233,
            0.2017078376620427,
            0.2007497187232856,
            0.1997912012708833,
            0.19883228705420447,
            0.19787297782554658,
            0.19691327534012276,
            0.195953181356055,
            0.19499269763435784,
            0.19403182593893173,
            0.19307056803654557,
            0.19210892569683402,
            0.19114690069227996,
            0.1901844947982023,
            0.18922170979274947,
            0.1882585474568854,
            0.1872950095743778,
            0.1863310979317856,
            0.18536681431845053,
            0.184402160526482,
            0.18343713835074638,
            0.18247174958886012,
            0.18150599604116663,
            0.18053987951073663,
            0.17957340180335082,
            0.17860656472748693,
            0.1776393700943078,
            0.1766718197176529,
            0.17570391541402433,
            0.17473565900257232,
            0.17376705230508682,
            0.17279809714598252,
            0.17182879535228984,
            0.17085914875363972,
            0.16988915918225023,
            0.1689188284729192,
            0.1679481584630072,
            0.1669771509924274,
            0.1660058079036331,
            0.16503413104160342,
            0.1640621222538315,
            0.1630897833903156,
            0.16211711630353906,
            0.16114412284846377,
            0.1601708048825159,
            0.1591971642655726,
            0.15822320285994843,
            0.15724892253038306,
            0.156274325144031,
            0.15529941257044402,
            0.15432418668156134,
            0.15334864935169726,
            0.15237280245752413,
            0.15139664787806484,
            0.1504201874946741,
            0.14944342319102896,
            0.14846635685311643,
            0.1474889903692152,
            0.14651132562988808,
            0.1455333645279647,
            0.14455510895853135,
            0.1435765608189147,
            0.14259772200866916,
            0.14161859442956504,
            0.1406391799855743,
            0.13965948058285674,
            0.13867949812974256,
            0.13769923453672708,
            0.13671869171645293,
            0.13573787158369163,
            0.1347567760553385,
            0.13377540705039223,
            0.132793766489944,
            0.1318118562971661,
            0.13082967839728982,
            0.1298472347176005,
            0.1288645271874211,
            0.12788155773809604,
            0.12689832830297548,
            0.1259148408174101,
            0.12493109721872639,
            0.12394709944622037,
            0.12296284944113783,
            0.12197834914666425,
            0.12099360050791097,
            0.12000860547189734,
            0.11902336598753614,
            0.11803788400562645,
            0.11705216147883045,
            0.11606620036166644,
            0.1150800026104879,
            0.11409357018347346,
            0.11310690504061259,
            0.11212000914368861,
            0.11113288445626485,
            0.11014553294367138,
            0.10915795657299056,
            0.10817015731304057,
            0.10718213713436213,
            0.10619389800920417,
            0.10520544191150846,
            0.10421677081689487,
            0.10322788670264664,
            0.10223879154769626,
            0.10124948733261006,
            0.10025997603957473,
            0.09927025965237848,
            0.0982803401564041,
            0.09729021953860126,
            0.09629989978748851,
            0.09530938289312263,
            0.09431867084709175,
            0.09332776564250227,
            0.09233666927395526,
            0.09134538373753825,
            0.09035391103081027,
            0.08936225315278269,
            0.08837041210391001,
            0.08737838988606557,
            0.08638618850253663,
            0.08539380995800167,
            0.08440125625851934,
            0.08340852941150922,
            0.08241563142574594,
            0.08142256431132606,
            0.08042933007967423,
            0.07943593074351078,
            0.07844236831684723,
            0.07744864481496576,
            0.07645476225439783,
            0.07546072265292927,
            0.07446652802955865,
            0.07347218040450185,
            0.07247768179916432,
            0.07148303423613211,
            0.07048823973915798,
            0.06949330033313897,
            0.06849821804410225,
            0.0675029948991966,
            0.06650763292666755,
            0.06551213415584929,
            0.064516500617144,
            0.06352073434200982,
            0.06252483736294105,
            0.06152881171345427,
            0.06053265942807779,
            0.05953638254232361,
            0.058539983092686106,
            0.0575434631166165,
            0.05654682465250969,
            0.05555006973969132,
            0.05455320041839545,
            0.05355621872975593,
            0.05255912671578515,
            0.05156192641936429,
            0.0505646198842186,
            0.049567209154908524,
            0.04856969627681213,
            0.04757208329611031,
            0.04657437225976464,
            0.045576565215508416,
            0.04457866421183175,
            0.04358067129795885,
            0.04258258852383478,
            0.041584417940112695,
            0.040586161598131845,
            0.039587821549909835,
            0.03858939984811458,
            0.03759089854606478,
            0.03659231969769709,
            0.03559366535755961,
            0.034594937580794516,
            0.033596138423120536,
            0.032597269940816756,
            0.03159833419070999,
            0.030599333230151442,
            0.029600269117008596,
            0.02860114390964481,
            0.027601959666901436,
            0.026602718448087797,
            0.025603422312959173,
            0.02460407332170233,
            0.02360467353492387,
            0.022605225013624042,
            0.02160572981919054,
            0.020606190013376366,
            0.019606607658287947,
            0.018606984816362512,
            0.017607323550360376,
            0.01660762592334271,
            0.015607893998655554,
            0.014608129839915107,
            0.013608335510994534,
            0.012608513075998765,
            0.011608664599259081,
            0.010608792145310289,
            0.009608897778875521,
            0.008608983564849149,
            0.0076090515682867305,
            0.006609103854374067,
            0.005609142488434381,
            0.0046091695358852665,
            0.003609187062244261,
            0.002609197133101192,
            0.0016092018140995562,
            0.000609203170936706,
            -0.0003907967306722658,
            -0.0013907958250046577,
            -0.002390792046336834,
            -0.003390783328969957,
            -0.004390767607247014,
            -0.00539074281556303,
            -0.006390706888387166,
            -0.007390657760274949,
            -0.008390593365882954,
            -0.009390511639993566,
            -0.010390410517521141,
            -0.011390287933534185,
            -0.012390141823272825,
            -0.013389970122156872,
            -0.014389770765811676,
            -0.015389541690081764,
            -0.016389280831038706,
            -0.01738898612501284,
            -0.018388655508594007,
            -0.01938828691865946,
            -0.020387878292381704,
            -0.021387427567251392,
            -0.02238693268109002,
            -0.023386391572062636,
            -0.024385802178702787,
            -0.025385162439923045,
            -0.026384470295029817,
            -0.027383723683745913,
            -0.028382920546213778,
            -0.02938205882303243,
            -0.03038113645525448,
            -0.03138015138440979,
            -0.03237910155252086,
            -0.03337798490212367,
            -0.03437679937627471,
            -0.035375542918574775,
            -0.03637421347318091,
            -0.03737280898482275,
            -0.038371327398823034,
            -0.03936976666110872,
            -0.04036812471822522,
            -0.04136639951736091,
            -0.042364589006355244,
            -0.043362691133718545,
            -0.04436070384864735,
            -0.04535862510103961,
            -0.04635645284151153,
            -0.047354185021415626,
            -0.04835181959284766,
            -0.049349354508676904,
            -0.05034678772255095,
            -0.0513441171889176,
            -0.0523413408630327,
            -0.05333845670098796,
            -0.05433546265971729,
            -0.055332356697019525,
            -0.05632913677156208,
            -0.05732580084291806,
            -0.05832234687155943,
            -0.059318772818887894,
            -0.06031507664724222,
            -0.0613112563199237,
            -0.062307309801197204,
            -0.06330323505632271,
            -0.0642990300515594,
            -0.06529469275418917,
            -0.06629022113252751,
            -0.06728561315593741,
            -0.0682808667948503,
            -0.06927598002078467,
            -0.0702709508063504,
            -0.07126577712527114,
            -0.07226045695240375,
            -0.07325498826374192,
            -0.07424936903644755,
            -0.07524359724885249,
            -0.07623767088048114,
            -0.07723158791206614,
            -0.07822534632555743,
            -0.0792189441041487,
            -0.0802123792322824,
            -0.081205649695668,
            -0.08219875348130255,
            -0.08319168857747819,
            -0.0841844529738038,
            -0.08517704466121696,
            -0.08616946163199878,
            -0.0871617018797961,
            -0.08815376339962369,
            -0.08914564418789174,
            -0.09013734224241399,
            -0.09112885556242867,
            -0.09212018214860375,
            -0.09311132000306625,
            -0.094102267129403,
            -0.09509302153268628,
            -0.0960835812194845,
            -0.09707394419787393,
            -0.0980641084774634,
            -0.09905407206939931,
            -0.10004383298638389,
            -0.10103338924269287,
            -0.10202273885418989,
            -0.10301187983833446,
            -0.10400081021420725,
            -0.10498952800251707,
            -0.10597803122561843,
            -0.1069663179075278,
            -0.10795438607393543,
            -0.10894223375222127,
            -0.10992985897147003,
            -0.1109172597624875,
            -0.11190443415780839,
            -0.1128913801917212,
            -0.11387809590027426,
            -0.1148645793212936,
            -0.1158508284943984,
            -0.11683684146101142,
            -0.1178226162643811,
            -0.11880815094958597,
            -0.11979344356355766,
            -0.1207784921550887,
            -0.1217632947748554,
            -0.12274784947541865,
            -0.12373215431125341,
            -0.12471620733875159,
            -0.12570000661624098,
            -0.12668355020399968,
            -0.12766683616426955,
            -0.12864986256126743,
            -0.12963262746120502,
            -0.13061512893229887,
            -0.13159736504478223,
            -0.13257933387092488,
            -0.13356103348504522,
            -0.13454246196352052,
            -0.13552361738480245,
            -0.1365044978294354,
            -0.13748510138006342,
            -0.13846542612144935,
            -0.1394454701404836,
            -0.14042523152620387,
            -0.14140470836980348,
            -0.14238389876464724,
            -0.1433628008062848,
            -0.14434141259246458,
            -0.14531973222314643,
            -0.14629775780051535,
            -0.14727548742899607,
            -0.14825291921526249,
            -0.1492300512682581,
            -0.15020688169920351,
            -0.15118340862160903,
            -0.15215963015129266,
            -0.15313554440639301,
            -0.1541111495073734,
            -0.15508644357704937,
            -0.1560614247405906,
            -0.1570360911255363,
            -0.1580104408618137,
            -0.15898447208174346,
            -0.15995818292005645,
            -0.1609315715139081,
            -0.16190463600288726,
            -0.16287737452903223,
            -0.163849785236842,
            -0.16482186627328937,
            -0.165793615787832,
            -0.16676503193243256,
            -0.16773611286155582,
            -0.16870685673219957,
            -0.16967726170389408,
            -0.1706473259387204,
            -0.17161704760131977,
            -0.17258642485890974,
            -0.17355545588129118,
            -0.17452413884086837,
            -0.17549247191265147,
            -0.17646045327427695,
            -0.1774280811060174,
            -0.17839535359079203,
            -0.1793622689141775,
            -0.18032882526442534,
            -0.1812950208324703,
            -0.1822608538119431,
            -0.18322632239917877,
            -0.1841914247932372,
            -0.1851561591959055,
            -0.18612052381171723,
            -0.18708451684795718,
            -0.18804813651467972,
            -0.1890113810247164,
            -0.18997424859369036,
            -0.19093673744002215,
            -0.19189884578495112,
            -0.19286057185253427,
            -0.19382191386967185,
            -0.19478287006610587,
            -0.1957434386744386,
            -0.196703617930144,
            -0.19766340607157543,
            -0.19862280133997937,
            -0.199581801979506,
            -0.20054040623721872,
            -0.20149861236310995,
            -0.2024564186101056,
            -0.20341382323408022,
            -0.20437082449387,
            -0.20532742065127532,
            -0.20628360997108114,
            -0.2072393907210636,
            -0.2081947611719984,
            -0.20914971959767562,
            -0.2101042642749077,
            -0.21105839348354258,
            -0.21201210550647087,
            -0.21296539862963812,
            -0.2139182711420574,
            -0.21487072133581464,
            -0.21582274750608454,
            -0.21677434795113754,
            -0.217725520972349,
            -0.2186762648742138,
            -0.21962657796435403,
            -0.22057645855352428,
            -0.22152590495563376,
            -0.22247491548774195,
            -0.22342348847008167,
            -0.2243716222260591,
            -0.225319315082267,
            -0.22626656536849854,
            -0.22721337141775125,
            -0.22815973156623817,
            -0.22910564415340043,
            -0.23005110752191263,
            -0.23099612001769795,
            -0.23194067998993045,
            -0.2328847857910515,
            -0.23382843577677226,
            -0.23477162830609213,
            -0.23571436174129917,
            -0.23665663444798382,
            -0.23759844479504594,
            -0.2385397911547096,
            -0.23948067190252323,
            -0.24042108541737597,
            -0.24136103008150342,
            -0.24230050428049704,
            -0.24323950640331404,
            -0.24417803484228529,
            -0.24511608799312276,
            -0.24605366425493344,
            -0.24699076203022075,
            -0.2479273797248984,
            -0.24886351574829882,
            -0.2497991685131776,
            -0.2507343364357266,
            -0.25166901793558205,
            -0.252603211435827,
            -0.25353691536300776,
            -0.25447012814713893,
            -0.2554028482217083,
            -0.25633507402368955,
            -0.257266803993551,
            -0.2581980365752563,
            -0.25912877021628344,
            -0.26005900336762305,
            -0.2609887344837907,
            -0.2619179620228372,
            -0.26284668444635056,
            -0.2637749002194659,
            -0.2647026078108779,
            -0.26562980569284206,
            -0.26655649234118295,
            -0.26748266623530687,
            -0.26840832585820623,
            -0.26933346969646277,
            -0.27025809624026464,
            -0.271182203983402,
            -0.2721057914232848,
            -0.27302885706094615,
            -0.27395139940104474,
            -0.2748734169518788,
            -0.27579490822539293,
            -0.27671587173717854,
            -0.27763630600648737,
            -0.2785562095562354,
            -0.279475580913011,
            -0.2803944186070798,
            -0.28131272117239575,
            -0.28223048714660015,
            -0.28314771507103825,
            -0.2840644034907567,
            -0.28498055095451585,
            -0.2858961560147926,
            -0.2868112172277914,
            -0.28772573315344624,
            -0.28863970235542763,
            -0.2895531234011513,
            -0.2904659948617818,
            -0.291378315312241,
            -0.29229008333121353,
            -0.2932012975011479,
            -0.294111956408273,
            -0.29502205864259257,
            -0.2959316027979017,
            -0.29684058747178244,
            -0.29774901126561704,
            -0.29865687278459163,
            -0.2995641706377011,
            -0.30047090343775323,
            -0.30137706980137796,
            -0.3022826683490327,
            -0.3031876977050017,
            -0.3040921564974093,
            -0.30499604335822184,
            -0.30589935692325126,
            -0.3068020958321638,
            -0.30770425872848295,
            -0.3086058442595945,
            -0.30950685107675246,
            -0.3104072778350853,
            -0.31130712319359777,
            -0.3122063858151788,
            -0.31310506436660407,
            -0.31400315751854296,
            -0.3149006639455609,
            -0.3157975823261275,
            -0.3166939113426162,
            -0.3175896496813158,
            -0.3184847960324267,
            -0.31937934909007343,
            -0.32027330755230227,
            -0.32116667012109157,
            -0.32205943550235033,
            -0.3229516024059284,
            -0.32384316954561443,
            -0.324734135639147,
            -0.3256244994082113,
            -0.32651425957845,
            -0.3274034148794614,
            -0.3282919640448116,
            -0.3291799058120234,
            -0.3300672389225984,
            -0.3309539621220093,
            -0.33184007415970623,
            -0.3327255737891195,
            -0.33361045976766707,
            -0.3344947308567525,
            -0.33537838582177476,
            -0.336261423432125,
            -0.33714384246119516,
            -0.33802564168638,
            -0.3389068198890798,
            -0.3397873758547017,
            -0.34066730837266856,
            -0.3415466162364143,
            -0.3424252982433962,
            -0.3433033531950885,
            -0.3441807798969913,
            -0.3450575771586341,
            -0.34593374379357433,
            -0.34680927861940347,
            -0.3476841804577495,
            -0.3485584481342776,
            -0.349432080478696,
            -0.350305076324756,
            -0.3511774345102547,
            -0.3520491538770394,
            -0.35292023327101024,
            -0.35379067154211685,
            -0.35466046754437136,
            -0.35552962013583916,
            -0.3563981281786503,
            -0.35726599053899477,
            -0.35813320608713095,
            -0.3589997736973831,
            -0.3598656922481453,
            -0.3607309606218819,
            -0.3615955777051329,
            -0.362459542388512,
            -0.36332285356671207,
            -0.36418551013850087,
            -0.3650475110067308,
            -0.36590885507833637,
            -0.3667695412643337,
            -0.3676295684798277,
            -0.368488935644007,
            -0.3693476416801527,
            -0.370205685515635,
            -0.37106306608191325,
            -0.37191978231454115,
            -0.3727758331531677,
            -0.37363121754153783,
            -0.37448593442748995,
            -0.3753399827629622,
            -0.37619336150399235,
            -0.37704606961071657,
            -0.3778981060473729,
            -0.37874946978229906,
            -0.3796001597879398,
            -0.3804501750408395,
            -0.3812995145216486,
            -0.38214817721512084,
            -0.38299616211011994,
            -0.3838434681996101,
            -0.38469009448066765,
            -0.38553603995447455,
            -0.386381303626319,
            -0.38722588450560025,
            -0.38806978160582706,
            -0.3889129939446126,
            -0.3897555205436863,
            -0.3905973604288815,
            -0.3914385126301455,
            -0.39227897618153246,
            -0.39311875012120945,
            -0.3939578334914521,
            -0.394796225338649,
            -0.3956339247132938,
            -0.3964709306699957,
            -0.39730724226747166,
            -0.398142858568548,
            -0.3989777786401598,
            -0.39981200155335483,
            -0.400645526383286,
            -0.40147835220921874,
            -0.4023104781145223,
            -0.4031419031866768,
            -0.40397262651726895,
            -0.404802647201992,
            -0.40563196434064314,
            -0.406460577037128,
            -0.4072884843994568,
            -0.4081156855397412,
            -0.40894217957419615,
            -0.409767965623142,
            -0.41059304281099696,
            -0.41141741026628253,
            -0.4122410671216166,
            -0.4130640125137194,
            -0.41388624558340414,
            -0.4147077654755847,
            -0.415528571339265,
            -0.416348662327549,
            -0.4171680375976265,
            -0.41798669631078494,
            -0.41880463763239695,
            -0.4196218607319262,
            -0.4204383647829227,
            -0.421254148963024,
            -0.42206921245394774,
            -0.4228835544414972,
            -0.4236971741155573,
            -0.42451007067009106,
            -0.4253222433031366,
            -0.42613369121681305,
            -0.4269444136173099,
            -0.4277544097148899,
            -0.4285636787238866,
            -0.4293722198627015,
            -0.4301800323538021,
            -0.4309871154237234,
            -0.4317934683030572,
            -0.4325990902264623,
            -0.43340398043265016,
            -0.43420813816439197,
            -0.43501156266851126,
            -0.4358142531958832,
            -0.43661620900143167,
            -0.4374174293441297,
            -0.4382179134869928,
            -0.4390176606970792,
            -0.43981667024548665,
            -0.44061494140735163,
            -0.4414124734618425,
            -0.442209265692162,
            -0.4430053173855406,
            -0.4438006278332376,
            -0.4445951963305333,
            -0.4453890221767319,
            -0.44618210467515507,
            -0.4469744431331408,
            -0.44776603686203803,
            -0.44855688517720754,
            -0.44934698739801576,
            -0.450136342847834,
            -0.4509249508540333,
            -0.4517128107479837,
            -0.45249992186504906,
            -0.45328628354458544,
            -0.4540718951299351,
            -0.4548567559684289,
            -0.4556408654113775,
            -0.45642422281406975,
            -0.45720682753577085,
            -0.4579886789397179,
            -0.4587697763931142,
            -0.4595501192671304,
            -0.4603297069368979,
            -0.4611085387815045,
            -0.4618866141839954,
            -0.4626639325313647,
            -0.46344049321455155,
            -0.46421629562844213,
            -0.4649913391718601,
            -0.4657656232475674,
            -0.4665391472622536,
            -0.46731191062654026,
            -0.4680839127549726,
            -0.468855153066016,
            -0.46962563098205257,
            -0.4703953459293763,
            -0.4711642973381904,
            -0.4719324846426045,
            -0.4726999072806246,
            -0.4734665646941551,
            -0.4742324563289948,
            -0.4749975816348265,
            -0.4757619400652187,
            -0.47652553107762097,
            -0.4772883541333555,
            -0.47805040869761645,
            -0.4788116942394646,
            -0.47957221023182206,
            -0.4803319561514708,
            -0.4810909314790437,
            -0.48184913569902316,
            -0.4826065682997366,
            -0.4833632287733505,
            -0.48411911661586593,
            -0.48487423132711543,
            -0.48562857241075674,
            -0.486382139374268,
            -0.48713493172894584,
            -0.4878869489898961,
            -0.4886381906760328,
            -0.4893886563100718,
            -0.49013834541852636,
            -0.4908872575317017,
            -0.491635392183689,
            -0.4923827489123659,
            -0.4931293272593814,
            -0.4938751267701623,
            -0.4946201469939016,
            -0.4953643874835512,
            -0.4961078477958246,
            -0.4968505274911858,
            -0.4975924261338438,
            -0.49833354329175183,
            -0.49907387853659835,
            -0.4998134314438045,
            -0.5005522015925151,
            -0.5012901885655969,
            -0.5020273919496325,
            -0.5027638113349132,
            -0.5034994463154355,
            -0.5042342964888942,
            -0.5049683614566802,
            -0.5057016408238691,
            -0.5064341341992217,
            -0.5071658411951744,
            -0.5078967614278355,
            -0.5086268945169802,
            -0.509356240086043,
            -0.5100847977621132,
            -0.5108125671759289,
            -0.5115395479618732,
            -0.5122657397579627,
            -0.5129911422058507,
            -0.5137157549508126,
            -0.5144395776417455,
            -0.5151626099311614,
            -0.5158848514751813,
            -0.5166063019335244,
            -0.5173269609695124,
            -0.5180468282500539,
            -0.518765903445644,
            -0.5194841862303546,
            -0.5202016762818333,
            -0.5209183732812902,
            -0.521634276913501,
            -0.5223493868667914,
            -0.5230637028330379,
            -0.5237772245076582,
            -0.5244899515896081,
            -0.525201883781369,
            -0.5259130207889504,
            -0.5266233623218767,
            -0.527332908093184,
            -0.5280416578194131,
            -0.5287496112206045,
            -0.5294567680202876,
            -0.5301631279454833,
            -0.5308686907266856,
            -0.5315734560978651,
            -0.532277423796458,
            -0.5329805935633631,
            -0.5336829651429277,
            -0.5343845382829518,
            -0.5350853127346716,
            -0.5357852882527611,
            -0.5364844645953191,
            -0.5371828415238674,
            -0.5378804188033399,
            -0.5385771962020813,
            -0.5392731734918335,
            -0.5399683504477378,
            -0.5406627268483172,
            -0.5413563024754826,
            -0.5420490771145134,
            -0.5427410505540589,
            -0.5434322225861308,
            -0.5441225930060918,
            -0.5448121616126516,
            -0.5455009282078652,
            -0.546188892597115,
            -0.5468760545891153,
            -0.547562413995896,
            -0.5482479706328021,
            -0.5489327243184824,
            -0.5496166748748904,
            -0.5502998221272631,
            -0.5509821659041301,
            -0.5516637060372945,
            -0.5523444423618327,
            -0.5530243747160835,
            -0.5537035029416453,
            -0.554381826883364,
            -0.5550593463893281,
            -0.5557360613108625,
            -0.5564119715025233,
            -0.5570870768220824,
            -0.5577613771305333,
            -0.5584348722920688,
            -0.5591075621740865,
            -0.5597794466471774,
            -0.5604505255851158,
            -0.5611207988648522,
            -0.561790266366514,
            -0.5624589279733874,
            -0.5631267835719179,
            -0.563793833051697,
            -0.5644600763054624,
            -0.5651255132290836,
            -0.5657901437215562,
            -0.5664539676849987,
            -0.5671169850246419,
            -0.5677791956488167,
            -0.5684405994689585,
            -0.569101196399589,
            -0.5697609863583116,
            -0.5704199692658104,
            -0.5710781450458321,
            -0.5717355136251845,
            -0.5723920749337316,
            -0.5730478289043799,
            -0.5737027754730758,
            -0.5743569145787945,
            -0.5750102461635348,
            -0.5756627701723106,
            -0.5763144865531441,
            -0.5769653952570563,
            -0.5776154962380634,
            -0.5782647894531637,
            -0.5789132748623356,
            -0.5795609524285252,
            -0.5802078221176403,
            -0.5808538838985461,
            -0.5814991377430514,
            -0.5821435836259075,
            -0.5827872215247936,
            -0.5834300514203132,
            -0.5840720732959899,
            -0.5847132871382511,
            -0.5853536929364254,
            -0.5859932906827374,
            -0.5866320803722935,
            -0.587270062003079,
            -0.587907235575949,
            -0.5885436010946193,
            -0.5891791585656605,
            -0.5898139079984909,
            -0.5904478494053632,
            -0.5910809828013657,
            -0.5917133082044045,
            -0.5923448256352066,
            -0.5929755351173007,
            -0.5936054366770158,
            -0.5942345303434755,
            -0.5948628161485852,
            -0.5954902941270231,
            -0.5961169643162407,
            -0.5967428267564439,
            -0.5973678814905949,
            -0.5979921285643974,
            -0.598615568026292,
            -0.5992381999274478,
            -0.5998600243217544,
            -0.6004810412658125,
            -0.6011012508189287,
            -0.6017206530431053,
            -0.6023392480030338,
            -0.6029570357660853,
            -0.6035740164023039,
            -0.6041901899843974,
            -0.6048055565877329,
            -0.6054201162903229,
            -0.6060338691728233,
            -0.6066468153185187,
            -0.6072589548133237,
            -0.6078702877457647,
            -0.6084808142069781,
            -0.6090905342907021,
            -0.6096994480932681,
            -0.6103075557135866,
            -0.6109148572531515,
            -0.6115213528160193,
            -0.612127042508811,
            -0.6127319264406976,
            -0.613336004723394,
            -0.6139392774711532,
            -0.6145417448007543,
            -0.6151434068314963,
            -0.6157442636851924,
            -0.6163443154861561,
            -0.6169435623612012,
            -0.6175420044396228,
            -0.618139641853202,
            -0.6187364747361878,
            -0.6193325032252918,
            -0.6199277274596832,
            -0.6205221475809772,
            -0.6211157637332259,
            -0.6217085760629177,
            -0.6223005847189583,
            -0.6228917898526706,
            -0.6234821916177824,
            -0.6240717901704226,
            -0.6246605856691068,
            -0.6252485782747356,
            -0.6258357681505814,
            -0.6264221554622857,
            -0.6270077403778432,
            -0.6275925230676013,
            -0.6281765037042488,
            -0.6287596824628063,
            -0.6293420595206196,
            -0.6299236350573534,
            -0.6305044092549776,
            -0.6310843822977681,
            -0.6316635543722882,
            -0.6322419256673882,
            -0.632819496374195,
            -0.6333962666861023,
            -0.6339722367987626,
            -0.6345474069100848,
            -0.6351217772202161,
            -0.6356953479315421,
            -0.6362681192486767,
            -0.6368400913784489,
            -0.6374112645299024,
            -0.6379816389142834,
            -0.6385512147450307,
            -0.6391199922377717,
            -0.6396879716103115,
            -0.6402551530826267,
            -0.6408215368768523,
            -0.6413871232172821,
            -0.6419519123303526,
            -0.6425159044446389,
            -0.6430790997908452,
            -0.6436414986017983,
            -0.6442031011124367,
            -0.6447639075598053,
            -0.6453239181830455,
            -0.6458831332233856,
            -0.6464415529241396,
            -0.6469991775306891,
            -0.6475560072904808,
            -0.6481120424530211,
            -0.6486672832698602,
            -0.649221729994593,
            -0.6497753828828406,
            -0.6503282421922535,
            -0.6508803081824948,
            -0.651431581115235,
            -0.6519820612541457,
            -0.6525317488648898,
            -0.6530806442151104,
            -0.6536287475744297,
            -0.6541760592144342,
            -0.654722579408671,
            -0.6552683084326373,
            -0.655813246563773,
            -0.6563573940814521,
            -0.6569007512669769,
            -0.657443318403567,
            -0.6579850957763513,
            -0.6585260836723644,
            -0.6590662823805312,
            -0.659605692191666,
            -0.6601443133984584,
            -0.6606821462954716,
            -0.6612191911791266,
            -0.6617554483477026,
            -0.662290918101322,
            -0.6628256007419464,
            -0.6633594965733656,
            -0.6638926059011936,
            -0.6644249290328558,
            -0.6649564662775863,
            -0.6654872179464146,
            -0.66601718435216,
            -0.6665463658094255,
            -0.6670747626345865,
            -0.6676023751457836,
            -0.6681292036629166,
            -0.6686552485076335,
            -0.6691805100033261,
            -0.6697049884751193,
            -0.6702286842498625,
            -0.6707515976561254,
            -0.6712737290241854,
            -0.6717950786860231,
            -0.6723156469753138,
            -0.6728354342274172,
            -0.6733544407793736,
            -0.6738726669698912,
            -0.6743901131393413,
            -0.674906779629751,
            -0.6754226667847926,
            -0.675937774949777,
            -0.6764521044716473,
            -0.6769656556989674,
            -0.6774784289819169,
            -0.6779904246722853,
            -0.6785016431234566,
            -0.6790120846904095,
            -0.6795217497297056,
            -0.6800306385994821,
            -0.680538751659443,
            -0.6810460892708549,
            -0.6815526517965339,
            -0.6820584396008429,
            -0.6825634530496792,
            -0.6830676925104708,
            -0.683571158352166,
            -0.684073850945225,
            -0.6845757706616176,
            -0.685076917874805,
            -0.6855772929597442,
            -0.6860768962928723,
            -0.6865757282520981,
            -0.6870737892168028,
            -0.6875710795678217,
            -0.6880675996874425,
            -0.6885633499593986,
            -0.6890583307688569,
            -0.6895525425024137,
            -0.6900459855480865,
            -0.6905386602953019,
            -0.6910305671348955,
            -0.6915217064591003,
            -0.6920120786615365,
            -0.6925016841372089,
            -0.692990523282495,
            -0.6934785964951414,
            -0.6939659041742521,
            -0.6944524467202827,
            -0.6949382245350364,
            -0.6954232380216472,
            -0.6959074875845825,
            -0.6963909736296303,
            -0.6968736965638901,
            -0.6973556567957713,
            -0.6978368547349796,
            -0.6983172907925121,
            -0.6987969653806507,
            -0.6992758789129512,
            -0.699754031804241,
            -0.7002314244706073,
            -0.7007080573293898,
            -0.701183930799177,
            -0.7016590452997932,
            -0.7021334012522976,
            -0.7026069990789696,
            -0.703079839203307,
            -0.703551922050016,
            -0.7040232480450065,
            -0.7044938176153777,
            -0.7049636311894214,
            -0.7054326891966052,
            -0.7059009920675687,
            -0.7063685402341179,
            -0.706835334129217,
            -0.7073013741869745,
            -0.7077666608426499,
            -0.7082311945326314,
            -0.7086949756944384,
            -0.7091580047667098,
            -0.709620282189199,
            -0.7100818084027649,
            -0.7105425838493651,
            -0.7110026089720491,
            -0.7114618842149507,
            -0.7119204100232824,
            -0.7123781868433245,
            -0.7128352151224205,
            -0.7132914953089703,
            -0.7137470278524217,
            -0.7142018132032637,
            -0.7146558518130202,
            -0.71510914413424,
            -0.7155616906204918,
            -0.7160134917263602,
            -0.7164645479074316,
            -0.7169148596202921,
            -0.7173644273225191,
            -0.7178132514726749,
            -0.7182613325302969,
            -0.7187086709558946,
            -0.7191552672109388,
            -0.7196011217578587,
            -0.7200462350600294,
            -0.7204906075817697,
            -0.7209342397883336,
            -0.7213771321459006,
            -0.7218192851215748,
            -0.722260699183372,
            -0.722701374800214,
            -0.7231413124419256,
            -0.7235805125792233,
            -0.7240189756837073,
            -0.7244567022278618,
            -0.72489369268504,
            -0.7253299475294627,
            -0.7257654672362065,
            -0.7262002522812029,
            -0.7266343031412267,
            -0.7270676202938909,
            -0.7275002042176392,
            -0.7279320553917422,
            -0.7283631742962852,
            -0.7287935614121661,
            -0.7292232172210866,
            -0.7296521422055444,
            -0.7300803368488308,
            -0.7305078016350176,
            -0.730934537048956,
            -0.7313605435762668,
            -0.7317858217033333,
            -0.7322103719172983,
            -0.7326341947060543,
            -0.7330572905582347,
            -0.7334796599632142,
            -0.7339013034110955,
            -0.7343222213927033,
            -0.7347424143995847,
            -0.7351618829239918,
            -0.7355806274588836,
            -0.7359986484979172,
            -0.7364159465354388,
            -0.7368325220664791,
            -0.7372483755867467,
            -0.7376635075926223,
            -0.7380779185811498,
            -0.7384916090500331,
            -0.7389045794976269,
            -0.7393168304229308,
            -0.7397283623255843,
            -0.7401391757058584,
            -0.740549271064651,
            -0.7409586489034774,
            -0.7413673097244684,
            -0.7417752540303613,
            -0.7421824823244919,
            -0.7425889951107933,
            -0.7429947928937815,
            -0.743399876178558,
            -0.743804245470798,
            -0.7442079012767445,
            -0.7446108441032043,
            -0.7450130744575384,
            -0.7454145928476599,
            -0.7458153997820242,
            -0.7462154957696234,
            -0.746614881319982,
            -0.7470135569431486,
            -0.7474115231496911,
            -0.7478087804506878,
            -0.7482053293577258,
            -0.748601170382892,
            -0.7489963040387668,
            -0.7493907308384171,
            -0.7497844512953934,
            -0.7501774659237205,
            -0.750569775237894,
            -0.7509613797528716,
            -0.7513522799840695,
            -0.7517424764473537,
            -0.7521319696590374,
            -0.7525207601358707,
            -0.752908848395039,
            -0.7532962349541547,
            -0.7536829203312488,
            -0.7540689050447695,
            -0.754454189613576,
            -0.7548387745569277,
            -0.7552226603944832,
            -0.7556058476462907,
            -0.7559883368327867,
            -0.7563701284747845,
            -0.7567512230934734,
            -0.7571316212104094,
            -0.75751132334751,
            -0.7578903300270508,
            -0.7582686417716575,
            -0.758646259104297,
            -0.759023182548279,
            -0.7593994126272459,
            -0.7597749498651629,
            -0.7601497947863223,
            -0.7605239479153286,
            -0.7608974097770976,
            -0.7612701808968493,
            -0.7616422618001004,
            -0.7620136530126639,
            -0.7623843550606371,
            -0.7627543684703998,
            -0.7631236937686084,
            -0.7634923314821872,
            -0.7638602821383286,
            -0.7642275462644819,
            -0.7645941243883476,
            -0.7649600170378789,
            -0.7653252247412683,
            -0.765689748026945,
            -0.7660535874235702,
            -0.7664167434600301,
            -0.7667792166654316,
            -0.7671410075690968,
            -0.7675021167005548,
            -0.7678625445895404,
            -0.7682222917659862,
            -0.7685813587600179,
            -0.7689397461019468,
            -0.7692974543222676,
            -0.7696544839516511,
            -0.7700108355209414,
            -0.7703665095611435,
            -0.7707215066034289,
            -0.7710758271791186,
            -0.7714294718196875,
            -0.7717824410567519,
            -0.7721347354220689,
            -0.7724863554475301,
            -0.7728373016651541,
            -0.7731875746070825,
            -0.7735371748055769,
            -0.7738861027930097,
            -0.7742343591018636,
            -0.7745819442647199,
            -0.7749288588142595,
            -0.7752751032832549,
            -0.7756206782045659,
            -0.7759655841111334,
            -0.7763098215359742,
            -0.7766533910121776,
            -0.7769962930728994,
            -0.7773385282513555,
            -0.7776800970808186,
            -0.778021000094612,
            -0.7783612378261062,
            -0.7787008108087106,
            -0.7790397195758729,
            -0.7793779646610689,
            -0.7797155465978036,
            -0.7800524659196008,
            -0.7803887231599997,
            -0.780724318852552,
            -0.7810592535308153,
            -0.7813935277283474,
            -0.7817271419787024,
            -0.7820600968154264,
            -0.7823923927720517,
            -0.7827240303820918,
            -0.7830550101790356,
            -0.7833853326963471,
            -0.7837149984674545,
            -0.7840440080257477,
            -0.7843723619045759,
            -0.7847000606372402,
            -0.7850271047569887,
            -0.7853534947970129,
            -0.7856792312904423,
            -0.7860043147703399,
            -0.7863287457696991,
            -0.786652524821433,
            -0.7869756524583784,
            -0.7872981292132853,
            -0.7876199556188118,
            -0.7879411322075253,
            -0.7882616595118885,
            -0.788581538064265,
            -0.7889007683969064,
            -0.7892193510419531,
            -0.7895372865314259,
            -0.7898545753972247,
            -0.7901712181711225,
            -0.7904872153847591,
            -0.790802567569638,
            -0.7911172752571264,
            -0.7914313389784409,
            -0.7917447592646503,
            -0.7920575366466717,
            -0.7923696716552594,
            -0.7926811648210088,
            -0.7929920166743445,
            -0.7933022277455203,
            -0.7936117985646155,
            -0.7939207296615243,
            -0.7942290215659601,
            -0.7945366748074443,
            -0.7948436899153046,
            -0.7951500674186713,
            -0.7954558078464713,
            -0.7957609117274248,
            -0.796065379590041,
            -0.7963692119626122,
            -0.7966724093732128,
            -0.7969749723496912,
            -0.7972769014196686,
            -0.7975781971105339,
            -0.7978788599494364,
            -0.7981788904632877,
            -0.7984782891787526,
            -0.7987770566222452,
            -0.7990751933199267,
            -0.7993726997977025,
            -0.7996695765812126,
            -0.7999658241958318,
            -0.8002614431666667,
            -0.8005564340185463,
            -0.8008507972760225,
            -0.8011445334633639,
            -0.801437643104554,
            -0.8017301267232837,
            -0.8020219848429506,
            -0.8023132179866507,
            -0.8026038266771797,
            -0.8028938114370244,
            -0.8031831727883633,
            -0.8034719112530558,
            -0.8037600273526466,
            -0.8040475216083551,
            -0.8043343945410731,
            -0.8046206466713641,
            -0.8049062785194545,
            -0.8051912906052332,
            -0.8054756834482465,
            -0.8057594575676936,
            -0.8060426134824239,
            -0.8063251517109321,
            -0.8066070727713557,
            -0.8068883771814687,
            -0.8071690654586812,
            -0.807449138120032,
            -0.8077285956821891,
            -0.8080074386614391,
            -0.8082856675736915,
            -0.8085632829344697,
            -0.8088402852589089,
            -0.8091166750617516,
            -0.8093924528573437,
            -0.8096676191596335,
            -0.8099421744821648,
            -0.8102161193380735,
            -0.8104894542400858,
            -0.8107621797005139,
            -0.8110342962312507,
            -0.8113058043437684,
            -0.811576704549113,
            -0.8118469973579019,
            -0.8121166832803204,
            -0.8123857628261173,
            -0.8126542365046014,
            -0.8129221048246387,
            -0.8131893682946476,
            -0.8134560274225965,
            -0.8137220827159994,
            -0.8139875346819146,
            -0.8142523838269374,
            -0.8145166306571985,
            -0.8147802756783622,
            -0.8150433193956197,
            -0.8153057623136895,
            -0.815567604936809,
            -0.8158288477687359,
            -0.8160894913127413,
            -0.8163495360716085,
            -0.8166089825476284,
            -0.8168678312425962,
            -0.8171260826578102,
            -0.8173837372940626,
            -0.817640795651644,
            -0.817897258230333,
            -0.8181531255293982,
            -0.8184083980475927,
            -0.8186630762831478,
            -0.8189171607337763,
            -0.8191706518966643,
            -0.8194235502684667,
            -0.8196758563453108,
            -0.8199275706227852,
            -0.8201786935959409,
            -0.8204292257592884,
            -0.8206791676067918,
            -0.8209285196318676,
            -0.8211772823273812,
            -0.8214254561856433,
            -0.8216730416984067,
            -0.821920039356863,
            -0.822166449651641,
            -0.8224122730728014,
            -0.8226575101098345,
            -0.8229021612516582,
            -0.8231462269866134,
            -0.8233897078024609,
            -0.8236326041863792,
            -0.8238749166249612,
            -0.8241166456042106,
            -0.8243577916095411,
            -0.8245983551257681,
            -0.8248383366371118,
            -0.8250777366271909,
            -0.8253165555790193,
            -0.8255547939750056,
            -0.8257924522969466,
            -0.8260295310260272,
            -0.8262660306428165,
            -0.8265019516272651,
            -0.826737294458701,
            -0.8269720596158284,
            -0.8272062475767231,
            -0.8274398588188309,
            -0.8276728938189647,
            -0.8279053530533004,
            -0.8281372369973746,
            -0.8283685461260826,
            -0.8285992809136744,
            -0.8288294418337527,
            -0.8290590293592697,
            -0.829288043962523,
            -0.8295164861151563,
            -0.8297443562881519,
            -0.8299716549518322,
            -0.830198382575854,
            -0.8304245396292076,
            -0.8306501265802126,
            -0.8308751438965173,
            -0.8310995920450911,
            -0.831323471492229,
            -0.8315467827035429,
            -0.8317695261439605,
            -0.8319917022777257,
            -0.8322133115683904,
            -0.8324343544788169,
            -0.8326548314711721,
            -0.8328747430069263,
            -0.8330940895468488,
            -0.8333128715510087,
            -0.833531089478769,
            -0.8337487437887845,
            -0.8339658349390014,
            -0.8341823633866522,
            -0.8343983295882531,
            -0.8346137339996054,
            -0.8348285770757864,
            -0.8350428592711518,
            -0.835256581039333,
            -0.8354697428332318,
            -0.835682345105019,
            -0.8358943883061342,
            -0.8361058728872794,
            -0.836316799298419,
            -0.8365271679887777,
            -0.8367369794068364,
            -0.8369462340003294,
            -0.8371549322162456,
            -0.8373630745008208,
            -0.8375706612995389,
            -0.8377776930571299,
            -0.8379841702175631,
            -0.8381900932240504,
            -0.8383954625190401,
            -0.838600278544215,
            -0.8388045417404915,
            -0.8390082525480166,
            -0.8392114114061643,
            -0.8394140187535339,
            -0.8396160750279494,
            -0.839817580666456,
            -0.8400185361053157,
            -0.8402189417800074,
            -0.8404187981252256,
            -0.8406181055748745,
            -0.8408168645620696,
            -0.8410150755191311,
            -0.8412127388775877,
            -0.8414098550681673,
            -0.8416064245208,
            -0.8418024476646149,
            -0.8419979249279335,
            -0.8421928567382757,
            -0.8423872435223508,
            -0.8425810857060559,
            -0.8427743837144778,
            -0.8429671379718864,
            -0.8431593489017365,
            -0.8433510169266611,
            -0.843542142468473,
            -0.843732725948162,
            -0.8439227677858905,
            -0.8441122684009942,
            -0.8443012282119774,
            -0.8444896476365142,
            -0.8446775270914432,
            -0.8448648669927663,
            -0.8450516677556483,
            -0.8452379297944124,
            -0.8454236535225391,
            -0.8456088393526655,
            -0.8457934876965811,
            -0.845977598965226,
            -0.8461611735686924,
            -0.8463442119162159,
            -0.8465267144161793,
            -0.8467086814761098,
            -0.8468901135026733,
            -0.8470710109016771,
            -0.8472513740780643,
            -0.8474312034359135,
            -0.8476104993784382,
            -0.8477892623079812,
            -0.8479674926260149,
            -0.8481451907331413,
            -0.8483223570290855,
            -0.8484989919126977,
            -0.8486750957819494,
            -0.8488506690339312,
            -0.8490257120648541,
            -0.8492002252700418,
            -0.8493742090439339,
            -0.8495476637800834,
            -0.8497205898711513,
            -0.8498929877089092,
            -0.8500648576842342,
            -0.8502362001871087,
            -0.8504070156066188,
            -0.8505773043309504,
            -0.8507470667473908,
            -0.850916303242323,
            -0.8510850142012275,
            -0.8512532000086772,
            -0.8514208610483387,
            -0.8515879977029681,
            -0.8517546103544112,
            -0.8519206993835999,
            -0.8520862651705517,
            -0.8522513080943674,
            -0.8524158285332296,
            -0.8525798268644009,
            -0.8527433034642231,
            -0.852906258708113,
            -0.8530686929705633,
            -0.8532306066251394,
            -0.8533920000444787,
            -0.8535528736002888,
            -0.853713227663344,
            -0.8538730626034862,
            -0.8540323787896217,
            -0.8541911765897213,
            -0.8543494563708146,
            -0.854507218498994,
            -0.8546644633394083,
            -0.8548211912562637,
            -0.854977402612822,
            -0.8551330977713961,
            -0.8552882770933545,
            -0.8554429409391128,
            -0.8555970896681363,
            -0.8557507236389381,
            -0.8559038432090758,
            -0.8560564487351522,
            -0.856208540572811,
            -0.8563601190767371,
            -0.8565111846006569,
            -0.8566617374973318,
            -0.8568117781185599,
            -0.8569613068151765,
            -0.8571103239370476,
            -0.8572588298330718,
            -0.8574068248511779,
            -0.857554309338324,
            -0.8577012836404949,
            -0.8578477481027014,
            -0.857993703068979,
            -0.8581391488823853,
            -0.8582840858850005,
            -0.8584285144179237,
            -0.8585724348212735,
            -0.8587158474341846,
            -0.8588587525948077,
            -0.8590011506403096,
            -0.859143041906867,
            -0.8592844267296704,
            -0.8594253054429188,
            -0.8595656783798215,
            -0.8597055458725938,
            -0.8598449082524574,
            -0.8599837658496382,
            -0.8601221189933669,
            -0.8602599680118737,
            -0.8603973132323904,
            -0.860534154981148,
            -0.860670493583376,
            -0.8608063293632993,
            -0.8609416626441379,
            -0.861076493748106,
            -0.8612108229964112,
            -0.8613446507092508,
            -0.8614779772058134,
            -0.8616108028042746,
            -0.8617431278217997,
            -0.8618749525745378,
            -0.862006277377624,
            -0.8621371025451774,
            -0.8622674283902977,
            -0.8623972552250668,
            -0.862526583360547,
            -0.8626554131067775,
            -0.8627837447727769,
            -0.8629115786665374,
            -0.8630389150950283,
            -0.8631657543641911,
            -0.8632920967789407,
            -0.8634179426431632,
            -0.8635432922597134,
            -0.8636681459304169,
            -0.8637925039560658,
            -0.8639163666364186,
            -0.8640397342702,
            -0.8641626071550986,
            -0.8642849855877655,
            -0.8644068698638139,
            -0.8645282602778185,
            -0.8646491571233116,
            -0.8647695606927867,
            -0.8648894712776919,
            -0.8650088891684333,
            -0.8651278146543717,
            -0.8652462480238218,
            -0.8653641895640507,
            -0.8654816395612775,
            -0.8655985983006728,
            -0.8657150660663553,
            -0.8658310431413935,
            -0.865946529807803,
            -0.8660615263465452,
            -0.8661760330375274,
            -0.866290050159601,
            -0.86640357799056,
            -0.8665166168071421,
            -0.8666291668850246,
            -0.8667412284988251,
            -0.8668528019221008,
            -0.866963887427347,
            -0.8670744852859954,
            -0.8671845957684136,
            -0.8672942191439054,
            -0.8674033556807064,
            -0.867512005645988,
            -0.8676201693058515,
            -0.8677278469253294,
            -0.8678350387683857,
            -0.867941745097912,
            -0.8680479661757281,
            -0.8681537022625816,
            -0.8682589536181461,
            -0.8683637205010208,
            -0.8684680031687281,
            -0.8685718018777144,
            -0.8686751168833491,
            -0.8687779484399221,
            -0.8688802968006442,
            -0.8689821622176461,
            -0.8690835449419774,
            -0.8691844452236046,
            -0.8692848633114123,
            -0.8693847994532,
            -0.8694842538956834,
            -0.8695832268844919,
            -0.869681718664168,
            -0.8697797294781676,
            -0.8698772595688572,
            -0.8699743091775146,
            -0.8700708785443281,
            -0.8701669679083935,
            -0.8702625775077159,
            -0.8703577075792079,
            -0.8704523583586882,
            -0.8705465300808811,
            -0.8706402229794157,
            -0.8707334372868258,
            -0.8708261732345476,
            -0.8709184310529205,
            -0.8710102109711847,
            -0.8711015132174816,
            -0.8711923380188524,
            -0.8712826856012381,
            -0.871372556189477,
            -0.871461950007306,
            -0.871550867277358,
            -0.8716393082211631,
            -0.8717272730591454,
            -0.8718147620106254,
            -0.8719017752938145,
            -0.8719883131258201,
            -0.87207437572264,
            -0.8721599632991646,
            -0.8722450760691737,
            -0.8723297142453388,
            -0.8724138780392195,
            -0.8724975676612651,
            -0.8725807833208116,
            -0.8726635252260831,
            -0.8727457935841891,
            -0.8728275886011264,
            -0.8729089104817754,
            -0.8729897594299016,
            -0.8730701356481542,
            -0.873150039338065,
            -0.8732294707000481,
            -0.8733084299333994,
            -0.873386917236296,
            -0.8734649328057946,
            -0.8735424768378324,
            -0.8736195495272244,
            -0.8736961510676647,
            -0.8737722816517254,
            -0.8738479414708545,
            -0.8739231307153772,
            -0.8739978495744937,
            -0.8740720982362806,
            -0.8741458768876871,
            -0.8742191857145378,
            -0.8742920249015304,
            -0.8743643946322336,
            -0.8744362950890902,
            -0.8745077264534132,
            -0.8745786889053864,
            -0.8746491826240649,
            -0.8747192077873714,
            -0.8747887645720993,
            -0.8748578531539103,
            -0.8749264737073332,
            -0.8749946264057645,
            -0.8750623114214673,
            -0.8751295289255715,
            -0.875196279088071,
            -0.8752625620778262,
            -0.8753283780625621,
            -0.8753937272088665,
            -0.8754586096821914,
            -0.8755230256468512,
            -0.875586975266023,
            -0.8756504587017456,
            -0.8757134761149186,
            -0.875776027665303,
            -0.87583811351152,
            -0.87589973381105,
            -0.8759608887202326,
            -0.876021578394267,
            -0.8760818029872093,
            -0.8761415626519743,
            -0.8762008575403336,
            -0.8762596878029156,
            -0.8763180535892046,
            -0.8763759550475412,
            -0.8764333923251213,
            -0.8764903655679949,
            -0.8765468749210671,
            -0.8766029205280963,
            -0.8766585025316946,
            -0.876713621073327,
            -0.8767682762933111,
            -0.8768224683308168,
            -0.8768761973238646,
            -0.8769294634093274,
            -0.8769822667229284,
            -0.8770346073992413,
            -0.8770864855716889,
            -0.8771379013725439,
            -0.877188854932929,
            -0.8772393463828136,
            -0.8772893758510175,
            -0.8773389434652068,
            -0.8773880493518954,
            -0.8774366936364444,
            -0.8774848764430611,
            -0.8775325978947998,
            -0.8775798581135598,
            -0.8776266572200861,
            -0.8776729953339697,
            -0.8777188725736448,
            -0.8777642890563906,
            -0.8778092448983306,
            -0.8778537402144323,
            -0.8778977751185041,
            -0.8779413497232007,
            -0.877984464140017,
            -0.8780271184792902,
            -0.8780693128502003,
            -0.8781110473607684,
            -0.8781523221178567,
            -0.8781931372271683,
            -0.8782334927932467,
            -0.8782733889194758,
            -0.8783128257080791,
            -0.87835180326012,
            -0.8783903216755009,
            -0.8784283810529628,
            -0.8784659814900865,
            -0.8785031230832896,
            -0.8785398059278284,
            -0.8785760301177975,
            -0.8786117957461282,
            -0.8786471029045889,
            -0.8786819516837855,
            -0.8787163421731599,
            -0.8787502744609907,
            -0.8787837486343923,
            -0.878816764779315,
            -0.8788493229805446,
            -0.878881423321702,
            -0.8789130658852434,
            -0.8789442507524595,
            -0.8789749780034757,
            -0.8790052477172514,
            -0.8790350599715797,
            -0.8790644148430891,
            -0.8790933124072392,
            -0.8791217527383249,
            -0.8791497359094727,
            -0.8791772619926437,
            -0.8792043310586296,
            -0.8792309431770559,
            -0.8792570984163803,
            -0.8792827968438922,
            -0.8793080385257117,
            -0.8793328235267925,
            -0.8793571519109189,
            -0.8793810237407051,
            -0.8794044390775987,
            -0.879427397981876,
            -0.8794499005126448,
            -0.879471946727844,
            -0.8794935366842419,
            -0.879514670437437,
            -0.879535348041858,
            -0.8795555695507632,
            -0.8795753350162406,
            -0.8795946444892077,
            -0.8796134980194114,
            -0.8796318956554278,
            -0.8796498374446615,
            -0.8796673234333465,
            -0.8796843536665453,
            -0.8797009281881492,
            -0.8797170470408773,
            -0.879732710266278,
            -0.879747917904727,
            -0.8797626699954291,
            -0.879776966576416,
            -0.879790807684548,
            -0.8798041933555125,
            -0.879817123623825,
            -0.8798295985228288,
            -0.879841618084694,
            -0.8798531823404179,
            -0.8798642913198261,
            -0.8798749450515698,
            -0.8798851435631289,
            -0.8798948868808091,
            -0.8799041750297433,
            -0.8799130080338914,
            -0.8799213859160397,
            -0.8799293086978023,
            -0.8799367763996179,
            -0.8799437890407533,
            -0.8799503466393019,
            -0.8799564492121827,
            -0.8799620967751411,
            -0.8799672893427497,
            -0.8799720269284065,
            -0.879976309544336,
            -0.8799801372015899,
            -0.8799835099100441,
            -0.8799864276784026,
            -0.8799888905141943,
            -0.8799908984237749,
            -0.8799924514123258,
            -0.8799935494838547,
            -0.8799941926411955,
            -0.8799943808860073,
            -0.8799941142187768,
            -0.8799933926388149,
            -0.87999221614426,
            -0.8799905847320757,
            -0.8799884983980529,
            -0.8799859571368066,
            -0.8799829609417795,
            -0.8799795098052398,
            -0.8799756037182819,
            -0.8799712426708266,
            -0.8799664266516202,
            -0.8799611556482365,
            -0.8799554296470742,
            -0.8799492486333594,
            -0.8799426125911436,
            -0.8799355215033052,
            -0.8799279753515491,
            -0.8799199741164065,
            -0.8799115177772356,
            -0.8799026063122206,
            -0.8798932396983726,
            -0.87988341791153,
            -0.8798731409263573,
            -0.879862408716346,
            -0.879851221253815,
            -0.8798395785099099,
            -0.879827480454604,
            -0.8798149270566972,
            -0.879801918283817,
            -0.8797884541024189,
            -0.8797745344777843,
            -0.8797601593740242,
            -0.8797453287540761,
            -0.8797300425797062,
            -0.8797143008115077,
            -0.8796981034089031,
            -0.8796814503301421,
            -0.879664341532303,
            -0.8796467769712932,
            -0.8796287566018475,
            -0.879610280377531,
            -0.8795913482507366,
            -0.8795719601726862,
            -0.8795521160934311,
            -0.8795318159618528,
            -0.8795110597256608,
            -0.8794898473313953,
            -0.879468178724426,
            -0.879446053848952,
            -0.879423472648004,
            -0.8794004350634412,
            -0.8793769410359547,
            -0.8793529905050659,
            -0.8793285834091263,
            -0.8793037196853197,
            -0.8792783992696601,
            -0.8792526220969937,
            -0.8792263881009977,
            -0.8791996972141816,
            -0.8791725493678865,
            -0.8791449444922859,
            -0.8791168825163863,
            -0.8790883633680256,
            -0.8790593869738764,
            -0.8790299532594429,
            -0.8790000621490626,
            -0.878969713565908,
            -0.8789389074319843,
            -0.8789076436681308,
            -0.8788759221940216,
            -0.8788437429281647,
            -0.8788111057879034,
            -0.8787780106894157,
            -0.8787444575477156,
            -0.8787104462766511,
            -0.8786759767889077,
            -0.8786410489960065,
            -0.8786056628083043,
            -0.8785698181349952,
            -0.8785335148841106,
            -0.8784967529625176,
            -0.8784595322759222,
            -0.8784218527288679,
            -0.8783837142247359,
            -0.878345116665746,
            -0.8783060599529566,
            -0.8782665439862654,
            -0.8782265686644084,
            -0.878186133884963,
            -0.8781452395443446,
            -0.87810388553781,
            -0.878062071759456,
            -0.8780197981022213,
            -0.8779770644578845,
            -0.8779338707170664,
            -0.8778902167692297,
            -0.8778461025026794,
            -0.877801527804563,
            -0.8777564925608708,
            -0.8777109966564368,
            -0.8776650399749388,
            -0.8776186223988977,
            -0.8775717438096796,
            -0.877524404087495,
            -0.8774766031113999,
            -0.8774283407592955,
            -0.8773796169079294,
            -0.8773304314328949,
            -0.8772807842086321,
            -0.8772306751084283,
            -0.8771801040044186,
            -0.8771290707675854,
            -0.8770775752677599,
            -0.8770256173736216,
            -0.8769731969526993,
            -0.8769203138713717,
            -0.8768669679948666,
            -0.8768131591872631,
            -0.8767588873114905,
            -0.8767041522293297,
            -0.8766489538014131,
            -0.8765932918872252,
            -0.8765371663451035,
            -0.876480577032238,
            -0.8764235238046725,
            -0.8763660065173045,
            -0.8763080250238869,
            -0.8762495791770255,
            -0.8761906688281836,
            -0.876131293827679,
            -0.876071454024686,
            -0.8760111492672362,
            -0.8759503794022186,
            -0.8758891442753787,
            -0.8758274437313219,
            -0.8757652776135113,
            -0.8757026457642696,
            -0.8756395480247795,
            -0.8755759842350835,
            -0.8755119542340857,
            -0.8754474578595509,
            -0.8753824949481059,
            -0.8753170653352405,
            -0.8752511688553062,
            -0.8751848053415192,
            -0.8751179746259591,
            -0.8750506765395707,
            -0.8749829109121628,
            -0.874914677572411,
            -0.8748459763478565,
            -0.8747768070649078,
            -0.8747071695488402,
            -0.8746370636237973,
            -0.8745664891127914,
            -0.8744954458377039,
            -0.8744239336192848,
            -0.8743519522771565,
            -0.8742795016298104,
            -0.8742065814946105,
            -0.8741331916877922,
            -0.8740593320244643,
            -0.8739850023186083,
            -0.8739102023830799,
            -0.8738349320296097,
            -0.8737591910688033,
            -0.8736829793101415,
            -0.8736062965619822,
            -0.8735291426315605,
            -0.8734515173249889,
            -0.8733734204472589,
            -0.8732948518022398,
            -0.8732158111926822,
            -0.8731362984202159,
            -0.8730563132853524,
            -0.8729758555874847,
            -0.872894925124888,
            -0.8728135216947212,
            -0.8727316450930261,
            -0.8726492951147302,
            -0.8725664715536445,
            -0.8724831742024673,
            -0.8723994028527835,
            -0.8723151572950638,
            -0.8722304373186682,
            -0.8721452427118455,
            -0.8720595732617333,
            -0.8719734287543592,
            -0.8718868089746427,
            -0.8717997137063945,
            -0.8717121427323171,
            -0.8716240958340074,
            -0.8715355727919546,
            -0.871446573385544,
            -0.8713570973930561,
            -0.8712671445916664,
            -0.8711767147574487,
            -0.8710858076653742,
            -0.8709944230893127,
            -0.870902560802033,
            -0.8708102205752041,
            -0.8707174021793959,
            -0.870624105384081,
            -0.8705303299576328,
            -0.8704360756673292,
            -0.8703413422793527,
            -0.8702461295587889,
            -0.8701504372696315,
            -0.8700542651747794,
            -0.8699576130360392,
            -0.869860480614127,
            -0.8697628676686662,
            -0.8696647739581911,
            -0.8695661992401482,
            -0.8694671432708935,
            -0.8693676058056975,
            -0.8692675865987429,
            -0.8691670854031277,
            -0.8690661019708649,
            -0.8689646360528835,
            -0.8688626873990303,
            -0.8687602557580688,
            -0.8686573408776825,
            -0.8685539425044748,
            -0.8684500603839687,
            -0.8683456942606097,
            -0.8682408438777661,
            -0.8681355089777291,
            -0.8680296893017138,
            -0.8679233845898631,
            -0.8678165945812434,
            -0.8677093190138504,
            -0.8676015576246066,
            -0.8674933101493649,
            -0.8673845763229083,
            -0.8672753558789503,
            -0.8671656485501367,
            -0.8670554540680471,
            -0.8669447721631945,
            -0.8668336025650282,
            -0.866721945001932,
            -0.8666097992012286,
            -0.8664971648891776,
            -0.8663840417909783,
            -0.8662704296307705,
            -0.8661563281316349,
            -0.8660417370155946,
            -0.8659266560036165,
            -0.8658110848156113,
            -0.8656950231704352,
            -0.8655784707858922,
            -0.8654614273787323,
            -0.8653438926646548,
            -0.8652258663583086,
            -0.8651073481732937,
            -0.8649883378221629,
            -0.8648688350164203,
            -0.8647488394665254,
            -0.8646283508818924,
            -0.8645073689708926,
            -0.8643858934408539,
            -0.8642639239980633,
            -0.8641414603477677,
            -0.8640185021941746,
            -0.8638950492404535,
            -0.8637711011887377,
            -0.8636466577401247,
            -0.8635217185946774,
            -0.8633962834514242,
            -0.8632703520083645,
            -0.863143923962463,
            -0.8630169990096576,
            -0.8628895768448556,
            -0.8627616571619392,
            -0.8626332396537622,
            -0.8625043240121546,
            -0.8623749099279234,
            -0.8622449970908512,
            -0.8621145851897012,
            -0.8619836739122158,
            -0.8618522629451185,
            -0.8617203519741157,
            -0.8615879406838969,
            -0.8614550287581381,
            -0.8613216158795005,
            -0.8611877017296322,
            -0.861053285989172,
            -0.8609183683377472,
            -0.8607829484539774,
            -0.8606470260154748,
            -0.8605106006988459,
            -0.860373672179692,
            -0.8602362401326122,
            -0.860098304231202,
            -0.8599598641480576,
            -0.8598209195547751,
            -0.8596814701219538,
            -0.8595415155191953,
            -0.8594010554151067,
            -0.8592600894773009,
            -0.8591186173723987,
            -0.8589766387660293,
            -0.8588341533228324,
            -0.8586911607064593,
            -0.8585476605795759,
            -0.85840365260386,
            -0.858259136440008,
            -0.8581141117477314,
            -0.8579685781857624,
            -0.8578225354118522,
            -0.8576759830827738,
            -0.8575289208543243,
            -0.8573813483813251,
            -0.8572332653176226,
            -0.857084671316092,
            -0.8569355660286365,
            -0.8567859491061914,
            -0.8566358201987226,
            -0.8564851789552302,
            -0.8563340250237486,
            -0.8561823580513496,
            -0.8560301776841431,
            -0.855877483567278,
            -0.855724275344944,
            -0.8555705526603755,
            -0.8554163151558484,
            -0.8552615624726867,
            -0.8551062942512605,
            -0.8549505101309892,
            -0.8547942097503431,
            -0.8546373927468444,
            -0.8544800587570683,
            -0.8543222074166463,
            -0.8541638383602669,
            -0.8540049512216757,
            -0.853845545633681,
            -0.8536856212281505,
            -0.8535251776360163,
            -0.8533642144872762,
            -0.8532027314109945,
            -0.8530407280353033,
            -0.8528782039874051,
            -0.8527151588935744,
            -0.8525515923791593,
            -0.8523875040685828,
            -0.8522228935853448,
            -0.8520577605520245,
            -0.8518921045902792,
            -0.8517259253208519,
            -0.8515592223635666,
            -0.8513919953373329,
            -0.8512242438601488,
            -0.8510559675491014,
            -0.8508871660203671,
            -0.8507178388892161,
            -0.8505479857700131,
            -0.8503776062762184,
            -0.8502067000203906,
            -0.850035266614187,
            -0.8498633056683683,
            -0.8496908167927967,
            -0.8495177995964417,
            -0.8493442536873775,
            -0.8491701786727889,
            -0.8489955741589705,
            -0.8488204397513306,
            -0.8486447750543912,
            -0.8484685796717909,
            -0.8482918532062863,
            -0.8481145952597542,
            -0.8479368054331939,
            -0.8477584833267279,
            -0.8475796285396059,
            -0.8474002406702043,
            -0.8472203193160291,
            -0.8470398640737191,
            -0.846858874539046,
            -0.8466773503069167,
            -0.8464952909713777,
            -0.8463126961256118,
            -0.8461295653619468,
            -0.8459458982718515,
            -0.8457616944459424,
            -0.8455769534739811,
            -0.8453916749448809,
            -0.8452058584467065,
            -0.8450195035666747,
            -0.8448326098911596,
            -0.8446451770056924,
            -0.8444572044949658,
            -0.8442686919428309,
            -0.8440796389323063,
            -0.843890045045575,
            -0.8436999098639882,
            -0.8435092329680681,
            -0.843318013937509,
            -0.8431262523511805,
            -0.8429339477871269,
            -0.8427410998225726,
            -0.8425477080339244,
            -0.8423537719967694,
            -0.8421592912858836,
            -0.8419642654752263,
            -0.8417686941379497,
            -0.841572576846397,
            -0.8413759131721051,
            -0.8411787026858082,
            -0.8409809449574386,
            -0.8407826395561281,
            -0.8405837860502139,
            -0.8403843840072375,
            -0.8401844329939466,
            -0.839983932576302,
            -0.8397828823194732,
            -0.8395812817878453,
            -0.8393791305450221,
            -0.8391764281538237,
            -0.838973174176293,
            -0.8387693681736953,
            -0.8385650097065246,
            -0.8383600983345005,
            -0.8381546336165746,
            -0.8379486151109317,
            -0.837742042374992,
            -0.8375349149654122,
            -0.8373272324380925,
            -0.8371189943481725,
            -0.8369102002500383,
            -0.8367008496973246,
            -0.8364909422429132,
            -0.8362804774389412,
            -0.8360694548367991,
            -0.8358578739871351,
            -0.8356457344398566,
            -0.8354330357441344,
            -0.8352197774484038,
            -0.8350059591003672,
            -0.8347915802469952,
            -0.834576640434534,
            -0.8343611392085021,
            -0.8341450761136965,
            -0.8339284506941941,
            -0.8337112624933535,
            -0.8334935110538195,
            -0.8332751959175244,
            -0.8330563166256895,
            -0.832836872718831,
            -0.8326168637367598,
            -0.8323962892185834,
            -0.8321751487027127,
            -0.8319534417268597,
            -0.8317311678280441,
            -0.8315083265425935,
            -0.8312849174061476,
            -0.8310609399536588,
            -0.8308363937193979,
            -0.8306112782369536,
            -0.8303855930392389,
            -0.8301593376584894,
            -0.8299325116262701,
            -0.8297051144734765,
            -0.8294771457303355,
            -0.829248604926411,
            -0.8290194915906065,
            -0.828789805251166,
            -0.8285595454356787,
            -0.828328711671078,
            -0.8280973034836524,
            -0.8278653203990397,
            -0.8276327619422329,
            -0.8273996276375845,
            -0.8271659170088113,
            -0.8269316295789874,
            -0.8266967648705613,
            -0.8264613224053471,
            -0.8262253017045335,
            -0.825988702288684,
            -0.8257515236777423,
            -0.8255137653910323,
            -0.8252754269472639,
            -0.8250365078645335,
            -0.8247970076603297,
            -0.8245569258515322,
            -0.8243162619544196,
            -0.8240750154846695,
            -0.8238331859573611,
            -0.8235907728869805,
            -0.8233477757874218,
            -0.8231041941719904,
            -0.8228600275534081,
            -0.8226152754438129,
            -0.8223699373547643,
            -0.8221240127972466,
            -0.8218775012816697,
            -0.8216304023178755,
            -0.8213827154151379,
            -0.8211344400821683,
            -0.8208855758271171,
            -0.820636122157577,
            -0.8203860785805898,
            -0.8201354446026419,
            -0.8198842197296761,
            -0.8196324034670881,
            -0.8193799953197348,
            -0.8191269947919327,
            -0.8188734013874659,
            -0.8186192146095842,
            -0.8183644339610129,
            -0.8181090589439507,
            -0.817853089060073,
            -0.8175965238105394,
            -0.8173393626959938,
            -0.8170816052165671,
            -0.8168232508718845,
            -0.8165642991610632,
            -0.8163047495827209,
            -0.8160446016349775,
            -0.8157838548154557,
            -0.815522508621288,
            -0.8152605625491185,
            -0.8149980160951086,
            -0.8147348687549354,
            -0.8144711200238,
            -0.8142067693964301,
            -0.8139418163670794,
            -0.8136762604295366,
            -0.8134101010771263,
            -0.8131433378027136,
            -0.8128759700987039,
            -0.8126079974570518,
            -0.8123394193692607,
            -0.8120702353263887,
            -0.8118004448190504,
            -0.8115300473374216,
            -0.8112590423712425,
            -0.8109874294098217,
            -0.8107152079420391,
            -0.81044237745635,
            -0.810168937440788,
            -0.8098948873829703,
            -0.8096202267701011,
            -0.809344955088971,
            -0.8090690718259672,
            -0.8087925764670738,
            -0.8085154684978753,
            -0.8082377474035616,
            -0.8079594126689298,
            -0.8076804637783888,
            -0.8074009002159677,
            -0.8071207214653092,
            -0.8068399270096838,
            -0.8065585163319873,
            -0.8062764889147468,
            -0.8059938442401259,
            -0.8057105817899254,
            -0.8054267010455879,
            -0.8051422014882046,
            -0.8048570825985155,
            -0.8045713438569153,
            -0.8042849847434566,
            -0.8039980047378547,
            -0.8037104033194896,
            -0.8034221799674119,
            -0.8031333341603453,
            -0.8028438653766925,
            -0.8025537730945375,
            -0.8022630567916489,
            -0.8019717159454854,
            -0.8016797500332012,
            -0.8013871585316459,
            -0.8010939409173718,
            -0.8008000966666371,
            -0.8005056252554097,
            -0.8002105261593717,
            -0.7999147988539229,
            -0.7996184428141849,
            -0.7993214575150068,
            -0.7990238424309658,
            -0.7987255970363764,
            -0.7984267208052899,
            -0.7981272132115005,
            -0.7978270737285504,
            -0.7975263018297319,
            -0.797224896988092,
            -0.7969228586764402,
            -0.7966201863673477,
            -0.7963168795331523,
            -0.796012937645968,
            -0.7957083601776818,
            -0.7954031465999633,
            -0.7950972963842675,
            -0.7947908090018379,
            -0.7944836839237116,
            -0.7941759206207247,
            -0.7938675185635158,
            -0.7935584772225296,
            -0.793248796068022,
            -0.792938474570065,
            -0.7926275121985507,
            -0.7923159084231948,
            -0.7920036627135429,
            -0.7916907745389723,
            -0.7913772433686989,
            -0.7910630686717813,
            -0.7907482499171236,
            -0.7904327865734819,
            -0.7901166781094676,
            -0.7897999239935526,
            -0.7894825236940722,
            -0.789164476679233,
            -0.788845782417113,
            -0.7885264403756713,
            -0.788206450022748,
            -0.7878858108260695,
            -0.7875645222532581,
            -0.7872425837718305,
            -0.7869199948492043,
            -0.7865967549527044,
            -0.7862728635495666,
            -0.7859483201069404,
            -0.7856231240918975,
            -0.7852972749714332,
            -0.7849707722124731,
            -0.7846436152818752,
            -0.7843158036464389,
            -0.7839873367729059,
            -0.783658214127967,
            -0.7833284351782669,
            -0.7829979993904069,
            -0.7826669062309511,
            -0.7823351551664346,
            -0.7820027456633609,
            -0.7816696771882145,
            -0.7813359492074586,
            -0.7810015611875478,
            -0.780666512594926,
            -0.7803308028960336,
            -0.7799944315573157,
            -0.7796573980452222,
            -0.7793197018262146,
            -0.7789813423667732,
            -0.7786423191333978,
            -0.7783026315926159,
            -0.7779622792109884,
            -0.7776212614551103,
            -0.7772795777916182,
            -0.7769372276872003,
            -0.7765942106085899,
            -0.776250526022582,
            -0.7759061733960331,
            -0.7755611521958662,
            -0.7752154618890759,
            -0.7748691019427347,
            -0.774522071823998,
            -0.7741743710001104,
            -0.7738259989384064,
            -0.7734769551063195,
            -0.7731272389713877,
            -0.7727768500012577,
            -0.7724257876636876,
            -0.7720740514265566,
            -0.7717216407578659,
            -0.77136855512575,
            -0.771014793998474,
            -0.7706603568444451,
            -0.7703052431322152,
            -0.7699494523304881,
            -0.7695929839081227,
            -0.7692358373341383,
            -0.7688780120777218,
            -0.7685195076082331,
            -0.7681603233952085,
            -0.7678004589083666,
            -0.7674399136176154,
            -0.7670786869930574,
            -0.7667167785049922,
            -0.7663541876239244,
            -0.7659909138205704,
            -0.7656269565658607,
            -0.7652623153309467,
            -0.764896989587208,
            -0.7645309788062546,
            -0.7641642824599347,
            -0.7637969000203418,
            -0.7634288309598133,
            -0.763060074750945,
            -0.762690630866593,
            -0.762320498779876,
            -0.7619496779641863,
            -0.7615781678931921,
            -0.7612059680408444,
            -0.7608330778813817,
            -0.7604594968893362,
            -0.7600852245395417,
            -0.7597102603071358,
            -0.7593346036675658,
            -0.7589582540965979,
            -0.7585812110703184,
            -0.7582034740651453,
            -0.7578250425578267,
            -0.7574459160254523,
            -0.7570660939454581,
            -0.7566855757956301,
            -0.7563043610541116,
            -0.7559224491994093,
            -0.7555398397104004,
            -0.7551565320663327,
            -0.7547725257468404,
            -0.7543878202319381,
            -0.7540024150020372,
            -0.7536163095379467,
            -0.7532295033208781,
            -0.7528419958324565,
            -0.7524537865547192,
            -0.7520648749701281,
            -0.7516752605615734,
            -0.7512849428123791,
            -0.7508939212063092,
            -0.7505021952275741,
            -0.7501097643608371,
            -0.7497166280912191,
            -0.7493227859043056,
            -0.7489282372861522,
            -0.7485329817232934,
            -0.7481370187027429,
            -0.747740347712006,
            -0.7473429682390835,
            -0.7469448797724737,
            -0.7465460818011855,
            -0.7461465738147413,
            -0.7457463553031815,
            -0.7453454257570732,
            -0.7449437846675168,
            -0.7445414315261489,
            -0.7441383658251524,
            -0.7437345870572607,
            -0.7433300947157637,
            -0.7429248882945159,
            -0.7425189672879404,
            -0.7421123311910383,
            -0.7417049794993891,
            -0.7412969117091667,
            -0.7408881273171354,
            -0.7404786258206626,
            -0.740068406717724,
            -0.7396574695069095,
            -0.7392458136874283,
            -0.7388334387591193,
            -0.738420344222451,
            -0.7380065295785357,
            -0.7375919943291307,
            -0.7371767379766448,
            -0.7367607600241481,
            -0.7363440599753748,
            -0.7359266373347338,
            -0.735508491607312,
            -0.7350896222988794,
            -0.7346700289159006,
            -0.7342497109655385,
            -0.7338286679556602,
            -0.7334068993948442,
            -0.7329844047923894,
            -0.7325611836583171,
            -0.7321372355033826,
            -0.7317125598390756,
            -0.7312871561776358,
            -0.7308610240320507,
            -0.7304341629160661,
            -0.7300065723441937,
            -0.7295782518317186,
            -0.7291492008946998,
            -0.7287194190499852,
            -0.7282889058152106,
            -0.7278576607088155,
            -0.7274256832500395,
            -0.7269929729589386,
            -0.7265595293563836,
            -0.7261253519640741,
            -0.7256904403045411,
            -0.7252547939011535,
            -0.7248184122781277,
            -0.724381294960533,
            -0.7239434414743001,
            -0.723504851346222,
            -0.7230655241039693,
            -0.7226254592760922,
            -0.7221846563920269,
            -0.7217431149821052,
            -0.7213008345775592,
            -0.7208578147105312,
            -0.7204140549140766,
            -0.7199695547221733,
            -0.7195243136697288,
            -0.7190783312925867,
            -0.7186316071275337,
            -0.7181841407123059,
            -0.7177359315855968,
            -0.7172869792870652,
            -0.7168372833573413,
            -0.7163868433380309,
            -0.7159356587717284,
            -0.7154837292020182,
            -0.7150310541734864,
            -0.7145776332317241,
            -0.7141234659233376,
            -0.7136685517959535,
            -0.7132128903982254,
            -0.7127564812798437,
            -0.712299323991542,
            -0.711841418085101,
            -0.7113827631133599,
            -0.7109233586302223,
            -0.7104632041906598,
            -0.7100022993507268,
            -0.7095406436675621,
            -0.7090782366993952,
            -0.7086150780055568,
            -0.7081511671464861,
            -0.707686503683737,
            -0.7072210871799852,
            -0.7067549171990334,
            -0.7062879933058243,
            -0.7058203150664432,
            -0.7053518820481262,
            -0.7048826938192677,
            -0.7044127499494284,
            -0.7039420500093442,
            -0.703470593570929,
            -0.702998380207286,
            -0.7025254094927138,
            -0.702051681002715,
            -0.7015771943139993,
            -0.7011019490044961,
            -0.7006259446533625,
            -0.7001491808409834,
            -0.6996716571489869,
            -0.6991933731602472,
            -0.6987143284588937,
            -0.6982345226303197,
            -0.6977539552611867,
            -0.6972726259394335,
            -0.6967905342542862,
            -0.6963076797962618,
            -0.6958240621571763,
            -0.6953396809301546,
            -0.6948545357096376,
            -0.6943686260913872,
            -0.6938819516724959,
            -0.6933945120513942,
            -0.6929063068278584,
            -0.6924173356030182,
            -0.6919275979793629,
            -0.6914370935607492,
            -0.6909458219524125,
            -0.6904537827609712,
            -0.68996097559443,
            -0.6894674000622004,
            -0.6889730557750934,
            -0.6884779423453377,
            -0.6879820593865845,
            -0.6874854065139099,
            -0.6869879833438336,
            -0.6864897894943148,
            -0.6859908245847686,
            -0.685491088236069,
            -0.6849905800705562,
            -0.6844892997120515,
            -0.6839872467858552,
            -0.6834844209187593,
            -0.6829808217390567,
            -0.6824764488765478,
            -0.6819713019625427,
            -0.6814653806298794,
            -0.6809586845129233,
            -0.6804512132475785,
            -0.679942966471294,
            -0.6794339438230733,
            -0.6789241449434823,
            -0.6784135694746534,
            -0.6779022170602977,
            -0.6773900873457126,
            -0.6768771799777845,
            -0.676363494605006,
            -0.6758490308774718,
            -0.6753337884468976,
            -0.6748177669666224,
            -0.6743009660916154,
            -0.6737833854784875,
            -0.6732650247854989,
            -0.6727458836725616,
            -0.672225961801255,
            -0.67170525883483,
            -0.6711837744382136,
            -0.6706615082780245,
            -0.6701384600225752,
            -0.669614629341878,
            -0.669090015907665,
            -0.6685646193933803,
            -0.6680384394741975,
            -0.6675114758270254,
            -0.6669837281305169,
            -0.6664551960650741,
            -0.6659258793128606,
            -0.6653957775578051,
            -0.6648648904856141,
            -0.6643332177837731,
            -0.6638007591415634,
            -0.6632675142500625,
            -0.6627334828021545,
            -0.6621986644925424,
            -0.661663059017749,
            -0.6611266660761279,
            -0.6605894853678763,
            -0.6600515165950351,
            -0.6595127594615003,
            -0.658973213673033,
            -0.6584328789372668,
            -0.6578917549637117,
            -0.6573498414637665,
            -0.6568071381507268,
            -0.6562636447397917,
            -0.6557193609480704,
            -0.6551742864945959,
            -0.6546284211003238,
            -0.6540817644881478,
            -0.65353431638291,
            -0.6529860765113974,
            -0.6524370446023616,
            -0.6518872203865255,
            -0.6513366035965805,
            -0.6507851939672099,
            -0.6502329912350857,
            -0.649679995138884,
            -0.6491262054192867,
            -0.6485716218189937,
            -0.6480162440827298,
            -0.6474600719572555,
            -0.6469031051913705,
            -0.6463453435359249,
            -0.6457867867438242,
            -0.6452274345700454,
            -0.6446672867716324,
            -0.6441063431077159,
            -0.643544603339515,
            -0.6429820672303485,
            -0.6424187345456399,
            -0.6418546050529296,
            -0.6412896785218782,
            -0.6407239547242797,
            -0.6401574334340661,
            -0.6395901144273155,
            -0.6390219974822631,
            -0.6384530823793073,
            -0.6378833689010182,
            -0.6373128568321438,
            -0.6367415459596223,
            -0.6361694360725894,
            -0.6355965269623813,
            -0.6350228184225475,
            -0.6344483102488611,
            -0.6338730022393219,
            -0.6332968941941641,
            -0.6327199859158722,
            -0.6321422772091788,
            -0.631563767881081,
            -0.6309844577408474,
            -0.6304043466000165,
            -0.6298234342724205,
            -0.629241720574182,
            -0.6286592053237254,
            -0.6280758883417872,
            -0.6274917694514215,
            -0.6269068484780075,
            -0.6263211252492619,
            -0.6257345995952398,
            -0.6251472713483525,
            -0.6245591403433677,
            -0.6239702064174202,
            -0.6233804694100205,
            -0.6227899291630613,
            -0.6221985855208312,
            -0.6216064383300138,
            -0.621013487439703,
            -0.6204197327014075,
            -0.619825173969062,
            -0.6192298110990296,
            -0.6186336439501199,
            -0.6180366723835853,
            -0.617438896263138,
            -0.6168403154549542,
            -0.6162409298276795,
            -0.6156407392524474,
            -0.6150397436028758,
            -0.6144379427550773,
            -0.6138353365876762,
            -0.6132319249818057,
            -0.6126277078211201,
            -0.6120226849918057,
            -0.6114168563825838,
            -0.6108102218847233,
            -0.6102027813920452,
            -0.6095945348009306,
            -0.6089854820103375,
            -0.6083756229217919,
            -0.6077649574394131,
            -0.6071534854699122,
            -0.6065412069225969,
            -0.6059281217093935,
            -0.6053142297448432,
            -0.6046995309461087,
            -0.6040840252329904,
            -0.6034677125279346,
            -0.6028505927560285,
            -0.6022326658450254,
            -0.6016139317253392,
            -0.6009943903300622,
            -0.6003740415949648,
            -0.5997528854585087,
            -0.599130921861855,
            -0.5985081507488661,
            -0.597884572066124,
            -0.5972601857629297,
            -0.5966349917913097,
            -0.5960089901060375,
            -0.5953821806646238,
            -0.5947545634273353,
            -0.5941261383571993,
            -0.593496905420015,
            -0.592866864584354,
            -0.5922360158215796,
            -0.591604359105839,
            -0.5909718944140863,
            -0.590338621726086,
            -0.5897045410244104,
            -0.5890696522944632,
            -0.5884339555244785,
            -0.5877974507055289,
            -0.5871601378315358,
            -0.586522016899275,
            -0.5858830879083857,
            -0.5852433508613791,
            -0.5846028057636432,
            -0.5839614526234553,
            -0.5833192914519846,
            -0.5826763222633009,
            -0.5820325450743895,
            -0.5813879599051461,
            -0.580742566778396,
            -0.5800963657198974,
            -0.5794493567583431,
            -0.5788015399253832,
            -0.5781529152556173,
            -0.5775034827866083,
            -0.5768532425588946,
            -0.5762021946159885,
            -0.5755503390043918,
            -0.5748976757735998,
            -0.5742442049761072,
            -0.5735899266674189,
            -0.5729348409060573,
            -0.5722789477535691,
            -0.5716222472745345,
            -0.5709647395365635,
            -0.5703064246103252,
            -0.5696473025695377,
            -0.5689873734909778,
            -0.5683266374544976,
            -0.5676650945430195,
            -0.5670027448425558,
            -0.5663395884422068,
            -0.5656756254341723,
            -0.565010855913759,
            -0.5643452799793894,
            -0.5636788977326005,
            -0.5630117092780655,
            -0.5623437147235897,
            -0.5616749141801204,
            -0.5610053077617583,
            -0.5603348955857599,
            -0.5596636777725466,
            -0.5589916544457141,
            -0.5583188257320352,
            -0.5576451917614692,
            -0.5569707526671731,
            -0.5562955085855019,
            -0.5556194596560189,
            -0.5549426060215042,
            -0.5542649478279598,
            -0.5535864852246202,
            -0.552907218363951,
            -0.5522271474016669,
            -0.551546272496733,
            -0.55086459381137,
            -0.5501821115110682,
            -0.5494988257645844,
            -0.5488147367439602,
            -0.5481298446245201,
            -0.5474441495848836,
            -0.5467576518069688,
            -0.5460703514760012,
            -0.5453822487805231,
            -0.5446933439123947,
            -0.544003637066804,
            -0.5433131284422758,
            -0.5426218182406766,
            -0.5419297066672167,
            -0.5412367939304684,
            -0.5405430802423603,
            -0.5398485658181913,
            -0.5391532508766399,
            -0.5384571356397595,
            -0.537760220332998,
            -0.5370625051851993,
            -0.5363639904286035,
            -0.5356646762988655,
            -0.5349645630350541,
            -0.5342636508796577,
            -0.5335619400785976,
            -0.5328594308812278,
            -0.5321561235403434,
            -0.5314520183121906,
            -0.530747115456469,
            -0.5300414152363364,
            -0.5293349179184252,
            -0.5286276237728349,
            -0.5279195330731477,
            -0.5272106460964366,
            -0.5265009631232651,
            -0.5257904844376924,
            -0.525079210327289,
            -0.5243671410831366,
            -0.5236542769998335,
            -0.522940618375503,
            -0.5222261655118027,
            -0.5215109187139224,
            -0.5207948782906001,
            -0.5200780445541158,
            -0.5193604178203146,
            -0.5186419984085969,
            -0.5179227866419306,
            -0.5172027828468614,
            -0.5164819873535116,
            -0.5157604004955895,
            -0.5150380226103978,
            -0.5143148540388313,
            -0.5135908951253935,
            -0.5128661462181974,
            -0.5121406076689677,
            -0.5114142798330514,
            -0.5106871630694257,
            -0.5099592577406967,
            -0.5092305642131113,
            -0.5085010828565573,
            -0.5077708140445775,
            -0.5070397581543667,
            -0.5063079155667827,
            -0.5055752866663485,
            -0.5048418718412614,
            -0.5041076714833955,
            -0.5033726859883102,
            -0.5026369157552503,
            -0.5019003611871595,
            -0.5011630226906794,
            -0.5004249006761563,
            -0.49968599555765114,
            -0.498946307752933,
            -0.4982058376835048,
            -0.4974645857745857,
            -0.49672255245512836,
            -0.49597973815782787,
            -0.49523614331911925,
            -0.4944917683791844,
            -0.49374661378195955,
            -0.49300067997513936,
            -0.49225396741017813,
            -0.49150647654230406,
            -0.49075820783051377,
            -0.4900091617375828,
            -0.4892593387300735,
            -0.4885087392783352,
            -0.48775736385650603,
            -0.48700521294252586,
            -0.4862522870181389,
            -0.4854985865688936,
            -0.4847441120841513,
            -0.48398886405709196,
            -0.483232842984721,
            -0.48247604936785904,
            -0.48171848371117176,
            -0.48096014652315033,
            -0.48020103831613115,
            -0.47944115960629685,
            -0.4786805109136758,
            -0.4779190927621506,
            -0.47715690567946817,
            -0.47639395019722935,
            -0.4756302268509109,
            -0.4748657361798553,
            -0.474100478727283,
            -0.4733344550402961,
            -0.47256766566987707,
            -0.47180011117090276,
            -0.47103179210213975,
            -0.4702627090262496,
            -0.4694928625098007,
            -0.4687222531232605,
            -0.46795088144100927,
            -0.46717874804134196,
            -0.4664058535064664,
            -0.4656321984225134,
            -0.46485778337954403,
            -0.4640826089715374,
            -0.4633066757964138,
            -0.4625299844560311,
            -0.46175253555618,
            -0.4609743297066009,
            -0.4601953675209827,
            -0.45941564961695797,
            -0.4586351766161259,
            -0.4578539491440351,
            -0.4570719678301978,
            -0.456289233308094,
            -0.45550574621517276,
            -0.45472150719285426,
            -0.45393651688653286,
            -0.4531507759455855,
            -0.4523642850233703,
            -0.451577044777229,
            -0.4507890558684945,
            -0.4500003189624908,
            -0.44921083472853823,
            -0.44842060383995436,
            -0.4476296269740587,
            -0.44683790481217217,
            -0.4460454380396297,
            -0.44525222734577313,
            -0.44445827342395205,
            -0.4436635769715412,
            -0.4428681386899302,
            -0.4420719592845299,
            -0.44127503946477487,
            -0.44047737994413055,
            -0.43967898144008855,
            -0.4388798446741761,
            -0.4380799703719513,
            -0.4372793592630135,
            -0.4364780120810023,
            -0.4356759295635983,
            -0.4348731124525246,
            -0.4340695614935569,
            -0.43326527743651905,
            -0.43246026103528273,
            -0.4316545130477802,
            -0.43084803423599577,
            -0.4300408253659732,
            -0.4292328872078189,
            -0.42842422053570056,
            -0.4276148261278474,
            -0.42680470476656374,
            -0.4259938572382161,
            -0.42518228433324307,
            -0.42436998684615557,
            -0.42355696557554434,
            -0.42274322132406517,
            -0.4219287548984609,
            -0.42111356710955067,
            -0.4202976587722383,
            -0.4194810307055039,
            -0.41866368373241797,
            -0.4178456186801342,
            -0.4170268363798942,
            -0.4162073376670293,
            -0.41538712338095835,
            -0.4145661943651931,
            -0.413744551467343,
            -0.4129221955391028,
            -0.412099127436268,
            -0.4112753480187311,
            -0.4104508581504771,
            -0.4096256586995977,
            -0.40879975053827583,
            -0.4079731345427986,
            -0.40714581159355817,
            -0.40631778257504286,
            -0.4054890483758485,
            -0.4046596098886732,
            -0.40382946801032005,
            -0.4029986236416983,
            -0.40216707768782184,
            -0.4013348310578119,
            -0.4005018846649012,
            -0.3996682394264226,
            -0.3988338962638215,
            -0.397998856102653,
            -0.3971631198725789,
            -0.3963266885073722,
            -0.3954895629449119,
            -0.3946517441271929,
            -0.39381323300031473,
            -0.39297403051449203,
            -0.392134137624041,
            -0.3912935552873996,
            -0.39045228446710806,
            -0.3896103261298193,
            -0.3887676812462939,
            -0.38792435079140936,
            -0.38708033574414524,
            -0.3862356370875934,
            -0.38539025580895486,
            -0.384544192899541,
            -0.383697449354768,
            -0.3828500261741668,
            -0.38200192436136404,
            -0.3811531449241036,
            -0.38030368887423666,
            -0.3794535572277106,
            -0.37860275100458324,
            -0.37775127122901847,
            -0.37689911892927985,
            -0.37604629513773685,
            -0.3751928008908569,
            -0.3743386372292107,
            -0.37348380519746904,
            -0.37262830584440126,
            -0.37177214022286925,
            -0.3709153093898394,
            -0.3700578144063677,
            -0.36919965633760676,
            -0.3683408362527989,
            -0.36748135522528236,
            -0.3666212143324828,
            -0.3657604146559136,
            -0.36489895728117205,
            -0.3640368432979499,
            -0.3631740738000165,
            -0.36231064988522393,
            -0.36144657265550223,
            -0.3605818432168661,
            -0.35971646267940366,
            -0.3588504321572785,
            -0.35798375276872557,
            -0.3571164256360539,
            -0.35624845188564014,
            -0.35537983264792966,
            -0.3545105690574272,
            -0.353640662252709,
            -0.35277011337640607,
            -0.35189892357520686,
            -0.3510270939998594,
            -0.3501546258051653,
            -0.3492815201499708,
            -0.3484077781971829,
            -0.34753340111374004,
            -0.3466583900706358,
            -0.345782746242901,
            -0.3449064708096034,
            -0.34402956495384635,
            -0.34315202986276677,
            -0.34227386672753085,
            -0.3413950767433339,
            -0.34051566110939147,
            -0.3396356210289417,
            -0.3387549577092421,
            -0.3378736723615634,
            -0.3369917662011877,
            -0.33610924044740564,
            -0.33522609632351436,
            -0.3343423350568112,
            -0.333457957878591,
            -0.33257296602414804,
            -0.3316873607327645,
            -0.33080114324770793,
            -0.32991431481623645,
            -0.32902687668958563,
            -0.3281388301229662,
            -0.32725017637556736,
            -0.3263609167105433,
            -0.32547105239501295,
            -0.324580584700064,
            -0.32368951490073405,
            -0.32279784427601504,
            -0.3219055741088554,
            -0.32101270568614315,
            -0.32011924029870825,
            -0.3192251792413186,
            -0.3183305238126767,
            -0.3174352753154094,
            -0.3165394350560708,
            -0.3156430043451345,
            -0.31474598449698776,
            -0.31384837682993055,
            -0.3129501826661676,
            -0.3120514033318012,
            -0.3111520401568377,
            -0.3102520944751715,
            -0.30935156762458066,
            -0.3084504609467313,
            -0.30754877578716366,
            -0.30664651349528893,
            -0.30574367542439024,
            -0.3048402629316076,
            -0.3039362773779384,
            -0.30303172012823637,
            -0.302126592551198,
            -0.3012208960193596,
            -0.30031463190909685,
            -0.2994078016006137,
            -0.2985004064779411,
            -0.297592447928925,
            -0.29668392734523136,
            -0.2957748461223279,
            -0.2948652056594876,
            -0.29395500735978325,
            -0.2930442526300722,
            -0.29213294288100305,
            -0.29122107952700077,
            -0.2903086639862626,
            -0.28939569768075374,
            -0.28848218203620185,
            -0.28756811848208874,
            -0.2866535084516439,
            -0.28573835338184117,
            -0.28482265471339213,
            -0.28390641389073423,
            -0.2829896323620315,
            -0.28207231157916474,
            -0.28115445299772407,
            -0.28023605807700447,
            -0.2793171282800018,
            -0.27839766507339636,
            -0.2774776699275591,
            -0.27655714431653544,
            -0.2756360897180387,
            -0.27471450761345084,
            -0.2737923994878083,
            -0.27286976682979547,
            -0.27194661113174423,
            -0.2710229338896204,
            -0.2700987366030149,
            -0.2691740207751452,
            -0.26824878791283874,
            -0.2673230395265312,
            -0.2663967771302595,
            -0.26547000224165146,
            -0.26454271638192,
            -0.2636149210758514,
            -0.2626866178518094,
            -0.26175780824171074,
            -0.2608284937810329,
            -0.25989867600880184,
            -0.2589683564675709,
            -0.2580375367034341,
            -0.25710621826601004,
            -0.25617440270842484,
            -0.25524209158731787,
            -0.2543092864628249,
            -0.2533759888985737,
            -0.2524422004616754,
            -0.2515079227227137,
            -0.25057315725574025,
            -0.249637905638265,
            -0.24870216945124948,
            -0.24776595027909198,
            -0.24682924970962908,
            -0.2458920693341183,
            -0.24495441074723467,
            -0.24401627554705843,
            -0.24307766533507075,
            -0.242138581716143,
            -0.24119902629852555,
            -0.240259000693845,
            -0.23931850651708453,
            -0.23837754538658978,
            -0.23743611892404748,
            -0.23649422875447954,
            -0.23555187650624004,
            -0.23460906381099758,
            -0.23366579230373405,
            -0.23272206362272577,
            -0.23177787940954353,
            -0.23083324130904043,
            -0.22988815096933896,
            -0.22894261004182215,
            -0.22799662018113154,
            -0.22705018304515173,
            -0.22610330029499642,
            -0.22515597359500816,
            -0.22420820461274116,
            -0.22325999501895694,
            -0.22231134648761178,
            -0.221362260695847,
            -0.22041273932397737,
            -0.21946278405548855,
            -0.21851239657701577,
            -0.21756157857834196,
            -0.21661033175238997,
            -0.21565865779519772,
            -0.21470655840593106,
            -0.2137540352868513,
            -0.21280109014331508,
            -0.21184772468377067,
            -0.21089394061973624,
            -0.20993973966578805,
            -0.20898512353956195,
            -0.208030093961738,
            -0.20707465265602099,
            -0.2061188013491425,
            -0.20516254177084656,
            -0.2042058756538716,
            -0.20324880473395024,
            -0.20229133074979083,
            -0.20133345544306924,
            -0.2003751805584211,
            -0.19941650784342882,
            -0.1984574390485995,
            -0.1974979759273765,
            -0.19653812023611386,
            -0.19557787373406224,
            -0.19461723818336313,
            -0.19365621534904123,
            -0.19269480699898875,
            -0.1917330149039516,
            -0.19077084083752205,
            -0.18980828657612905,
            -0.18884535389902132,
            -0.1878820445882603,
            -0.18691836042870605,
            -0.18595430320800355,
            -0.18498987471657924,
            -0.18402507674762417,
            -0.18305991109707787,
            -0.18209437956362196,
            -0.18112848394867376,
            -0.18016222605635965,
            -0.17919560769351545,
            -0.17822863066966912,
            -0.17726129679703348,
            -0.1762936078904897,
            -0.1753255657675754,
            -0.17435717224847302,
            -0.17338842915600144,
            -0.1724193383155978,
            -0.17144990155531112,
            -0.17048012070578117,
            -0.16950999760024246,
            -0.16853953407449096,
            -0.1675687319668872,
            -0.16659759311833958,
            -0.16562611937228794,
            -0.16465431257469798,
            -0.16368217457404197,
            -0.16270970722128958,
            -0.16173691236989682,
            -0.16076379187578868,
            -0.1597903475973508,
            -0.15881658139541277,
            -0.15784249513324258,
            -0.15686809067652097,
            -0.15589336989334254,
            -0.15491833465419483,
            -0.1539429868319438,
            -0.15296732830183055,
            -0.15199136094144255,
            -0.1510150866307198,
            -0.1500385072519259,
            -0.14906162468964068,
            -0.14808444083074973,
            -0.1471069575644243,
            -0.14612917678211465,
            -0.14515110037753556,
            -0.1441727302466493,
            -0.14319406828765283,
            -0.1422151164009731,
            -0.14123587648923994,
            -0.14025635045727944,
            -0.13927654021210298,
            -0.13829644766288934,
            -0.13731607472097618,
            -0.13633542329983506,
            -0.13535449531507235,
            -0.13437329268440817,
            -0.13339181732765737,
            -0.13241007116672615,
            -0.13142805612559547,
            -0.1304457741303003,
            -0.12946322710892505,
            -0.12848041699158094,
            -0.12749734571039922,
            -0.12651401519951577,
            -0.12553042739505332,
            -0.12454658423510799,
            -0.12356248765974168,
            -0.12257813961096074,
            -0.12159354203270513,
            -0.12060869687082862,
            -0.11962360607309495,
            -0.11863827158916067,
            -0.11765269537054833,
            -0.11666687937064993,
            -0.11568082554470156,
            -0.1146945358497729,
            -0.11370801224474988,
            -0.11272125669032633,
            -0.11173427114898257,
            -0.11074705758497488,
            -0.1097596179643193,
            -0.10877195425477841,
            -0.10778406842584369,
            -0.10679596244872776,
            -0.10580763829634329,
            -0.1048190979432836,
            -0.10383034336582564,
            -0.10284137654190022,
            -0.10185219945107639,
            -0.10086281407455823,
            -0.09987322239515778,
            -0.09888342639728874,
            -0.09789342806695032,
            -0.09690322939170377,
            -0.09591283236067205,
            -0.09492223896451145,
            -0.09393145119540847,
            -0.09294047104704989,
            -0.09194930051462297,
            -0.0909579415947929,
            -0.08996639628568592,
            -0.08897466658687815,
            -0.08798275449938563,
            -0.08699066202563124,
            -0.08599839116944745,
            -0.08500594393605702,
            -0.08401332233205103,
            -0.08302052836537901,
            -0.08202756404533569,
            -0.0810344313825367,
            -0.08004113238891791,
            -0.07904766907770691,
            -0.07805404346340576,
            -0.07706025756179435,
            -0.07606631338989625,
            -0.07507221296596579,
            -0.07407795830948609,
            -0.07308355144113791,
            -0.07208899438279029,
            -0.07109428915748646,
            -0.07009943778942664,
            -0.06910444230395237,
            -0.06810930472753172,
            -0.06711402708774485,
            -0.0661186114132642,
            -0.06512305973384061,
            -0.0641273740802954,
            -0.06313155648448658,
            -0.06213560897931706,
            -0.061139533598695776,
            -0.06014333237753875,
            -0.05914700735174513,
            -0.058150560558185856,
            -0.057153994034678,
            -0.056157309819988815,
            -0.05516050995379236,
            -0.05416359647668456,
            -0.05316657143013987,
            -0.05216943685651435,
            -0.05117219479901861,
            -0.05017484730170946,
            -0.04917739640946319,
            -0.04817984416797872,
            -0.047182192623741605,
            -0.046184443824017436,
            -0.045186599816838265,
            -0.044188662650981106,
            -0.04319063437595425,
            -0.04219251704198285,
            -0.04119431269998637,
            -0.040196023401575146,
            -0.03919765119902263,
            -0.03819919814525079,
            -0.03720066629382181,
            -0.036202057698914186,
            -0.035203374415311295,
            -0.034204618498381106,
            -0.033205792004061534,
            -0.03220689698885075,
            -0.031207935509780217,
            -0.030208909624407563,
            -0.0292098213907923,
            -0.028210672867487338,
            -0.02721146611352176,
            -0.0262122031883804,
            -0.02521288615198528,
            -0.02421351706469374,
            -0.023214097987263052,
            -0.02221463098085075,
            -0.021215118106991178,
            -0.020215561427571537,
            -0.019215963004832207,
            -0.018216324901341945,
            -0.01721664917997481,
            -0.016216937903909153,
            -0.015217193136598377,
            -0.014217416941758003,
            -0.013217611383354064,
            -0.012217778525585761,
            -0.01121792043286326,
            -0.010218039169796956,
            -0.009218136801179238,
            -0.008218215391969331,
            -0.007218277007275508,
            -0.006218323712339041,
            -0.005218357572521246,
            -0.004218380653283483,
            -0.003218395020169788,
            -0.0022184027387956696,
            -0.0012184058748281044,
            -0.00021840649396993067,
            0.00078159333805752,
            0.0017815915555269464,
            0.0027815860927237657,
            0.0037815748839656865,
            0.004781555863612145,
            0.005781526966085636,
            0.006781486125886001,
            0.007781431277606466,
            0.00878136035595321,
            0.009781271295757886,
            0.010781162031989242,
            0.011781030499784597,
            0.012780874634450441,
            0.013780692371488167,
            0.014780481646603928,
            0.01578024039572643,
            0.016779966555031785,
            0.017779658060949787,
            0.0187793128501778,
            0.01977892885970553,
            0.020778504026833247,
            0.021778036289172395,
            0.02277752358467962,
            0.02377696385166312,
            0.02477635502880168,
            0.02577569505516022,
            0.026774981870204956,
            0.02777421341382193,
            0.02877338762633084,
            0.029772502448502772,
            0.030771555821576545,
            0.03177054568727427,
            0.032769469987816865,
            0.03376832666594082,
            0.034767113664912426,
            0.03576582892854938,
            0.03676447040123105,
            0.03776303602791604,
            0.03876152375416083,
            0.03975993152613209,
            0.040758257290624794,
            0.04175649899508297,
            0.04275465458760052,
            0.04375272201695918,
            0.044750699232624494,
            0.04574858418477668,
            0.046746374824312334,
            0.04774406910287788,
            0.048741664972866444,
            0.04973916038745261,
            0.05073655330059015,
            0.05173384166704227,
            0.05273102344239181,
            0.05372809658305733,
            0.054725059046307534,
            0.055721908790276616,
            0.056718643773989635,
            0.05771526195736506,
            0.058711761301235746,
            0.05970813976737207,
            0.06070439531848357,
            0.06170052591824601,
            0.06269652953131313,
            0.0636924041233318,
            0.06468814766096113,
            0.06568375811188339,
            0.06667923344482071,
            0.06767457162955265,
            0.06866977063693598,
            0.069664828438912,
            0.0706597430085225,
            0.07165451231993315,
            0.07264913434844247,
            0.0736436070705017,
            0.07463792846372506,
            0.07563209650691254,
            0.07662610918005192,
            0.07761996446435825,
            0.07861366034226075,
            0.07960719479743666,
            0.08060056581482705,
            0.08159377138064075,
            0.08258680948237858,
            0.08357967810884462,
            0.08457237525016727,
            0.08556489889780808,
            0.08655724704457811,
            0.08754941768465517,
            0.08854140881360162,
            0.0895332184283734,
            0.0905248445273371,
            0.09151628511028852,
            0.09250753817846415,
            0.0934986017345617,
            0.09448947378274487,
            0.09548015232866605,
            0.0964706353794868,
            0.09746092094387836,
            0.09845100703204514,
            0.09944089165574442,
            0.10043057282828942,
            0.10142004856457824,
            0.10240931688108969,
            0.10339837579591957,
            0.10438722332878263,
            0.10537585750102949,
            0.10636427633565987,
            0.10735247785734443,
            0.10834046009242966,
            0.10932822106896695,
            0.11031575881670388,
            0.11130307136712475,
            0.11229015675344622,
            0.11327701301064187,
            0.11426363817545368,
            0.11525003028640961,
            0.11623618738382631,
            0.11722210750984519,
            0.11820778870842293,
            0.11919322902535956,
            0.12017842650831759,
            0.12116337920682224,
            0.1221480851722804,
            0.12313254245800495,
            0.124116749119215,
            0.12510070321305902,
            0.1260844027986236,
            0.12706784593695386,
            0.12805103069106055,
            0.12903395512593943,
            0.1300166173085841,
            0.13099901530799699,
            0.13198114719520676,
            0.1329630110432804,
            0.13394460492734017,
            0.13492592692457123,
            0.13590697511424332,
            0.13688774757772032,
            0.13786824239846848,
            0.1388484576620856,
            0.13982839145629583,
            0.1408080418709788,
            0.14178740699817602,
            0.1427664849321041,
            0.14374527376916849,
            0.14472377160798344,
            0.1457019765493716,
            0.146679886696397,
            0.14765750015435916,
            0.14863481503081974,
            0.14961182943560694,
            0.15058854148083553,
            0.15156494928091804,
            0.152541050952577,
            0.15351684461485657,
            0.15449232838913984,
            0.1554675003991585,
            0.15644235877100837,
            0.157416901633161,
            0.15839112711647355,
            0.15936503335421356,
            0.16033861848205197,
            0.16131188063809318,
            0.16228481796288813,
            0.16325742859943096,
            0.16422971069318612,
            0.1652016623920959,
            0.16617328184659486,
            0.1671445672096235,
            0.16811551663663568,
            0.16908612828561614,
            0.17005640031708794,
            0.17102633089413619,
            0.1719959181824041,
            0.1729651603501176,
            0.17393405556809383,
            0.1749026020097567,
            0.175870797851137,
            0.17683864127090101,
            0.17780613045035537,
            0.17877326357345588,
            0.1797400388268226,
            0.18070645439975683,
            0.18167250848424163,
            0.18263819927496602,
            0.18360352496932475,
            0.18456848376744686,
            0.18553307387218984,
            0.18649729348915908,
            0.18746114082672286,
            0.18842461409601796,
            0.1893877115109637,
            0.19035043128827947,
            0.19131277164748225,
            0.19227473081091387,
            0.1932363070037393,
            0.19419749845396614,
            0.1951583033924591,
            0.1961187200529364,
            0.19707874667199538,
            0.1980383814891231,
            0.1989976227466928,
            0.1999564686899986,
            0.2009149175672439,
            0.20187296762956697,
            0.20283061713104292,
            0.20378786432870566,
            0.2047447074825432,
            0.20570114485552976,
            0.20665717471360762,
            0.20761279532573193,
            0.20856800496385125,
            0.2095228019029378,
            0.210477184420987,
            0.2114311507990342,
            0.21238469932116294,
            0.21333782827451891,
            0.21429053594931144,
            0.21524282063883543,
            0.21619468063947161,
            0.217146114250703,
            0.21809711977512528,
            0.21904769551845016,
            0.21999783978952703,
            0.2209475509003382,
            0.2218968271660251,
            0.22284566690488622,
            0.22379406843839136,
            0.22474203009119242,
            0.22568955019113263,
            0.226636627069254,
            0.22758325905980908,
            0.22852944450027657,
            0.22947518173135306,
            0.23042046909698732,
            0.231365304944368,
            0.23230968762394574,
            0.23325361548944018,
            0.23419708689784494,
            0.23514010020944287,
            0.23608265378781537,
            0.23702474599983978,
            0.23796637521571581,
            0.23890753980896764,
            0.23984823815644715,
            0.24078846863834696,
            0.24172822963821897,
            0.24266751954296492,
            0.24360633674286003,
            0.24454467963155457,
            0.24548254660608942,
            0.24641993606689394,
            0.24735684641780742,
            0.2482932760660751,
            0.24922922342236617,
            0.2501646869007799,
            0.25109966491885377,
            0.25203415589756606,
            0.2529681582613576,
            0.25390167043812506,
            0.2548346908592404,
            0.25576721795955515,
            0.2566992501774051,
            0.2576307859546238,
            0.2585618237365485,
            0.25949236197202613,
            0.2604223991134265,
            0.2613519336166465,
            0.2622809639411161,
            0.2632094885498099,
            0.2641375059092539,
            0.2650650144895295,
            0.26599201276429213,
            0.26691849921075955,
            0.2678444723097433,
            0.2687699305456344,
            0.2696948724064225,
            0.2706192963837059,
            0.27154320097268775,
            0.2724665846721893,
            0.27338944598466325,
            0.27431178341619006,
            0.27523359547649046,
            0.2761548806789335,
            0.27707563754054193,
            0.2779958645819955,
            0.27891556032764653,
            0.2798347233055197,
            0.2807533520473232,
            0.2816714450884459,
            0.2825890009679801,
            0.28350601822871474,
            0.2844224954171484,
            0.28533843108349344,
            0.2862538237816801,
            0.28716867206937274,
            0.2880829745079631,
            0.2889967296625823,
            0.2899099361021148,
            0.29082259239919117,
            0.29173469713020134,
            0.2926462488753038,
            0.2935572462184199,
            0.29446768774725285,
            0.29537757205329185,
            0.2962868977318055,
            0.29719566338186393,
            0.29810386760633517,
            0.2990115090118919,
            0.2999185862090184,
            0.30082509781201583,
            0.3017310424390113,
            0.3026364187119536,
            0.30354122525663013,
            0.3044454607026622,
            0.30534912368352285,
            0.30625221283652676,
            0.3071547268028475,
            0.3080566642275152,
            0.3089580237594337,
            0.3098588040513642,
            0.3107590037599481,
            0.3116586215457133,
            0.31255765607306535,
            0.31345610601029766,
            0.3143539700296025,
            0.31525124680707467,
            0.316147935022705,
            0.3170440333603984,
            0.3179395405079695,
            0.3188344551571539,
            0.319728776003608,
            0.32062250174691176,
            0.32151563109058306,
            0.32240816274206496,
            0.32330009541275273,
            0.3241914278179758,
            0.3250821586770104,
            0.32597228671309375,
            0.32686181065341013,
            0.3277507292291067,
            0.3286390411752996,
            0.3295267452310659,
            0.3304138401394555,
            0.3313003246474963,
            0.3321861975061939,
            0.33307145747053535,
            0.3339561032994987,
            0.3348401337560447,
            0.33572354760713424,
            0.336606343623721,
            0.3374885205807629,
            0.3383700772572151,
            0.33925101243604655,
            0.34013132490423353,
            0.34101101345276386,
            0.34189007687664624,
            0.34276851397490393,
            0.34364632355058644,
            0.34452350441077045,
            0.34540005536655555,
            0.34627597523307446,
            0.3471512628294996,
            0.34802591697903473,
            0.34889993650892376,
            0.34977332025045504,
            0.35064606703895956,
            0.3515181757138219,
            0.35238964511846804,
            0.35326047410037975,
            0.35413066151109834,
            0.3550002062062169,
            0.35586910704538716,
            0.35673736289233027,
            0.35760497261482105,
            0.3584719350847108,
            0.3593382491779119,
            0.3602039137744071,
            0.3610689277582567,
            0.3619332900175924,
            0.36279699944461635,
            0.36366005493562054,
            0.3645224553909641,
            0.36538419971509856,
            0.3662452868165495,
            0.36710571560793354,
            0.36796548500594684,
            0.36882459393138506,
            0.36968304130912044,
            0.37054082606812094,
            0.37139794714145,
            0.3722544034662613,
            0.3731101939837999,
            0.3739653176394121,
            0.3748197733825427,
            0.3756735601667268,
            0.376526676949605,
            0.377379122692916,
            0.37823089636250096,
            0.3790819969283031,
            0.3799324233643688,
            0.38078217464884295,
            0.3816312497639856,
            0.38247964769615483,
            0.38332736743581153,
            0.3841744079775351,
            0.38502076832000076,
            0.385866447465997,
            0.3867114444224181,
            0.3875557582002678,
            0.38839938781466216,
            0.38924233228482175,
            0.39008459063407697,
            0.3909261618898725,
            0.3917670450837569,
            0.3926072392513963,
            0.39344674343256075,
            0.3942855566711308,
            0.3951236780151033,
            0.395961106516581,
            0.3967978412317733,
            0.3976338812210073,
            0.39846922554871234,
            0.39930387328343386,
            0.40013782349782206,
            0.40097107526863585,
            0.40180362767674604,
            0.4026354798071313,
            0.4034666307488717,
            0.4042970795951584,
            0.4051268254432952,
            0.4059558673946782,
            0.4067842045548202,
            0.40761183603333245,
            0.40843876094393317,
            0.40926497840443987,
            0.41009048753677513,
            0.4109152874669597,
            0.4117393773251177,
            0.41256275624547006,
            0.4133854233663352,
            0.41420737783012773,
            0.4150286187833645,
            0.41584914537664996,
            0.4166689567646827,
            0.41748805210625783,
            0.4183064305642555,
            0.41912409130564937,
            0.41994103350150264,
            0.4207572563269578,
            0.4215727589612503,
            0.42238754058769346,
            0.4232016003936874,
            0.42401493757070857,
            0.4248275513143158,
            0.42563944082414035,
            0.42645060530389145,
            0.42726104396134956,
            0.42807075600837313,
            0.4288797406608828,
            0.42968799713886896,
            0.43049552466639074,
            0.43130232247156647,
            0.43210838978657723,
            0.4329137258476696,
            0.4337183298951374,
            0.43452220117333956,
            0.4353253389306808,
            0.43612774241961977,
            0.4369294108966622,
            0.43773034362236196,
            0.4385305398613151,
            0.43932999888215574,
            0.44012871995756486,
            0.4409267023642537,
            0.44172394538296506,
            0.4425204482984769,
            0.4433162103995971,
            0.4441112309791516,
            0.44490550933399975,
            0.4456990447650123,
            0.4464918365770798,
            0.4472838840791107,
            0.448075186584022,
            0.4488657434087384,
            0.4496555538741934,
            0.4504446173053211,
            0.4512329330310547,
            0.4520205003843276,
            0.45280731870206087,
            0.4535933873251746,
            0.4543787055985635,
            0.4551632728711189,
            0.4559470884957024,
            0.4567301518291629,
            0.4575124622323114,
            0.45829401906993966,
            0.45907482171080116,
            0.45985486952761506,
            0.4606341618970575,
            0.4614126981997671,
            0.4621904778203284,
            0.46296750014727867,
            0.4637437645731026,
            0.46451927049422403,
            0.46529401731100256,
            0.46606800442774243,
            0.46684123125266513,
            0.467613697197927,
            0.4683854016796072,
            0.4691563441177006,
            0.46992652393611883,
            0.4706959405626857,
            0.47146459342912933,
            0.47223248197108536,
            0.47299960562807836,
            0.47376596384354147,
            0.4745315560647881,
            0.4752963817430202,
            0.4760604403333263,
            0.47682373129466643,
            0.47758625408987687,
            0.4783480081856667,
            0.47910899305260213,
            0.47986920816511613,
            0.48062865300149754,
            0.4813873270438817,
            0.4821452297782559,
            0.4829023606944471,
            0.48365871928611975,
            0.48441430505077515,
            0.48516911748974045,
            0.4859231561081685,
            0.48667642041502757,
            0.4874289099231053,
            0.4881806241489958,
            0.48893156261309895,
            0.48968172483961564,
            0.49043111035654147,
            0.49117971869566085,
            0.49192754939254774,
            0.49267460198655266,
            0.49342087602080126,
            0.4941663710421935,
            0.4949110866013904,
            0.4956550222528167,
            0.49639817755465215,
            0.49714055206882124,
            0.4978821453610015,
            0.4986229570006052,
            0.49936298656077915,
            0.5001022336184004,
            0.5008406977540689,
            0.5015783785521039,
            0.5023152756005411,
            0.5030513884911137,
            0.5037867168192709,
            0.5045212601841504,
            0.5052550181885819,
            0.5059879904390839,
            0.5067201765458531,
            0.5074515761227617,
            0.5081821887873545,
            0.5089120141608316,
            0.5096410518680621,
            0.5103693015375587,
            0.5110967628014857,
            0.5118234352956458,
            0.51254931865948,
            0.5132744125360551,
            0.5139987165720643,
            0.5147222304178171,
            0.515444953727237,
            0.5161668861578511,
            0.5168880273707896,
            0.517608377030773,
            0.5183279348061137,
            0.5190467003687065,
            0.519764673394022,
            0.520481853561097,
            0.5211982405525408,
            0.521913834054512,
            0.5226286337567273,
            0.5233426393524487,
            0.5240558505384753,
            0.5247682670151425,
            0.5254798884863114,
            0.5261907146593655,
            0.5269007452452006,
            0.5276099799582288,
            0.5283184185163533,
            0.5290260606409803,
            0.5297329060570053,
            0.5304389544928058,
            0.5311442056802391,
            0.5318486593546258,
            0.53255231525476,
            0.5332551731228883,
            0.5339572327047051,
            0.5346584937493573,
            0.5353589560094226,
            0.5360586192409185,
            0.5367574832032777,
            0.5374555476593575,
            0.5381528123754276,
            0.5388492771211578,
            0.5395449416696233,
            0.5402398057972839,
            0.5409338692839897,
            0.5416271319129685,
            0.5423195934708167,
            0.543011253747497,
            0.543702112536335,
            0.5443921696340005,
            0.5450814248405107,
            0.5457698779592233,
            0.5464575287968214,
            0.547144377163317,
            0.5478304228720376,
            0.5485156657396173,
            0.5492001055860009,
            0.5498837422344229,
            0.5505665755114088,
            0.5512486052467687,
            0.5519298312735845,
            0.5526102534282105,
            0.5532898715502598,
            0.5539686854825969,
            0.5546466950713405,
            0.5553239001658442,
            0.5560003006186937,
            0.5566758962857035,
            0.5573506870259072,
            0.5580246727015492,
            0.5586978531780734,
            0.5593702283241275,
            0.5600417980115479,
            0.5607125621153503,
            0.5613825205137283,
            0.5620516730880436,
            0.562720019722817,
            0.5633875603057283,
            0.5640542947275966,
            0.564720222882383,
            0.5653853446671817,
            0.5660496599822118,
            0.566713168730802,
            0.5673758708194013,
            0.5680377661575537,
            0.5686988546579006,
            0.5693591362361692,
            0.5700186108111689,
            0.5706772783047788,
            0.5713351386419445,
            0.5719921917506695,
            0.5726484375620081,
            0.5733038760100538,
            0.5739585070319384,
            0.5746123305678208,
            0.5752653465608758,
            0.5759175549572975,
            0.5765689557062792,
            0.5772195487600131,
            0.577869334073682,
            0.5785183116054498,
            0.5791664813164561,
            0.5798138431708049,
            0.5804603971355601,
            0.5811061431807385,
            0.5817510812793005,
            0.5823952114071415,
            0.5830385335430838,
            0.5836810476688749,
            0.5843227537691736,
            0.5849636518315415,
            0.5856037418464394,
            0.58624302380722,
            0.5868814977101142,
            0.5875191635542322,
            0.5881560213415463,
            0.5887920710768881,
            0.5894273127679452,
            0.5900617464252401,
            0.5906953720621377,
            0.5913281896948279,
            0.591960199342321,
            0.5925914010264347,
            0.5932217947718004,
            0.5938513806058354,
            0.5944801585587532,
            0.5951081286635425,
            0.5957352909559668,
            0.5963616454745556,
            0.5969871922605932,
            0.5976119313581117,
            0.5982358628138875,
            0.598858986677427,
            0.5994813030009652,
            0.6001028118394504,
            0.6007235132505427,
            0.6013434072946027,
            0.6019624940346854,
            0.6025807735365295,
            0.6031982458685505,
            0.6038149111018384,
            0.6044307693101378,
            0.6050458205698516,
            0.6056600649600247,
            0.6062735025623426,
            0.60688613346112,
            0.6074979577432915,
            0.6081089754984043,
            0.6087191868186129,
            0.6093285917986708,
            0.6099371905359161,
            0.6105449831302707,
            0.6111519696842336,
            0.6117581503028606,
            0.6123635250937721,
            0.6129680941671348,
            0.6135718576356549,
            0.6141748156145741,
            0.614776968221657,
            0.6153783155771866,
            0.6159788578039546,
            0.616578595027252,
            0.617177527374862,
            0.6177756549770556,
            0.6183729779665748,
            0.618969496478635,
            0.6195652106509096,
            0.620160120623522,
            0.6207542265390436,
            0.6213475285424772,
            0.621940026781258,
            0.6225317214052359,
            0.6231226125666781,
            0.6237127004202484,
            0.6243019851230099,
            0.6248904668344119,
            0.6254781457162846,
            0.6260650219328238,
            0.6266510956505921,
            0.6272363670385068,
            0.6278208362678299,
            0.6284045035121617,
            0.6289873689474349,
            0.629569432751899,
            0.6301506951061248,
            0.6307311561929806,
            0.6313108161976383,
            0.6318896753075566,
            0.6324677337124763,
            0.6330449916044105,
            0.633621449177637,
            0.6341971066286919,
            0.6347719641563575,
            0.6353460219616585,
            0.635919280247853,
            0.6364917392204197,
            0.6370633990870549,
            0.6376342600576644,
            0.6382043223443515,
            0.638773586161411,
            0.6393420517253243,
            0.6399097192547434,
            0.6404765889704903,
            0.6410426610955456,
            0.6416079358550417,
            0.6421724134762493,
            0.642736094188579,
            0.6432989782235639,
            0.6438610658148586,
            0.6444223571982244,
            0.644982852611526,
            0.6455425522947239,
            0.6461014564898602,
            0.6466595654410574,
            0.6472168793945077,
            0.6477733985984611,
            0.6483291233032253,
            0.6488840537611502,
            0.6494381902266227,
            0.6499915329560594,
            0.6505440822078965,
            0.6510958382425835,
            0.6516468013225748,
            0.6521969717123184,
            0.6527463496782551,
            0.6532949354887998,
            0.6538427294143467,
            0.6543897317272455,
            0.6549359427018099,
            0.6554813626142948,
            0.6560259917428976,
            0.6565698303677467,
            0.6571128787708961,
            0.6576551372363094,
            0.6581966060498644,
            0.658737285499334,
            0.6592771758743817,
            0.6598162774665572,
            0.6603545905692827,
            0.6608921154778467,
            0.6614288524894014,
            0.6619648019029422,
            0.6624999640193134,
            0.6630343391411938,
            0.6635679275730856,
            0.6641007296213104,
            0.6646327455940035,
            0.6651639758011006,
            0.6656944205543316,
            0.6662240801672137,
            0.6667529549550438,
            0.6672810452348874,
            0.6678083513255746,
            0.6683348735476895,
            0.6688606122235611,
            0.66938556767726,
            0.6699097402345875,
            0.6704331302230625,
            0.6709557379719273,
            0.6714775638121228,
            0.6719986080762953,
            0.6725188710987775,
            0.673038353215587,
            0.6735570547644169,
            0.6740749760846275,
            0.6745921175172365,
            0.6751084794049157,
            0.675624062091979,
            0.6761388659243754,
            0.6766528912496823,
            0.6771661384170957,
            0.6776786077774277,
            0.6781902996830889,
            0.6787012144880875,
            0.679211352548024,
            0.6797207142200753,
            0.6802292998629913,
            0.6807371098370893,
            0.6812441445042403,
            0.6817504042278667,
            0.6822558893729331,
            0.6827606003059342,
            0.6832645373948936,
            0.683767701009352,
            0.6842700915203601,
            0.6847717093004713,
            0.6852725547237323,
            0.6857726281656784,
            0.6862719300033256,
            0.6867704606151562,
            0.6872682203811217,
            0.6877652096826259,
            0.6882614289025236,
            0.6887568784251067,
            0.6892515586361034,
            0.6897454699226652,
            0.6902386126733625,
            0.690730987278173,
            0.6912225941284795,
            0.6917134336170582,
            0.6922035061380692,
            0.6926928120870567,
            0.693181351860934,
            0.6936691258579785,
            0.6941561344778239,
            0.6946423781214521,
            0.6951278571911882,
            0.6956125720906892,
            0.6960965232249381,
            0.6965797110002364,
            0.6970621358241977,
            0.6975437981057366,
            0.698024698255066,
            0.6985048366836859,
            0.6989842138043764,
            0.6994628300311923,
            0.6999406857794523,
            0.7004177814657349,
            0.7008941175078689,
            0.7013696943249268,
            0.7018445123372162,
            0.7023185719662737,
            0.7027918736348557,
            0.7032644177669343,
            0.7037362047876858,
            0.7042072351234852,
            0.7046775092018999,
            0.7051470274516819,
            0.7056157903027577,
            0.7060837981862225,
            0.7065510515343374,
            0.7070175507805134,
            0.7074832963593116,
            0.70794828870643,
            0.708412528258702,
            0.7088760154540865,
            0.7093387507316574,
            0.7098007345315995,
            0.7102619672952044,
            0.7107224494648564,
            0.7111821814840296,
            0.7116411637972802,
            0.7120993968502382,
            0.7125568810896016,
            0.7130136169631272,
            0.7134696049196244,
            0.7139248454089487,
            0.7143793388819959,
            0.7148330857906896,
            0.7152860865879791,
            0.715738341727831,
            0.7161898516652224,
            0.7166406168561291,
            0.7170906377575281,
            0.7175399148273811,
            0.7179884485246336,
            0.7184362393092015,
            0.7188832876419737,
            0.7193295939847929,
            0.7197751588004622,
            0.7202199825527243,
            0.7206640657062636,
            0.7211074087267001,
            0.7215500120805729,
            0.7219918762353427,
            0.7224330016593806,
            0.7228733888219634,
            0.7233130381932643,
            0.723751950244346,
            0.7241901254471549,
            0.7246275642745159,
            0.7250642672001224,
            0.7255002346985284,
            0.7259354672451486,
            0.7263699653162411,
            0.7268037293889132,
            0.7272367599411012,
            0.7276690574515713,
            0.728100622399917,
            0.7285314552665395,
            0.7289615565326512,
            0.7293909266802666,
            0.7298195661921938,
            0.7302474755520315,
            0.7306746552441554,
            0.7311011057537186,
            0.7315268275666398,
            0.731951821169602,
            0.7323760870500398,
            0.7327996256961368,
            0.7332224375968175,
            0.7336445232417409,
            0.7340658831212921,
            0.7344865177265815,
            0.7349064275494298,
            0.7353256130823672,
            0.7357440748186271,
            0.7361618132521348,
            0.7365788288775053,
            0.7369951221900369,
            0.7374106936856993,
            0.7378255438611334,
            0.7382396732136439,
            0.738653082241188,
            0.7390657714423734,
            0.7394777413164515,
            0.739888992363307,
            0.740299525083459,
            0.7407093399780467,
            0.7411184375488268,
            0.7415268182981676,
            0.7419344827290414,
            0.7423414313450173,
            0.7427476646502583,
            0.743153183149508,
            0.7435579873480963,
            0.7439620777519181,
            0.744365454867437,
            0.7447681192016797,
            0.7451700712622225,
            0.74557131155719,
            0.7459718405952496,
            0.7463716588856009,
            0.7467707669379755,
            0.7471691652626257,
            0.7475668543703181,
            0.747963834772332,
            0.7483601069804495,
            0.7487556715069518,
            0.7491505288646091,
            0.7495446795666788,
            0.7499381241268985,
            0.750330863059476,
            0.7507228968790884,
            0.7511142261008737,
            0.751504851240426,
            0.7518947728137848,
            0.7522839913374353,
            0.7526725073282984,
            0.7530603213037276,
            0.7534474337814983,
            0.7538338452798069,
            0.7542195563172626,
            0.7546045674128813,
            0.7549888790860773,
            0.7553724918566659,
            0.7557554062448443,
            0.7561376227712003,
            0.7565191419566921,
            0.7568999643226533,
            0.7572800903907838,
            0.7576595206831401,
            0.7580382557221351,
            0.758416296030529,
            0.7587936421314242,
            0.7591702945482602,
            0.7595462538048053,
            0.7599215204251548,
            0.7602960949337242,
            0.7606699778552388,
            0.7610431697147337,
            0.7614156710375466,
            0.7617874823493106,
            0.7621586041759499,
            0.7625290370436743,
            0.7628987814789701,
            0.7632678380086011,
            0.7636362071595952,
            0.7640038894592471,
            0.7643708854351046,
            0.7647371956149683,
            0.7651028205268849,
            0.7654677606991402,
            0.7658320166602537,
            0.7661955889389771,
            0.7665584780642823,
            0.7669206845653616,
            0.7672822089716183,
            0.7676430518126615,
            0.768003213618306,
            0.7683626949185587,
            0.7687214962436187,
            0.769079618123872,
            0.7694370610898794,
            0.7697938256723822,
            0.7701499124022874,
            0.7705053218106657,
            0.7708600544287469,
            0.7712141107879147,
            0.7715674914196978,
            0.7719201968557695,
            0.7722722276279392,
            0.7726235842681506,
            0.7729742673084681,
            0.773324277281083,
            0.7736736147183004,
            0.7740222801525353,
            0.7743702741163101,
            0.7747175971422476,
            0.7750642497630624,
            0.7754102325115629,
            0.7757555459206418,
            0.776100190523269,
            0.7764441668524911,
            0.7767874754414241,
            0.7771301168232467,
            0.7774720915311994,
            0.7778134000985736,
            0.7781540430587128,
            0.7784940209450026,
            0.7788333342908678,
            0.7791719836297694,
            0.7795099694951926,
            0.7798472924206525,
            0.780183952939678,
            0.7805199515858144,
            0.7808552888926168,
            0.781189965393643,
            0.7815239816224496,
            0.7818573381125895,
            0.7821900353976022,
            0.7825220740110128,
            0.7828534544863285,
            0.7831841773570274,
            0.7835142431565603,
            0.7838436524183395,
            0.7841724056757435,
            0.7845005034620989,
            0.7848279463106882,
            0.7851547347547391,
            0.7854808693274192,
            0.7858063505618317,
            0.7861311789910124,
            0.786455355147925,
            0.786778879565453,
            0.7871017527764007,
            0.7874239753134806,
            0.7877455477093188,
            0.7880664704964397,
            0.7883867442072696,
            0.7887063693741267,
            0.7890253465292227,
            0.7893436762046492,
            0.7896613589323825,
            0.7899783952442709,
            0.790294785672039,
            0.7906105307472715,
            0.7909256310014202,
            0.7912400869657924,
            0.7915538991715498,
            0.7918670681497005,
            0.7921795944311005,
            0.7924914785464413,
            0.7928027210262516,
            0.7931133224008904,
            0.7934232832005444,
            0.7937326039552193,
            0.794041285194742,
            0.7943493274487484,
            0.7946567312466866,
            0.7949634971178073,
            0.7952696255911612,
            0.7955751171955959,
            0.7958799724597492,
            0.7961841919120458,
            0.7964877760806934,
            0.7967907254936794,
            0.7970930406787626,
            0.797394722163475,
            0.7976957704751111,
            0.7979961861407303,
            0.7982959696871453,
            0.7985951216409248,
            0.7988936425283852,
            0.7991915328755878,
            0.7994887932083333,
            0.7997854240521609,
            0.8000814259323393,
            0.8003767993738675,
            0.8006715449014677,
            0.80096566303958,
            0.8012591543123638,
            0.8015520192436884,
            0.8018442583571291,
            0.8021358721759658,
            0.8024268612231804,
            0.8027172260214473,
            0.8030069670931315,
            0.8032960849602889,
            0.8035845801446571,
            0.8038724531676517,
            0.804159704550366,
            0.8044463348135651,
            0.804732344477679,
            0.8050177340628045,
            0.8053025040886961,
            0.8055866550747642,
            0.805870187540074,
            0.8061531020033349,
            0.806435398982903,
            0.8067170789967739,
            0.8069981425625806,
            0.8072785901975881,
            0.8075584224186895,
            0.8078376397424062,
            0.8081162426848781,
            0.8083942317618628,
            0.8086716074887323,
            0.8089483703804692,
            0.8092245209516626,
            0.8095000597165026,
            0.8097749871887787,
            0.8100493038818776,
            0.8103230103087742,
            0.8105961069820343,
            0.8108685944138058,
            0.8111404731158183,
            0.8114117435993776,
            0.8116824063753632,
            0.8119524619542229,
            0.8122219108459727,
            0.8124907535601895,
            0.8127589906060094,
            0.8130266224921252,
            0.8132936497267785,
            0.8135600728177608,
            0.8138258922724078,
            0.8140911085975981,
            0.814355722299746,
            0.8146197338848004,
            0.8148831438582408,
            0.8151459527250738,
            0.8154081609898303,
            0.8156697691565611,
            0.8159307777288339,
            0.81619118720973,
            0.8164509981018399,
            0.8167102109072619,
            0.8169688261275977,
            0.8172268442639452,
            0.8174842658169059,
            0.8177410912865674,
            0.8179973211725107,
            0.8182529559738023,
            0.8185079961889923,
            0.81876244231611,
            0.8190162948526625,
            0.8192695542956281,
            0.819522221141457,
            0.8197742958860663,
            0.8200257790248344,
            0.8202766710526009,
            0.8205269724636637,
            0.8207766837517751,
            0.8210258054101334,
            0.8212743379313896,
            0.8215222818076362,
            0.8217696375304065,
            0.8220164055906737,
            0.8222625864788449,
            0.8225081806847573,
            0.8227531886976786,
            0.8229976110063012,
            0.8232414480987389,
            0.8234847004625272,
            0.8237273685846147,
            0.8239694529513651,
            0.824210954048552,
            0.8244518723613544,
            0.8246922083743574,
            0.8249319625715441,
            0.8251711354362992,
            0.8254097274514001,
            0.8256477390990157,
            0.8258851708607051,
            0.826122023217412,
            0.8263582966494644,
            0.8265939916365703,
            0.826829108657814,
            0.8270636481916547,
            0.8272976107159222,
            0.8275309967078158,
            0.8277638066438983,
            0.827996041000097,
            0.8282277002516989,
            0.8284587848733475,
            0.8286892953390388,
            0.8289192321221225,
            0.8291485956952944,
            0.8293773865305984,
            0.8296056050994196,
            0.8298332518724824,
            0.8300603273198494,
            0.8302868319109176,
            0.8305127661144149,
            0.8307381303983997,
            0.8309629252302541,
            0.831187151076685,
            0.8314108084037218,
            0.8316338976767076,
            0.8318564193603046,
            0.8320783739184858,
            0.8322997618145341,
            0.83252058351104,
            0.8327408394698989,
            0.832960530152307,
            0.8331796560187614,
            0.8333982175290547,
            0.8336162151422734,
            0.8338336493167959,
            0.8340505205102899,
            0.8342668291797083,
            0.8344825757812872,
            0.8346977607705461,
            0.834912384602282,
            0.8351264477305659,
            0.8353399506087442,
            0.8355528936894353,
            0.8357652774245226,
            0.8359771022651575,
            0.8361883686617565,
            0.836399077063994,
            0.8366092279208032,
            0.8368188216803746,
            0.8370278587901517,
            0.8372363396968278,
            0.8374442648463472,
            0.8376516346838987,
            0.8378584496539148,
            0.8380647102000699,
            0.8382704167652776,
            0.8384755697916861,
            0.8386801697206804,
            0.8388842169928764,
            0.8390877120481187,
            0.8392906553254788,
            0.839493047263254,
            0.8396948882989635,
            0.839896178869347,
            0.840096919410361,
            0.8402971103571779,
            0.8404967521441835,
            0.8406958452049746,
            0.8408943899723548,
            0.8410923868783372,
            0.8412898363541357,
            0.8414867388301692,
            0.8416830947360523,
            0.8418789045006003,
            0.8420741685518224,
            0.8422688873169203,
            0.842463061222287,
            0.8426566906935031,
            0.8428497761553372,
            0.8430423180317387,
            0.8432343167458441,
            0.8434257727199641,
            0.843616686375592,
            0.8438070581333935,
            0.8439968884132074,
            0.844186177634046,
            0.8443749262140883,
            0.8445631345706839,
            0.844750803120343,
            0.8449379322787408,
            0.8451245224607147,
            0.8453105740802568,
            0.8454960875505207,
            0.8456810632838104,
            0.8458655016915847,
            0.846049403184452,
            0.8462327681721706,
            0.8464155970636428,
            0.846597890266918,
            0.8467796481891855,
            0.8469608712367768,
            0.847141559815162,
            0.8473217143289461,
            0.8475013351818702,
            0.8476804227768073,
            0.8478589775157604,
            0.8480369997998625,
            0.8482144900293728,
            0.848391448603674,
            0.8485678759212744,
            0.8487437723798018,
            0.8489191383760005,
            0.8490939743057379,
            0.8492682805639912,
            0.8494420575448541,
            0.8496153056415304,
            0.8497880252463348,
            0.8499602167506898,
            0.850131880545121,
            0.8503030170192636,
            0.8504736265618497,
            0.8506437095607158,
            0.8508132664027955,
            0.850982297474118,
            0.8511508031598118,
            0.8513187838440945,
            0.8514862399102766,
            0.8516531717407598,
            0.851819579717033,
            0.8519854642196688,
            0.8521508256283294,
            0.8523156643217551,
            0.8524799806777709,
            0.8526437750732786,
            0.8528070478842587,
            0.8529697994857671,
            0.8531320302519335,
            0.8532937405559633,
            0.8534549307701286,
            0.8536156012657734,
            0.8537757524133069,
            0.8539353845822073,
            0.8540944981410132,
            0.8542530934573297,
            0.8544111708978194,
            0.8545687308282061,
            0.8547257736132711,
            0.854882299616851,
            0.8550383092018378,
            0.8551938027301745,
            0.8553487805628576,
            0.8555032430599326,
            0.8556571905804914,
            0.8558106234826749,
            0.8559635421236677,
            0.8561159468596966,
            0.8562678380460331,
            0.8564192160369866,
            0.8565700811859049,
            0.8567204338451757,
            0.8568702743662195,
            0.8570196030994941,
            0.8571684203944864,
            0.8573167265997165,
            0.8574645220627355,
            0.8576118071301193,
            0.8577585821474725,
            0.8579048474594265,
            0.8580506034096331,
            0.8581958503407694,
            0.8583405885945317,
            0.8584848185116358,
            0.8586285404318158,
            0.8587717546938229,
            0.8589144616354236,
            0.8590566615933969,
            0.8591983549035355,
            0.8593395419006414,
            0.8594802229185274,
            0.8596203982900147,
            0.8597600683469309,
            0.8598992334201075,
            0.8600378938393823,
            0.8601760499335959,
            0.8603137020305872,
            0.8604508504571974,
            0.8605874955392676,
            0.8607236376016325,
            0.8608592769681263,
            0.8609944139615759,
            0.8611290489038014,
            0.8612631821156153,
            0.861396813916823,
            0.8615299446262156,
            0.8616625745615755,
            0.861794704039669,
            0.8619263333762511,
            0.8620574628860583,
            0.8621880928828118,
            0.8623182236792154,
            0.8624478555869508,
            0.8625769889166817,
            0.8627056239780478,
            0.8628337610796674,
            0.8629614005291325,
            0.8630885426330117,
            0.8632151876968446,
            0.8633413360251438,
            0.8634669879213941,
            0.863592143688047,
            0.8637168036265248,
            0.8638409680372159,
            0.863964637219475,
            0.8640878114716211,
            0.8642104910909388,
            0.8643326763736731,
            0.8644543676150311,
            0.8645755651091807,
            0.8646962691492489,
            0.8648164800273195,
            0.8649361980344349,
            0.8650554234605927,
            0.865174156594743,
            0.8652923977247939,
            0.8654101471376017,
            0.865527405118976,
            0.8656441719536767,
            0.8657604479254113,
            0.8658762333168388,
            0.8659915284095614,
            0.866106333484129,
            0.866220648820037,
            0.8663344746957229,
            0.8664478113885691,
            0.8665606591748973,
            0.8666730183299719,
            0.8667848891279967,
            0.8668962718421136,
            0.8670071667444016,
            0.8671175741058773,
            0.8672274941964926,
            0.8673369272851346,
            0.8674458736396224,
            0.8675543335267095,
            0.8676623072120792,
            0.8677697949603479,
            0.8678767970350582,
            0.867983313698686,
            0.8680893452126303,
            0.8681948918372192,
            0.8682999538317073,
            0.8684045314542714,
            0.8685086249620161,
            0.868612234610965,
            0.8687153606560665,
            0.8688180033511886,
            0.8689201629491206,
            0.8690218397015708,
            0.8691230338591646,
            0.8692237456714472,
            0.8693239753868781,
            0.8694237232528342,
            0.8695229895156071,
            0.8696217744204001,
            0.8697200782113319,
            0.8698179011314331,
            0.8699152434226449,
            0.8700121053258186,
            0.8701084870807162,
            0.8702043889260077,
            0.8702998110992702,
            0.8703947538369906,
            0.8704892173745589,
            0.8705832019462719,
            0.8706767077853299,
            0.8707697351238388,
            0.8708622841928062,
            0.8709543552221418,
            0.8710459484406564,
            0.8711370640760617,
            0.8712277023549689,
            0.8713178635028881,
            0.8714075477442276,
            0.8714967553022926,
            0.8715854863992855,
            0.8716737412563045,
            0.8717615200933413,
            0.8718488231292842,
            0.8719356505819129,
            0.8720220026679009,
            0.872107879602814,
            0.8721932816011081,
            0.8722782088761305,
            0.872362661640118,
            0.872446640104196,
            0.872530144478379,
            0.8726131749715691,
            0.8726957317915545,
            0.8727778151450101,
            0.8728594252374957,
            0.8729405622734571,
            0.8730212264562233,
            0.8731014179880069,
            0.8731811370699029,
            0.873260383901889,
            0.8733391586828231,
            0.8734174616104448,
            0.873495292881374,
            0.8735726526911082,
            0.8736495412340259,
            0.8737259587033817,
            0.8738019052913094,
            0.8738773811888172,
            0.8739523865857913,
            0.874026921670993,
            0.8741009866320584,
            0.8741745816554969,
            0.8742477069266934,
            0.8743203626299035,
            0.874392548948257,
            0.8744642660637547,
            0.8745355141572684,
            0.8746062934085413,
            0.8746766039961852,
            0.8747464460976828,
            0.8748158198893842,
            0.8748847255465082,
            0.8749531632431424,
            0.8750211331522398,
            0.8750886354456201,
            0.8751556702939706,
            0.8752222378668415,
            0.8752883383326493,
            0.8753539718586757,
            0.8754191386110636,
            0.8754838387548208,
            0.8755480724538173,
            0.8756118398707863,
            0.8756751411673198,
            0.8757379765038744,
            0.875800346039764,
            0.8758622499331649,
            0.8759236883411119,
            0.8759846614194986,
            0.8760451693230779,
            0.8761052122054589,
            0.8761647902191112,
            0.876223903515359,
            0.8762825522443838,
            0.8763407365552228,
            0.8763984565957691,
            0.8764557125127709,
            0.876512504451831,
            0.876568832557407,
            0.8766246969728088,
            0.8766800978402001,
            0.8767350353005978,
            0.8767895094938716,
            0.8768435205587406,
            0.876897068632779,
            0.8769501538524088,
            0.8770027763529049,
            0.8770549362683907,
            0.8771066337318404,
            0.8771578688750766,
            0.8772086418287719,
            0.8772589527224459,
            0.8773088016844679,
            0.8773581888420535,
            0.8774071143212665,
            0.8774555782470169,
            0.8775035807430619,
            0.8775511219320041,
            0.8775982019352919,
            0.8776448208732193,
            0.8776909788649249,
            0.8777366760283921,
            0.8777819124804485,
            0.8778266883367654,
            0.8778710037118579,
            0.8779148587190833,
            0.8779582534706432,
            0.8780011880775798,
            0.8780436626497782,
            0.8780856772959664,
            0.8781272321237115,
            0.8781683272394236,
            0.8782089627483517,
            0.8782491387545872,
            0.8782888553610599,
            0.8783281126695404,
            0.8783669107806379,
            0.8784052497938019,
            0.878443129807319,
            0.8784805509183157,
            0.8785175132227564,
            0.8785540168154427,
            0.8785900617900154,
            0.8786256482389506,
            0.8786607762535628,
            0.878695445924003,
            0.8787296573392587,
            0.8787634105871532,
            0.8787967057543461,
            0.8788295429263328,
            0.878861922187444,
            0.8788938436208455,
            0.8789253073085371,
            0.8789563133313559,
            0.8789868617689699,
            0.8790169526998837,
            0.8790465862014356,
            0.8790757623497961,
            0.8791044812199706,
            0.8791327428857971,
            0.8791605474199472,
            0.8791878948939243,
            0.8792147853780652,
            0.8792412189415382,
            0.879267195652345,
            0.8792927155773176,
            0.8793177787821213,
            0.8793423853312509,
            0.8793665352880354,
            0.8793902287146325,
            0.8794134656720317,
            0.8794362462200533,
            0.879458570417348,
            0.8794804383213963,
            0.8795018499885106,
            0.8795228054738323,
            0.8795433048313327,
            0.879563348113812,
            0.8795829353729011,
            0.8796020666590606,
            0.8796207420215795,
            0.8796389615085756,
            0.8796567251669968,
            0.8796740330426188,
            0.8796908851800468,
            0.8797072816227142,
            0.8797232224128816,
            0.8797387075916404,
            0.8797537371989076,
            0.8797683112734302,
            0.8797824298527823,
            0.8797960929733653,
            0.8798093006704089,
            0.8798220529779708,
            0.8798343499289357,
            0.8798461915550146,
            0.8798575778867477,
            0.8798685089535018,
            0.8798789847834697,
            0.8798890054036734,
            0.879898570839959,
            0.8799076811170023,
            0.8799163362583037,
            0.879924536286192,
            0.879932281221821,
            0.8799395710851727,
            0.8799464058950547,
            0.8799527856691016,
            0.8799587104237728,
            0.8799641801743571,
            0.8799691949349666,
            0.8799737547185422,
            0.8799778595368487,
            0.8799815094004785,
            0.8799847043188498,
            0.8799874443002079,
            0.8799897293516222,
            0.8799915594789905,
            0.8799929346870353,
            0.8799938549793047,
            0.8799943203581742,
            0.8799943308248447,
            0.8799938863793433,
            0.8799929870205226,
            0.8799916327460624,
            0.8799898235524675,
            0.8799875594350695,
            0.8799848403880247,
            0.8799816664043177,
            0.8799780374757578,
            0.8799739535929799,
            0.8799694147454472,
            0.8799644209214463,
            0.8799589721080926,
            0.8799530682913268,
            0.8799467094559148,
            0.8799398955854512,
            0.8799326266623545,
            0.8799249026678722,
            0.8799167235820753,
            0.8799080893838644,
            0.8798990000509661,
            0.8798894555599313,
            0.8798794558861406,
            0.8798690010037999,
            0.8798580908859429,
            0.8798467255044293,
            0.8798349048299475,
            0.8798226288320112,
            0.8798098974789622,
            0.8797967107379706,
            0.8797830685750327,
            0.8797689709549721,
            0.8797544178414423,
            0.8797394091969222,
            0.87972394498272,
            0.8797080251589708,
            0.8796916496846388,
            0.8796748185175164,
            0.8796575316142241,
            0.8796397889302118,
            0.8796215904197556,
            0.8796029360359631,
            0.8795838257307703,
            0.8795642594549409,
            0.8795442371580697,
            0.8795237587885787,
            0.8795028242937218,
            0.879481433619582,
            0.8794595867110697,
            0.8794372835119293,
            0.8794145239647327,
            0.8793913080108829,
            0.8793676355906135,
            0.8793435066429889,
            0.8793189211059043,
            0.8792938789160868,
            0.879268380009093,
            0.8792424243193128,
            0.8792160117799671,
            0.8791891423231086,
            0.8791618158796218,
            0.8791340323792249,
            0.8791057917504674,
            0.8790770939207311,
            0.8790479388162324,
            0.8790183263620195,
            0.8789882564819753,
            0.878957729098815,
            0.878926744134089,
            0.878895301508181,
            0.8788634011403085,
            0.8788310429485254,
            0.8787982268497196,
            0.8787649527596132,
            0.8787312205927656,
            0.8786970302625697,
            0.8786623816812562,
            0.8786272747598904,
            0.8785917094083766,
            0.8785556855354528,
            0.8785192030486952,
            0.8784822618545187,
            0.8784448618581738,
            0.8784070029637501,
            0.8783686850741745,
            0.8783299080912133,
            0.8782906719154709,
            0.8782509764463913,
            0.8782108215822576,
            0.8781702072201933,
            0.8781291332561606,
            0.8780875995849631,
            0.878045606100245,
            0.878003152694491,
            0.8779602392590286,
            0.8779168656840244,
            0.8778730318584899,
            0.8778287376702771,
            0.877783983006081,
            0.8777387677514402,
            0.8776930917907376,
            0.8776469550071972,
            0.8776003572828895,
            0.8775532984987299,
            0.877505778534476,
            0.8774577972687334,
            0.877409354578952,
            0.8773604503414286,
            0.8773110844313062,
            0.8772612567225733,
            0.8772109670880672,
            0.877160215399473,
            0.8771090015273226,
            0.8770573253409976,
            0.8770051867087271,
            0.876952585497591,
            0.8768995215735177,
            0.8768459948012868,
            0.876792005044527,
            0.8767375521657195,
            0.8766826360261957,
            0.8766272564861403,
            0.8765714134045887,
            0.8765151066394294,
            0.8764583360474058,
            0.8764011014841132,
            0.8763434028040009,
            0.8762852398603743,
            0.8762266125053929,
            0.8761675205900715,
            0.8761079639642816,
            0.8760479424767504,
            0.8759874559750634,
            0.8759265043056622,
            0.8758650873138468,
            0.875803204843776,
            0.8757408567384674,
            0.8756780428397988,
            0.8756147629885057,
            0.8755510170241869,
            0.8754868047853009,
            0.8754221261091673,
            0.8753569808319692,
            0.875291368788751,
            0.8752252898134206,
            0.8751587437387504,
            0.8750917303963757,
            0.875024249616797,
            0.8749563012293812,
            0.8748878850623605,
            0.8748190009428322,
            0.8747496486967633,
            0.8746798281489856,
            0.8746095391232012,
            0.8745387814419802,
            0.8744675549267622,
            0.8743958593978556,
            0.8743236946744415,
            0.87425106057457,
            0.874177956915165,
            0.87410438351202,
            0.8740303401798042,
            0.8739558267320596,
            0.8738808429812014,
            0.8738053887385199,
            0.8737294638141816,
            0.873653068017229,
            0.8735762011555805,
            0.8734988630360325,
            0.8734210534642595,
            0.8733427722448142,
            0.8732640191811288,
            0.8731847940755156,
            0.873105096729167,
            0.8730249269421587,
            0.872944284513445,
            0.872863169240866,
            0.8727815809211429,
            0.8726995193498831,
            0.8726169843215773,
            0.8725339756296012,
            0.872450493066218,
            0.8723665364225772,
            0.8722821054887161,
            0.872197200053559,
            0.8721118199049216,
            0.8720259648295065,
            0.8719396346129091,
            0.8718528290396146,
            0.8717655478930013,
            0.8716777909553394,
            0.8715895580077926,
            0.8715008488304187,
            0.8714116632021719,
            0.8713220009008985,
            0.8712318617033464,
            0.8711412453851564,
            0.8710501517208693,
            0.8709585804839257,
            0.8708665314466637,
            0.8707740043803223,
            0.8706809990550435,
            0.8705875152398692,
            0.8704935527027451,
            0.8703991112105208,
            0.87030419052895,
            0.8702087904226924,
            0.870112910655312,
            0.8700165509892825,
            0.8699197111859825,
            0.8698223910057029,
            0.86972459020764,
            0.8696263085499036,
            0.8695275457895129,
            0.8694283016824008,
            0.8693285759834116,
            0.8692283684463045,
            0.8691276788237536,
            0.8690265068673487,
            0.8689248523275943,
            0.8688227149539136,
            0.8687200944946504,
            0.8686169906970631,
            0.8685134033073346,
            0.868409332070566,
            0.8683047767307818,
            0.8681997370309289,
            0.8680942127128791,
            0.8679882035174274,
            0.8678817091842957,
            0.8677747294521324,
            0.8676672640585136,
            0.8675593127399438,
            0.8674508752318569,
            0.8673419512686186,
            0.8672325405835248,
            0.8671226429088047,
            0.8670122579756206,
            0.8669013855140697,
            0.8667900252531852,
            0.8666781769209358,
            0.8665658402442283,
            0.866453014948909,
            0.8663397007597623,
            0.8662258974005127,
            0.8661116045938293,
            0.865996822061322,
            0.8658815495235441,
            0.865765786699995,
            0.8656495333091183,
            0.8655327890683069,
            0.8654155536939006,
            0.8652978269011863,
            0.8651796084044051,
            0.865060897916746,
            0.8649416951503518,
            0.8648219998163192,
            0.8647018116246991,
            0.8645811302844971,
            0.8644599555036758,
            0.8643382869891586,
            0.8642161244468248,
            0.8640934675815146,
            0.86397031609703,
            0.8638466696961365,
            0.8637225280805595,
            0.8635978909509957,
            0.8634727580071009,
            0.8633471289475014,
            0.8632210034697936,
            0.8630943812705403,
            0.8629672620452756,
            0.8628396454885074,
            0.8627115312937145,
            0.8625829191533518,
            0.8624538087588485,
            0.8623241998006109,
            0.8621940919680235,
            0.8620634849494506,
            0.8619323784322362,
            0.8618007721027056,
            0.8616686656461683,
            0.8615360587469176,
            0.861402951088232,
            0.8612693423523777,
            0.8611352322206072,
            0.8610006203731644,
            0.8608655064892825,
            0.8607298902471883,
            0.860593771324099,
            0.8604571493962286,
            0.8603200241387879,
            0.8601823952259818,
            0.8600442623310163,
            0.8599056251260961,
            0.8597664832824284,
            0.859626836470222,
            0.8594866843586888,
            0.8593460266160479,
            0.859204862909525,
            0.8590631929053513,
            0.8589210162687713,
            0.8587783326640371,
            0.8586351417544154,
            0.8584914432021861,
            0.8583472366686414,
            0.8582025218140943,
            0.8580572982978724,
            0.8579115657783254,
            0.8577653239128221,
            0.8576185723577532,
            0.8574713107685338,
            0.8573235387996049,
            0.8571752561044332,
            0.8570264623355153,
            0.856877157144373,
            0.856727340181565,
            0.856577011096678,
            0.8564261695383346,
            0.8562748151541941,
            0.8561229475909518,
            0.855970566494341,
            0.8558176715091368,
            0.8556642622791543,
            0.8555103384472532,
            0.8553558996553375,
            0.855200945544359,
            0.8550454757543151,
            0.854889489924256,
            0.8547329876922769,
            0.8545759686955334,
            0.8544184325702319,
            0.8542603789516328,
            0.8541018074740578,
            0.8539427177708863,
            0.8537831094745567,
            0.8536229822165728,
            0.853462335627501,
            0.8533011693369735,
            0.8531394829736898,
            0.8529772761654196,
            0.8528145485390022,
            0.8526512997203498,
            0.8524875293344484,
            0.8523232370053618,
            0.8521584223562264,
            0.8519930850092641,
            0.8518272245857739,
            0.8516608407061379,
            0.8514939329898241,
            0.8513265010553861,
            0.8511585445204645,
            0.8509900630017909,
            0.8508210561151875,
            0.8506515234755692,
            0.8504814646969482,
            0.8503108793924314,
            0.8501397671742263,
            0.8499681276536393,
            0.8497959604410782,
            0.8496232651460579,
            0.849450041377196,
            0.8492762887422203,
            0.8491020068479681,
            0.8489271953003859,
            0.8487518537045362,
            0.8485759816645956,
            0.8483995787838562,
            0.8482226446647328,
            0.8480451789087576,
            0.8478671811165887,
            0.8476886508880055,
            0.8475095878219167,
            0.8473299915163586,
            0.8471498615684975,
            0.8469691975746334,
            0.8467879991302006,
            0.8466062658297685,
            0.8464239972670463,
            0.8462411930348822,
            0.8460578527252676,
            0.8458739759293399,
            0.845689562237379,
            0.845504611238816,
            0.8453191225222315,
            0.845133095675359,
            0.8449465302850865,
            0.844759425937458,
            0.8445717822176757,
            0.8443835987101046,
            0.844194874998269,
            0.8440056106648621,
            0.8438158052917404,
            0.8436254584599315,
            0.8434345697496339,
            0.8432431387402185,
            0.8430511650102319,
            0.8428586481373996,
            0.8426655876986254,
            0.8424719832699936,
            0.8422778344267774,
            0.8420831407434309,
            0.8418879017935984,
            0.8416921171501156,
            0.841495786385012,
            0.8412989090695084,
            0.8411014847740249,
            0.8409035130681828,
            0.840704993520802,
            0.840505925699908,
            0.8403063091727327,
            0.8401061435057169,
            0.839905428264509,
            0.8397041630139742,
            0.8395023473181911,
            0.8392999807404563,
            0.8390970628432884,
            0.8388935931884229,
            0.8386895713368245,
            0.8384849968486866,
            0.8382798692834253,
            0.8380741881996936,
            0.837867953155377,
            0.8376611637075965,
            0.8374538194127146,
            0.837245919826331,
            0.8370374645032943,
            0.8368284529976945,
            0.8366188848628704,
            0.8364087596514155,
            0.8361980769151729,
            0.8359868362052433,
            0.835775037071986,
            0.8355626790650185,
            0.835349761733224,
            0.835136284624752,
            0.834922247287019,
            0.8347076492667119,
            0.8344924901097908,
            0.8342767693614944,
            0.8340604865663347,
            0.833843641268111,
            0.8336262330099002,
            0.8334082613340696,
            0.8331897257822735,
            0.8329706258954566,
            0.8327509612138596,
            0.8325307312770168,
            0.8323099356237657,
            0.832088573792242,
            0.8318666453198863,
            0.8316441497434502,
            0.8314210865989892,
            0.8311974554218762,
            0.8309732557467947,
            0.8307484871077514,
            0.8305231490380692,
            0.8302972410703948,
            0.8300707627367035,
            0.829843713568297,
            0.8296160930958084,
            0.8293879008492087,
            0.8291591363578003,
            0.8289297991502286,
            0.8286998887544842,
            0.8284694046978952,
            0.8282383465071461,
            0.8280067137082698,
            0.8277745058266514,
            0.8275417223870348,
            0.8273083629135215,
            0.8270744269295781,
            0.8268399139580337,
            0.8266048235210879,
            0.826369155140311,
            0.8261329083366472,
            0.8258960826304156,
            0.8256586775413199,
            0.8254206925884419,
            0.8251821272902505,
            0.8249429811646072,
            0.8247032537287606,
            0.824462944499354,
            0.8242220529924332,
            0.8239805787234407,
            0.8237385212072217,
            0.8234958799580329,
            0.8232526544895377,
            0.8230088443148125,
            0.8227644489463497,
            0.8225194678960625,
            0.822273900675284,
            0.8220277467947751,
            0.8217810057647221,
            0.8215336770947448,
            0.821285760293896,
            0.8210372548706696,
            0.8207881603329963,
            0.8205384761882532,
            0.8202882019432659,
            0.8200373371043065,
            0.8197858811771038,
            0.8195338336668431,
            0.8192811940781677,
            0.8190279619151896,
            0.8187741366814805,
            0.8185197178800867,
            0.8182647050135267,
            0.8180090975837923,
            0.8177528950923598,
            0.8174960970401862,
            0.8172387029277128,
            0.8169807122548756,
            0.8167221245210974,
            0.816462939225302,
            0.8162031558659119,
            0.8159427739408512,
            0.815681792947552,
            0.8154202123829556,
            0.8151580317435161,
            0.8148952505252053,
            0.8146318682235133,
            0.8143678843334576,
            0.8141032983495792,
            0.8138381097659496,
            0.8135723180761754,
            0.813305922773402,
            0.8130389233503132,
            0.8127713192991403,
            0.8125031101116598,
            0.8122342952791985,
            0.8119648742926433,
            0.8116948466424363,
            0.8114242118185837,
            0.8111529693106542,
            0.8108811186077897,
            0.8106086591987052,
            0.8103355905716868,
            0.8100619122146098,
            0.8097876236149261,
            0.8095127242596775,
            0.8092372136354997,
            0.8089610912286208,
            0.8086843565248663,
            0.8084070090096688,
            0.8081290481680616,
            0.8078504734846921,
            0.8075712844438193,
            0.8072914805293198,
            0.8070110612246904,
            0.8067300260130569,
            0.8064483743771684,
            0.8061661057994124,
            0.8058832197618059,
            0.8055997157460121,
            0.8053155932333369,
            0.8050308517047298,
            0.8047454906407986,
            0.8044595095218052,
            0.8041729078276656,
            0.8038856850379659,
            0.8035978406319566,
            0.803309374088561,
            0.8030202848863757,
            0.8027305725036787,
            0.8024402364184304,
            0.8021492761082774,
            0.8018576910505609,
            0.8015654807223118,
            0.8012726446002663,
            0.8009791821608601,
            0.800685092880238,
            0.8003903762342552,
            0.8000950316984823,
            0.7997990587482126,
            0.7995024568584549,
            0.7992052255039602,
            0.7989073641591954,
            0.7986088722983726,
            0.7983097493954457,
            0.7980099949241074,
            0.7977096083578017,
            0.7974085891697255,
            0.7971069368328318,
            0.7968046508198359,
            0.7965017306032186,
            0.7961981756552295,
            0.7958939854478925,
            0.7955891594530097,
            0.7952836971421657,
            0.7949775979867336,
            0.7946708614578752,
            0.7943634870265479,
            0.7940554741635112,
            0.7937468223393263,
            0.7934375310243645,
            0.7931275996888084,
            0.7928170278026593,
            0.7925058148357411,
            0.7921939602577005,
            0.791881463538019,
            0.791568324146007,
            0.7912545415508226,
            0.7909401152214622,
            0.7906250446267694,
            0.7903093292354452,
            0.7899929685160448,
            0.7896759619369867,
            0.7893583089665552,
            0.7890400090729066,
            0.788721061724072,
            0.7884014663879629,
            0.7880812225323733,
            0.7877603296249908,
            0.7874387871333938,
            0.7871165945250621,
            0.7867937512673744,
            0.7864702568276208,
            0.7861461106730027,
            0.7858213122706391,
            0.7854958610875697,
            0.7851697565907643,
            0.7848429982471217,
            0.784515585523474,
            0.7841875178865986,
            0.7838587948032176,
            0.7835294157400015,
            0.7831993801635782,
            0.782868687540536,
            0.782537337337424,
            0.7822053290207653,
            0.7818726620570557,
            0.7815393359127698,
            0.7812053500543701,
            0.7808707039483036,
            0.7805353970610126,
            0.7801994288589386,
            0.7798627988085276,
            0.7795255063762359,
            0.7791875510285284,
            0.7788489322318953,
            0.778509649452846,
            0.7781697021579193,
            0.7778290898136881,
            0.7774878118867652,
            0.7771458678438066,
            0.7768032571515153,
            0.7764599792766519,
            0.7761160336860313,
            0.7757714198465361,
            0.7754261372251179,
            0.7750801852888005,
            0.7747335635046875,
            0.7743862713399711,
            0.7740383082619269,
            0.7736896737379286,
            0.7733403672354511,
            0.772990388222075,
            0.7726397361654861,
            0.7722884105334927,
            0.7719364107940196,
            0.77158373641512,
            0.771230386864978,
            0.770876361611915,
            0.7705216601243928,
            0.7701662818710235,
            0.7698102263205693,
            0.7694534929419516,
            0.7690960812042547,
            0.7687379905767319,
            0.768379220528813,
            0.768019770530104,
            0.7676596400503961,
            0.7672988285596737,
            0.7669373355281153,
            0.7665751604260989,
            0.7662123027242139,
            0.7658487618932576,
            0.7654845374042459,
            0.765119628728421,
            0.7647540353372494,
            0.7643877567024333,
            0.7640207922959195,
            0.7636531415898928,
            0.7632848040567912,
            0.7629157791693136,
            0.7625460664004172,
            0.7621756652233255,
            0.7618045751115394,
            0.7614327955388382,
            0.7610603259792807,
            0.7606871659072229,
            0.7603133147973141,
            0.7599387721245032,
            0.759563537364051,
            0.7591876099915278,
            0.7588109894828248,
            0.7584336753141553,
            0.7580556669620673,
            0.7576769639034431,
            0.7572975656155027,
            0.7569174715758223,
            0.756536681262326,
            0.7561551941532973,
            0.7557730097273866,
            0.7553901274636159,
            0.7550065468413855,
            0.7546222673404734,
            0.7542372884410513,
            0.7538516096236855,
            0.7534652303693409,
            0.753078150159389,
            0.7526903684756144,
            0.7523018848002239,
            0.7519126986158433,
            0.7515228094055326,
            0.7511322166527834,
            0.7507409198415368,
            0.7503489184561813,
            0.7499562119815535,
            0.7495627999029594,
            0.7491686817061632,
            0.7487738568774122,
            0.7483783249034234,
            0.7479820852714026,
            0.7475851374690488,
            0.7471874809845567,
            0.7467891153066221,
            0.7463900399244549,
            0.7459902543277783,
            0.7455897580068402,
            0.7451885504524133,
            0.7447866311558065,
            0.7443839996088686,
            0.7439806553039997,
            0.7435765977341476,
            0.7431718263928214,
            0.7427663407741009,
            0.7423601403726316,
            0.7419532246836391,
            0.7415455932029364,
            0.7411372454269235,
            0.7407281808526053,
            0.740318398977583,
            0.739907899300073,
            0.7394966813189048,
            0.7390847445335328,
            0.7386720884440422,
            0.7382587125511519,
            0.7378446163562259,
            0.7374297993612733,
            0.7370142610689671,
            0.7365980009826267,
            0.7361810186062574,
            0.7357633134445256,
            0.7353448850027904,
            0.7349257327870867,
            0.7345058563041572,
            0.7340852550614339,
            0.733663928567065,
            0.733241876329906,
            0.7328190978595412,
            0.7323955926662756,
            0.731971360261152,
            0.7315464001559515,
            0.731120711863205,
            0.7306942948961971,
            0.7302671487689706,
            0.7298392729963367,
            0.729410667093888,
            0.7289813305779863,
            0.7285512629657875,
            0.7281204637752408,
            0.7276889325250969,
            0.7272566687349169,
            0.7268236719250701,
            0.726389941616754,
            0.7259554773319878,
            0.725520278593633,
            0.7250843449253889,
            0.7246476758518048,
            0.7242102708982815,
            0.7237721295910886,
            0.723333251457363,
            0.7228936360251165,
            0.7224532828232443,
            0.7220121913815307,
            0.7215703612306614,
            0.721127791902223,
            0.7206844829287121,
            0.720240433843544,
            0.7197956441810601,
            0.719350113476532,
            0.7189038412661711,
            0.7184568270871351,
            0.7180090704775338,
            0.7175605709764367,
            0.7171113281238787,
            0.7166613414608737,
            0.7162106105294103,
            0.7157591348724714,
            0.7153069140340329,
            0.7148539475590692,
            0.71440023499357,
            0.7139457758845368,
            0.7134905697799999,
            0.7130346162290171,
            0.7125779147816826,
            0.7121204649891419,
            0.7116622664035852,
            0.711203318578268,
            0.7107436210675095,
            0.7102831734267098,
            0.7098219752123379,
            0.709360025981961,
            0.7088973252942378,
            0.7084338727089323,
            0.7079696677869217,
            0.707504710090191,
            0.7070389991818563,
            0.7065725346261692,
            0.7061053159885153,
            0.7056373428354291,
            0.7051686147345982,
            0.7046991312548729,
            0.704228891966273,
            0.7037578964399911,
            0.7032861442484073,
            0.7028136349650906,
            0.702340368164806,
            0.7018663434235343,
            0.7013915603184533,
            0.700916018427975,
            0.7004397173317347,
            0.699962656610604,
            0.6994848358466941,
            0.6990062546233707,
            0.698526912525258,
            0.6980468091382396,
            0.6975659440494776,
            0.6970843168474135,
            0.6966019271217755,
            0.6961187744635873,
            0.6956348584651803,
            0.6951501787201864,
            0.6946647348235638,
            0.6941785263715949,
            0.693691552961893,
            0.6932038141934141,
            0.6927153096664648,
            0.6922260389827001,
            0.6917360017451444,
            0.6912451975581954,
            0.6907536260276265,
            0.6902612867605955,
            0.6897681793656595,
            0.6892743034527689,
            0.6887796586332952,
            0.6882842445200176,
            0.6877880607271463,
            0.687291106870321,
            0.6867933825666184,
            0.6862948874345702,
            0.6857956210941576,
            0.6852955831668285,
            0.6847947732755016,
            0.6842931910445736,
            0.6837908360999266,
            0.6832877080689423,
            0.6827838065804972,
            0.6822791312649795,
            0.6817736817543019,
            0.681267457681894,
            0.6807604586827208,
            0.6802526843932918,
            0.6797441344516618,
            0.6792348084974446,
            0.6787247061718118,
            0.6782138271175208,
            0.6777021709788973,
            0.6771897374018561,
            0.6766765260339155,
            0.676162536524189,
            0.6756477685234042,
            0.675132221683915,
            0.674615895659691,
            0.6740987901063461,
            0.673580904681132,
            0.6730622390429518,
            0.6725427928523743,
            0.6720225657716273,
            0.6715015574646139,
            0.6709797675969273,
            0.6704571958358373,
            0.6699338418503319,
            0.6694097053110847,
            0.6688847858904997,
            0.6683590832626987,
            0.6678325971035274,
            0.6673053270905773,
            0.6667772729031839,
            0.6662484342224382,
            0.6657188107311907,
            0.6651884021140656,
            0.6646572080574614,
            0.6641252282495673,
            0.6635924623803606,
            0.6630589101416281,
            0.6625245712269668,
            0.6619894453317804,
            0.6614535321533164,
            0.6609168313906428,
            0.6603793427446739,
            0.6598410659181807,
            0.6593020006157814,
            0.6587621465439715,
            0.6582215034111168,
            0.6576800709274639,
            0.6571378488051514,
            0.656594836758217,
            0.6560510345026067,
            0.6555064417561821,
            0.6549610582387221,
            0.654414883671943,
            0.6538679177794977,
            0.6533201602869827,
            0.6527716109219623,
            0.6522222694139481,
            0.6516721354944343,
            0.6511212088968923,
            0.650569489356777,
            0.650016976611545,
            0.6494636704006563,
            0.6489095704655774,
            0.6483546765498021,
            0.64779898839885,
            0.6472425057602748,
            0.6466852283836768,
            0.6461271560207071,
            0.6455682884250836,
            0.6450086253525881,
            0.6444481665610785,
            0.6438869118105036,
            0.643324860862899,
            0.642762013482404,
            0.642198369435273,
            0.6416339284898702,
            0.6410686904166887,
            0.6405026549883599,
            0.6399358219796516,
            0.6393681911674828,
            0.6387997623309369,
            0.6382305352512567,
            0.6376605097118635,
            0.6370896854983603,
            0.6365180623985436,
            0.6359456402024061,
            0.6353724187021479,
            0.6347983976921926,
            0.6342235769691772,
            0.6336479563319702,
            0.6330715355816932,
            0.6324943145217005,
            0.6319162929576126,
            0.6313374706973137,
            0.6307578475509565,
            0.6301774233309757,
            0.6295961978520973,
            0.6290141709313433,
            0.6284313423880394,
            0.6278477120438262,
            0.6272632797226708,
            0.6266780452508592,
            0.6260920084570197,
            0.6255051691721332,
            0.6249175272295286,
            0.6243290824648947,
            0.6237398347162982,
            0.6231497838241776,
            0.6225589296313596,
            0.6219672719830721,
            0.6213748107269328,
            0.6207815457129823,
            0.620187476793677,
            0.6195926038239002,
            0.6189969266609698,
            0.6184004451646461,
            0.6178031591971406,
            0.6172050686231358,
            0.6166061733097647,
            0.6160064731266467,
            0.6154059679458861,
            0.61480465764207,
            0.6142025420922995,
            0.6135996211761708,
            0.612995894775804,
            0.612391362775846,
            0.6117860250634671,
            0.6111798815283838,
            0.6105729320628657,
            0.6099651765617301,
            0.6093566149223657,
            0.6087472470447313,
            0.6081370728313654,
            0.6075260921874025,
            0.6069143050205609,
            0.6063017112411788,
            0.6056883107621992,
            0.605074103499184,
            0.6044590893703338,
            0.603843268296473,
            0.6032266402010839,
            0.6026092050102944,
            0.6019909626528972,
            0.6013719130603496,
            0.6007520561667904,
            0.6001313919090415,
            0.5995099202266204,
            0.5988876410617372,
            0.5982645543593212,
            0.5976406600670165,
            0.5970159581351834,
            0.5963904485169259,
            0.595764131168084,
            0.5951370060472405,
            0.59450907311575,
            0.5938803323377135,
            0.593250783680018,
            0.5926204271123213,
            0.5919892626070733,
            0.5913572901395231,
            0.5907245096877152,
            0.5900909212325132,
            0.5894565247575962,
            0.5888213202494715,
            0.588185307697481,
            0.5875484870938136,
            0.5869108584334991,
            0.586272421714435,
            0.5856331769373861,
            0.5849931241059771,
            0.5843522632267323,
            0.5837105943090539,
            0.5830681173652448,
            0.5824248324105168,
            0.5817807394629859,
            0.5811358385436955,
            0.580490129676615,
            0.5798436128886478,
            0.5791962882096443,
            0.5785481556724027,
            0.5778992153126824,
            0.5772494671692071,
            0.5765989112836751,
            0.5759475477007652,
            0.5752953764681552,
            0.5746423976365043,
            0.5739886112594881,
            0.5733340173937852,
            0.5726786160991009,
            0.5720224074381669,
            0.5713653914767441,
            0.5707075682836406,
            0.5700489379307162,
            0.569389500492879,
            0.5687292560481123,
            0.5680682046774622,
            0.5674063464650599,
            0.5667436814981246,
            0.5660802098669655,
            0.5654159316649985,
            0.5647508469887423,
            0.5640849559378379,
            0.5634182586150507,
            0.5627507551262709,
            0.5620824455805318,
            0.5614133300900195,
            0.560743408770058,
            0.5600726817391422,
            0.5594011491189373,
            0.5587288110342744,
            0.5580556676131726,
            0.5573817189868426,
            0.5567069652896873,
            0.5560314066593176,
            0.5553550432365473,
            0.55467787516542,
            0.5539999025931981,
            0.5533211256703783,
            0.5526415445506951,
            0.5519611593911338,
            0.5512799703519288,
            0.5505979775965785,
            0.5499151812918497,
            0.5492315816077812,
            0.5485471787176972,
            0.5478619727982091,
            0.5471759640292232,
            0.5464891525939498,
            0.5458015386789128,
            0.5451131224739487,
            0.5444239041722122,
            0.5437338839702025,
            0.5430430620677453,
            0.5423514386680118,
            0.5416590139775307,
            0.5409657882061786,
            0.5402717615672045,
            0.5395769342772275,
            0.53888130655624,
            0.5381848786276262,
            0.5374876507181577,
            0.5367896230580048,
            0.5360907958807428,
            0.5353911694233575,
            0.5346907439262558,
            0.5339895196332646,
            0.5332874967916478,
            0.5325846756521013,
            0.5318810564687754,
            0.5311766394992546,
            0.5304714250045934,
            0.5297654132493103,
            0.5290586045013838,
            0.5283509990322822,
            0.52764259711695,
            0.5269333990338168,
            0.5262234050648162,
            0.5255126154953769,
            0.5248010306144446,
            0.5240886507144711,
            0.5233754760914346,
            0.522661507044837,
            0.5219467438777102,
            0.5212311868966383,
            0.5205148364117426,
            0.5197976927366872,
            0.5190797561887139,
            0.5183610270886165,
            0.5176415057607537,
            0.5169211925330741,
            0.5162000877370986,
            0.5154781917079393,
            0.514755504784303,
            0.5140320273084945,
            0.5133077596264242,
            0.5125827020876176,
            0.5118568550452157,
            0.5111302188559823,
            0.5104027938803142,
            0.5096745804822334,
            0.5089455790294128,
            0.5082157898931694,
            0.5074852134484729,
            0.5067538500739461,
            0.5060217001518812,
            0.5052887640682315,
            0.5045550422126359,
            0.503820534978405,
            0.5030852427625395,
            0.5023491659657283,
            0.5016123049923611,
            0.5008746602505231,
            0.5001362321520151,
            0.49939702111234424,
            0.49865702755073776,
            0.49791625189015537,
            0.4971746945572682,
            0.4964323559824925,
            0.49568923659998715,
            0.49494533684764985,
            0.4942006571671276,
            0.4934551980038234,
            0.49270895980690244,
            0.49196194302929586,
            0.4912141481277002,
            0.4904655755625887,
            0.48971622579821983,
            0.48896609930262763,
            0.48821519654764833,
            0.48746351800890414,
            0.4867110641658191,
            0.48595783550162475,
            0.4852038325033625,
            0.484449055661875,
            0.4836935054718476,
            0.48293718243177125,
            0.4821800870439695,
            0.48142221981460165,
            0.480663581253661,
            0.47990417187498685,
            0.4791439921962647,
            0.4783830427390305,
            0.4776213240286736,
            0.47685883659444456,
            0.4760955809694642,
            0.47533155769071556,
            0.47456676729905645,
            0.4738012103392238,
            0.47303488735983906,
            0.4722677989133996,
            0.4714999455563069,
            0.4707313278488474,
            0.4699619463552095,
            0.4691918016434835,
            0.4684208942856682,
            0.46764922485767196,
            0.46687679393931736,
            0.4661036021143449,
            0.46532964997041965,
            0.46455493809913784,
            0.46377946709601775,
            0.46300323756051365,
            0.4622262500960202,
            0.46144850530987386,
            0.4606700038133597,
            0.45989074622170123,
            0.45911073315408846,
            0.4583299652336563,
            0.4575484430875058,
            0.45676616734669784,
            0.4559831386462644,
            0.45519935762520386,
            0.45441482492649504,
            0.45362954119708054,
            0.4528435070878968,
            0.452056723253855,
            0.45126919035386054,
            0.4504809090508066,
            0.44969188001157295,
            0.4489021039070456,
            0.44811158141210483,
            0.44732031320563137,
            0.4465282999705198,
            0.4457355423936673,
            0.44494204116597796,
            0.4441477969823795,
            0.4433528105418156,
            0.44255708254724296,
            0.441760613705645,
            0.44096340472803525,
            0.44016545632945137,
            0.4393667692289546,
            0.4385673441496544,
            0.4377671818186889,
            0.4369662829672336,
            0.4361646483305025,
            0.4353622786477643,
            0.4345591746623202,
            0.4337553371215287,
            0.43295076677679384,
            0.4321454643835763,
            0.4313394307013896,
            0.4305326664938059,
            0.4297251725284553,
            0.4289169495770293,
            0.4281079984152884,
            0.427298319823049,
            0.426487914584204,
            0.425676783486711,
            0.42486492732260195,
            0.4240523468879765,
            0.4232390429830179,
            0.4224250164119812,
            0.421610267983195,
            0.4207947985090826,
            0.41997860880613763,
            0.41916169969493444,
            0.41834407200014045,
            0.4175257265505138,
            0.41670666417888497,
            0.4158868857221858,
            0.4150663920214416,
            0.4142451839217526,
            0.4134232622723316,
            0.4126006279264783,
            0.4117772817415808,
            0.4109532245791404,
            0.4101284573047403,
            0.4093029807880737,
            0.4084767959029264,
            0.4076499035271898,
            0.4068223045428564,
            0.40599399983602236,
            0.4051649902968796,
            0.40433527681974013,
            0.4035048603030024,
            0.40267374164918457,
            0.40184192176490585,
            0.40100940156089215,
            0.40017618195198007,
            0.3993422638571092,
            0.39850764819933,
            0.39767233590580253,
            0.39683632790779694,
            0.3959996251406893,
            0.39516222854396926,
            0.39432413906122854,
            0.3934853576401841,
            0.3926458852326487,
            0.39180572279454956,
            0.3909648712859296,
            0.390123331670936,
            0.38928110491782403,
            0.38843819199896645,
            0.387594593890839,
            0.38675031157403705,
            0.3859053460332494,
            0.38505969825728964,
            0.3842133692390707,
            0.3833663599756171,
            0.3825186714680576,
            0.38167030472163416,
            0.3808212607456885,
            0.3799715405536816,
            0.37912114516316003,
            0.378270075595787,
            0.377418332877334,
            0.3765659180376614,
            0.3757128321107458,
            0.3748590761346584,
            0.37400465115157033,
            0.37314955820775214,
            0.3722937983535763,
            0.3714373726435093,
            0.37058028213610855,
            0.36972252789404497,
            0.36886411098405825,
            0.368005032476996,
            0.36714529344778807,
            0.3662848949754653,
            0.3654238381431344,
            0.3645621240379931,
            0.3636997537513287,
            0.3628367283784997,
            0.36197304901896166,
            0.36110871677623224,
            0.3602437327579238,
            0.3593780980757143,
            0.3585118138453611,
            0.35764488118668875,
            0.35677730122359813,
            0.3559090750840553,
            0.35504020390009844,
            0.35417068880781283,
            0.35330053094736197,
            0.35242973146297074,
            0.35155829150291007,
            0.35068621221950563,
            0.3498134947691483,
            0.34894014031227083,
            0.3480661500133508,
            0.3471915250409204,
            0.3463162665675406,
            0.34544037576982956,
            0.3445638538284257,
            0.34368670192801276,
            0.3428089212572997,
            0.34193051300903565,
            0.3410514783799751,
            0.34017181857091505,
            0.3392915347866612,
            0.33841062823604123,
            0.33752910013188986,
            0.33664695169106285,
            0.335764184134412,
            0.3348807986867989,
            0.333996796577086,
            0.3331121790381293,
            0.3322269473067792,
            0.3313411026238835,
            0.3304546462342628,
            0.3295675793867341,
            0.32867990333408337,
            0.327791619333078,
            0.3269027286444605,
            0.3260132325329306,
            0.3251231322671562,
            0.32423242911977557,
            0.32334112436736845,
            0.3224492192904745,
            0.3215567151735835,
            0.3206636133051252,
            0.3197699149774608,
            0.3188756214869089,
            0.3179807341336947,
            0.3170852542219886,
            0.3161891830598712,
            0.315292521959351,
            0.31439527223634217,
            0.3134974352106683,
            0.31259901220606423,
            0.31170000455015806,
            0.3108004135744656,
            0.30990024061441407,
            0.3089994870092921,
            0.30809815410228003,
            0.30719624324044126,
            0.3062937557746886,
            0.30539069305981903,
            0.3044870564544824,
            0.30358284732117974,
            0.3026780670262696,
            0.3017727169399485,
            0.3008667984362552,
            0.29996031289305997,
            0.2990532616920638,
            0.29814564621879225,
            0.29723746786258065,
            0.29632872801657995,
            0.29541942807775085,
            0.2945095694468481,
            0.29359915352842714,
            0.2926881817308281,
            0.29177665546617226,
            0.2908645761503569,
            0.28995194520306117,
            0.2890387640477182,
            0.28812503411152357,
            0.2872107568254189,
            0.2862959336241077,
            0.285380565946014,
            0.28446465523331377,
            0.28354820293189786,
            0.2826312104913875,
            0.2817136793651125,
            0.2807956110101081,
            0.2798770068871205,
            0.27895786846058335,
            0.27803819719862477,
            0.27711799457304526,
            0.2761972620593293,
            0.27527600113662487,
            0.2743542132877412,
            0.2734318999991409,
            0.2725090627609379,
            0.27158570306688,
            0.2706618224143587,
            0.2697374223043697,
            0.26881250424155384,
            0.2678870697341473,
            0.26696112029398794,
            0.2660346574365249,
            0.26510768268078616,
            0.264180197549374,
            0.26325220356848417,
            0.26232370226786567,
            0.2613946951808228,
            0.2604651838442301,
            0.2595351697984833,
            0.2586046545875309,
            0.25767363975883684,
            0.2567421268633964,
            0.2558101174557065,
            0.2548776130937711,
            0.2539446153390975,
            0.25301112575667706,
            0.25207714591497216,
            0.2511426773859258,
            0.2502077217449427,
            0.24927228057088108,
            0.2483363554460475,
            0.24739994795618941,
            0.2464630596904705,
            0.24552569224149554,
            0.24458784720526766,
            0.24364952618119365,
            0.24271073077208555,
            0.24177146258413715,
            0.24083172322691518,
            0.23989151431335526,
            0.2389508374597657,
            0.23800969428579377,
            0.2370680864144279,
            0.2361260154719998,
            0.2351834830881565,
            0.234240490895859,
            0.23329704053138267,
            0.23235313363429097,
            0.2314087718474362,
            0.23046395681695775,
            0.22951869019224727,
            0.22857297362596288,
            0.22762680877401137,
            0.22668019729554628,
            0.22573314085294274,
            0.22478564111179844,
            0.2238376997409212,
            0.22288931841232784,
            0.2219404988012115,
            0.22099124258596253,
            0.2200415514481322,
            0.21909142707243576,
            0.21814087114675176,
            0.2171898853620757,
            0.2162384714125551,
            0.21528663099545733,
            0.21433436581115115,
            0.21338167756311455,
            0.21242856795791074,
            0.21147503870518783,
            0.21052109151766069,
            0.20956672811110302,
            0.20861195020434295,
            0.2076567595192443,
            0.2067011577806935,
            0.20574514671660124,
            0.20478872805788437,
            0.20383190353844985,
            0.20287467489519964,
            0.20191704386799988,
            0.2009590121996829,
            0.20000058163603945,
            0.19904175392579446,
            0.19808253082060615,
            0.19712291407505503,
            0.19616290544662948,
            0.19520250669571323,
            0.1942417195855687,
            0.19328054588235014,
            0.19231898735506162,
            0.19135704577556303,
            0.19039472291856085,
            0.18943202056158695,
            0.18846894048498228,
            0.18750548447191095,
            0.18654165430831976,
            0.1855774517829434,
            0.18461287868729348,
            0.1836479368156324,
            0.18268262796497128,
            0.18171695393506895,
            0.1807509165283918,
            0.17978451755013897,
            0.17881775880818665,
            0.1778506421131264,
            0.17688316927820896,
            0.17591534211934998,
            0.17494716245513256,
            0.173978632106766,
            0.17300975289808845,
            0.17204052665557318,
            0.17107095520827043,
            0.17010104038783805,
            0.1691307840285168,
            0.1681601879671041,
            0.16718925404295595,
            0.16621798409797336,
            0.16524637997658395,
            0.1642744435257409,
            0.16330217659488092,
            0.16232958103595677,
            0.16135665870338958,
            0.160383411454061,
            0.15940984114732493,
            0.15843594964495644,
            0.15746173881116715,
            0.15648721051259007,
            0.15551236661825238,
            0.15453720899956774,
            0.1535617395303424,
            0.15258596008672642,
            0.15160987254723526,
            0.15063347879271502,
            0.14965678070633254,
            0.14867978017358086,
            0.14770247908222536,
            0.14672487932234232,
            0.14574698278626466,
            0.1447687913685813,
            0.14379030696613734,
            0.14281153147800296,
            0.14183246680546274,
            0.1408531148520091,
            0.1398734775233202,
            0.13889355672725934,
            0.13791335437385488,
            0.13693287237526872,
            0.13595211264581789,
            0.13497107710193382,
            0.13398976766215595,
            0.13300818624711747,
            0.13202633477954007,
            0.13104421518420245,
            0.13006182938795374,
            0.12907917931965862,
            0.12809626691022727,
            0.12711309409257798,
            0.12612966280161608,
            0.12514597497424929,
            0.12416203254933328,
            0.12317783746769619,
            0.12219339167209876,
            0.12120869710723152,
            0.12022375571969887,
            0.11923856945800544,
            0.11825314027253818,
            0.117267470115549,
            0.11628156094115538,
            0.11529541470530982,
            0.11430903336579684,
            0.11332241888220493,
            0.1123355732159334,
            0.11134849833016046,
            0.11036119618981957,
            0.10937366876162442,
            0.10838591801400835,
            0.10739794591713614,
            0.10640975444288972,
            0.10542134556484005,
            0.10443272125824281,
            0.10344388350001563,
            0.10245483426873388,
            0.10146557554461472,
            0.10047610930947874,
            0.09948643754677775,
            0.09849656224154577,
            0.09750648538038724,
            0.09651620895147953,
            0.09552573494454723,
            0.09453506535083722,
            0.09354420216314513,
            0.09255314737572665,
            0.09156190298435253,
            0.09057047098627373,
            0.08957885338016332,
            0.08858705216617584,
            0.08759506934587252,
            0.0866029069222413,
            0.08561056689964805,
            0.08461805128384788,
            0.08362536208198078,
            0.08263250130250749,
            0.08163947095525076,
            0.08064627305134527,
            0.07965290960321844,
            0.07865938262461548,
            0.07766569413053835,
            0.07667184613724286,
            0.07567784066224013,
            0.07468367972427381,
            0.0736893653432868,
            0.07269489954043105,
            0.07170028433803519,
            0.0707055217595957,
            0.06971061382976874,
            0.0687155625743233,
            0.06772037002018406,
            0.06672503819533233,
            0.06572956912889125,
            0.06473396485100906,
            0.06373822739293439,
            0.06274235878692337,
            0.0617463610662698,
            0.060750236265293925,
            0.05975398641928208,
            0.05875761356453084,
            0.05776111973826705,
            0.056764506978685195,
            0.055767777324920054,
            0.05477093281698898,
            0.05377397549584839,
            0.05277690740330814,
            0.05177973058207243,
            0.05078244707567626,
            0.04978505892849768,
            0.04878756818573693,
            0.047789976893415374,
            0.04679228709830285,
            0.04579450084798268,
            0.04479662019077728,
            0.04379864717573599,
            0.04280058385267392,
            0.041802432272074704,
            0.04080419448513025,
            0.0398058725437183,
            0.038807468500361014,
            0.03780898440823617,
            0.036810422321149165,
            0.03581178429351059,
            0.03481307238034142,
            0.03381428863723135,
            0.03281543512034274,
            0.03181651388637649,
            0.030817526992576123,
            0.029818476496699838,
            0.0288193644570042,
            0.027820192932216613,
            0.026820963981553318,
            0.025821679664683943,
            0.024822342041681718,
            0.023822953173077657,
            0.02282351511978202,
            0.021824029943098535,
            0.02082449970470723,
            0.019824926466636746,
            0.01882531229124789,
            0.01782565924123371,
            0.01682596937959543,
            0.0158262447696221,
            0.01482648747485998,
            0.013826699559132623,
            0.012826883086497725,
            0.011827040121238822,
            0.010827172727842846,
            0.009827282970998824,
            0.00882737291556175,
            0.007827444626558048,
            0.006827500169142577,
            0.005827541608603896,
            0.004827571010356219,
            0.0038275904398752517,
            0.0028276019627592798,
            0.0018276076446306353,
            0.0008276095511688152,
            -0.0001723902518978342,
            -0.0011723896988629328,
            -0.002172386723988108,
            -0.0031723792615806685,
            -0.004172365245953519,
            -0.005172342611516699,
            -0.0061723092926957174,
            -0.007172263224036995,
            -0.008172202340181532,
            -0.009172124575866433,
            -0.010172027865981844,
            -0.011171910145572303,
            -0.012171769349824536,
            -0.013171603414123984,
            -0.014171410274049903,
            -0.015171187865397031,
            -0.016170934124184074,
            -0.017170646986683507,
            -0.018170324389435822,
            -0.01916996426923811,
            -0.02016956456320667,
            -0.02116912320876636,
            -0.022168638143656983,
            -0.023168107305970454,
            -0.02416752863415257,
            -0.025166900067044435,
            -0.026166219543850837,
            -0.027165485004210316,
            -0.02816469438816875,
            -0.02916384563622177,
            -0.030162936689331402,
            -0.031161965488912407,
            -0.032160929976889456,
            -0.03315982809567015,
            -0.034158657788203144,
            -0.035157416997971105,
            -0.03615610366900672,
            -0.03715471574591517,
            -0.038153251173880395,
            -0.03915170789870379,
            -0.040150083866796304,
            -0.04114837702519472,
            -0.042146585321597256,
            -0.04314470670437838,
            -0.044142739122569774,
            -0.045140680525916826,
            -0.04613852886488652,
            -0.04713628209065525,
            -0.04813393815516436,
            -0.04913149501112259,
            -0.05012895061198608,
            -0.05112630291202841,
            -0.052123549866341816,
            -0.05312068943082557,
            -0.05411771956222609,
            -0.055114638218161247,
            -0.056111443357100436,
            -0.05710813293841234,
            -0.05810470492238164,
            -0.05910115727020224,
            -0.06009748794400716,
            -0.061093694906880235,
            -0.062089776122883085,
            -0.0630857295570576,
            -0.06408155317542995,
            -0.06507724494507444,
            -0.06607280283406253,
            -0.06706822481153721,
            -0.06806350884770351,
            -0.06905865291382449,
            -0.07005365498227731,
            -0.07104851302654548,
            -0.07204322502122212,
            -0.07303778894207741,
            -0.07403220276599252,
            -0.07502646447104876,
            -0.07602057203652261,
            -0.07701452344285682,
            -0.07800831667175379,
            -0.07900194970613188,
            -0.07999542053014853,
            -0.08098872712924353,
            -0.08198186749013604,
            -0.08297483960082148,
            -0.08396764145062657,
            -0.0849602710301953,
            -0.0859527263315185,
            -0.08694500534794611,
            -0.08793710607418335,
            -0.0889290265063378,
            -0.08992076464191875,
            -0.09091231847984899,
            -0.0919036860204817,
            -0.09289486526562794,
            -0.09388585421854845,
            -0.094876650883996,
            -0.09586725326820646,
            -0.09685765937893265,
            -0.09784786722544063,
            -0.0988378748185316,
            -0.0998276801705875,
            -0.10081728129552359,
            -0.10180667620885907,
            -0.10279586292770787,
            -0.10378483947078881,
            -0.10477360385845745,
            -0.10576215411270935,
            -0.10675048825719242,
            -0.10773860431723324,
            -0.10872650031983958,
            -0.10971417429372378,
            -0.11070162426931185,
            -0.11168884827876302,
            -0.11267584435598131,
            -0.11366261053662914,
            -0.1146491448581379,
            -0.11563544535974342,
            -0.11662151008246834,
            -0.11760733706915594,
            -0.1185929243644937,
            -0.11957827001499942,
            -0.12056337206906347,
            -0.12154822857694357,
            -0.12253283759079547,
            -0.12351719716466866,
            -0.1245013053545388,
            -0.12548516021830666,
            -0.1264687598158246,
            -0.1274521022089024,
            -0.12843518546133018,
            -0.12941800763887806,
            -0.1304005668093215,
            -0.13138286104246039,
            -0.13236488841011013,
            -0.13334664698614088,
            -0.13432813484648315,
            -0.13530935006913494,
            -0.13629029073417867,
            -0.13727095492380006,
            -0.138251340722297,
            -0.13923144621609942,
            -0.1402112694937671,
            -0.14119080864602707,
            -0.14217006176576744,
            -0.14314902694805504,
            -0.14412770229016308,
            -0.14510608589156535,
            -0.14608417585395828,
            -0.14706197028127443,
            -0.14803946727970807,
            -0.14901666495768323,
            -0.149993561425941,
            -0.15097015479748327,
            -0.1519464431876258,
            -0.15292242471399517,
            -0.15389809749654795,
            -0.1548734596575856,
            -0.15584850932176164,
            -0.15682324461609629,
            -0.15779766366999579,
            -0.1587717646152542,
            -0.1597455455860766,
            -0.16071900471908804,
            -0.16169214015334285,
            -0.16266495003034623,
            -0.16363743249405852,
            -0.16460958569090553,
            -0.16558140776981115,
            -0.16655289688217909,
            -0.16752405118193248,
            -0.16849486882551523,
            -0.16946534797190238,
            -0.17043548678261772,
            -0.17140528342174136,
            -0.17237473605592404,
            -0.17334384285440665,
            -0.17431260198901632,
            -0.17528101163420323,
            -0.17624906996702258,
            -0.1772167751671706,
            -0.17818412541699016,
            -0.17915111890147667,
            -0.18011775380828826,
            -0.18108402832778028,
            -0.18204994065299618,
            -0.18301548897967534,
            -0.18398067150627812,
            -0.18494548643400419,
            -0.18590993196677127,
            -0.18687400631127676,
            -0.18783770767696611,
            -0.1888010342760588,
            -0.18976398432356686,
            -0.1907265560373072,
            -0.1916887476378918,
            -0.19265055734876724,
            -0.1936119833962119,
            -0.19457302400934873,
            -0.19553367742014738,
            -0.1964939418634593,
            -0.1974538155770005,
            -0.1984132968013927,
            -0.19937238378015074,
            -0.20033107475969705,
            -0.20128936798938654,
            -0.20224726172149635,
            -0.2032047542112626,
            -0.20416184371687696,
            -0.20511852849948184,
            -0.20607480682321627,
            -0.20703067695520314,
            -0.20798613716555606,
            -0.20894118572740986,
            -0.2098958209169152,
            -0.2108500410132544,
            -0.21180384429865753,
            -0.21275722905839897,
            -0.21371019358081977,
            -0.21466273615733703,
            -0.2156148550824453,
            -0.21656654865373975,
            -0.21751781517192095,
            -0.21846865294079418,
            -0.21941906026730626,
            -0.22036903546151837,
            -0.22131857683665335,
            -0.2222676827090878,
            -0.22321635139835086,
            -0.22416458122716204,
            -0.22511237052141453,
            -0.2260597176101974,
            -0.227006620825809,
            -0.2279530785037667,
            -0.2288990889827991,
            -0.22984465060487705,
            -0.23078976171521046,
            -0.23173442066226468,
            -0.23267862579776286,
            -0.23362237547670517,
            -0.2345656680573777,
            -0.23550850190133463,
            -0.23645087537345238,
            -0.23739278684191514,
            -0.2383342346782056,
            -0.23927521725715484,
            -0.24021573295691906,
            -0.241155780159001,
            -0.24209535724825942,
            -0.2430344626129184,
            -0.2439730946445654,
            -0.24491125173817868,
            -0.2458489322921186,
            -0.24678613470814986,
            -0.2477228573914388,
            -0.2486590987505687,
            -0.24959485719755126,
            -0.2505301311478244,
            -0.25146491902026563,
            -0.25239921923721825,
            -0.2533330302244586,
            -0.2542663504112469,
            -0.2551991782303192,
            -0.2561315121178727,
            -0.2570633505136261,
            -0.25799469186077106,
            -0.2589255346060182,
            -0.25985587719959113,
            -0.26078571809523465,
            -0.26171505575022636,
            -0.26264388862538257,
            -0.26357221518505825,
            -0.2645000338971771,
            -0.2654273432332152,
            -0.2663541416682099,
            -0.267280427680793,
            -0.2682061997531649,
            -0.2691314563711293,
            -0.27005619602408915,
            -0.2709804172050359,
            -0.2719041184105982,
            -0.2728272981410126,
            -0.2737499549001441,
            -0.274672087195498,
            -0.2755936935382263,
            -0.27651477244311334,
            -0.2774353224286176,
            -0.2783553420168512,
            -0.27927482973360335,
            -0.28019378410833695,
            -0.28111220367419093,
            -0.28203008696801163,
            -0.28294743253032384,
            -0.2838642389053742,
            -0.28478050464111065,
            -0.28569622828919394,
            -0.28661140840501376,
            -0.2875260435476944,
            -0.2884401322800824,
            -0.2893536731687773,
            -0.290266664784127,
            -0.29117910570023225,
            -0.29209099449495296,
            -0.2930023297499136,
            -0.2939131100505256,
            -0.29482333398595717,
            -0.2957330001491767,
            -0.2966421071369461,
            -0.2975506535498084,
            -0.298458637992125,
            -0.29936605907205754,
            -0.3002729154015736,
            -0.3011792055964727,
            -0.3020849282763794,
            -0.3029900820647359,
            -0.3038946655888328,
            -0.3047986774797897,
            -0.3057021163725873,
            -0.30660498090604243,
            -0.30750726972283715,
            -0.30840898146951395,
            -0.3093101147964825,
            -0.3102106683580234,
            -0.3111106408122958,
            -0.3120100308213342,
            -0.3129088370510763,
            -0.3138070581713323,
            -0.31470469285581293,
            -0.3156017397821445,
            -0.3164981976318441,
            -0.31739406509033863,
            -0.31828934084698157,
            -0.31918402359503556,
            -0.32007811203169667,
            -0.32097160485807463,
            -0.3218645007792223,
            -0.32275679850413524,
            -0.3236484967457328,
            -0.32453959422089296,
            -0.32543008965044345,
            -0.32631998175915594,
            -0.32720926927576777,
            -0.3280979509329772,
            -0.3289860254674428,
            -0.32987349161979795,
            -0.3307603481346479,
            -0.3316465937605668,
            -0.3325322272501263,
            -0.33341724735986483,
            -0.3343016528503182,
            -0.335185442486013,
            -0.3360686150354667,
            -0.33695116927120244,
            -0.337833103969734,
            -0.33871441791158435,
            -0.3395951098812928,
            -0.34047517866740007,
            -0.3413546230624668,
            -0.3422334418630694,
            -0.34311163386980437,
            -0.34398919788729304,
            -0.3448661327241826,
            -0.345742437193153,
            -0.34661811011091237,
            -0.34749315029821287,
            -0.34836755657983176,
            -0.3492413277845922,
            -0.3501144627453654,
            -0.3509869602990665,
            -0.35185881928665386,
            -0.35273003855314683,
            -0.35360061694760786,
            -0.35447055332315996,
            -0.3553398465369822,
            -0.3562084954503242,
            -0.3570764989284808,
            -0.35794385584082716,
            -0.35881056506079906,
            -0.3596766254658954,
            -0.3605420359376962,
            -0.361406795361849,
            -0.3622709026280834,
            -0.36313435663019605,
            -0.36399715626606227,
            -0.3648593004376491,
            -0.36572078805099334,
            -0.3665816180162216,
            -0.36744178924754956,
            -0.3683013006632671,
            -0.369160151185762,
            -0.3700183397415205,
            -0.37087586526109495,
            -0.3717327266791534,
            -0.3725889229344529,
            -0.3734444529698321,
            -0.3742993157322464,
            -0.3751535101727342,
            -0.37600703524644014,
            -0.37685988991260083,
            -0.37771207313455973,
            -0.3785635838797614,
            -0.3794144211197544,
            -0.38026458383018164,
            -0.38111407099080497,
            -0.38196288158547453,
            -0.38281101460215655,
            -0.3836584690329276,
            -0.3845052438739563,
            -0.3853513381255343,
            -0.38619675079205185,
            -0.3870414808820039,
            -0.3878855274080106,
            -0.3887288893867872,
            -0.3895715658391607,
            -0.3904135557900674,
            -0.3912548582685572,
            -0.3920954723077891,
            -0.3929353969450298,
            -0.3937746312216606,
            -0.3946131741831716,
            -0.39545102487915507,
            -0.3962881823633224,
            -0.39712464569349826,
            -0.39796041393160714,
            -0.398795486143689,
            -0.3996298613998942,
            -0.4004635387744735,
            -0.4012965173458021,
            -0.4021287961963452,
            -0.4029603744126915,
            -0.40379125108552766,
            -0.40462142530965045,
            -0.4054508961839629,
            -0.4062796628114697,
            -0.4071077242992838,
            -0.40793507975862786,
            -0.40876172830481683,
            -0.40958766905727256,
            -0.41041290113952256,
            -0.41123742367918603,
            -0.4120612358079945,
            -0.4128843366617655,
            -0.4137067253804194,
            -0.41452840110797706,
            -0.41534936299254893,
            -0.41616961018634074,
            -0.41698914184565394,
            -0.41780795713087737,
            -0.4186260552064954,
            -0.4194434352410748,
            -0.4202600964072751,
            -0.42107603788184217,
            -0.4218912588456027,
            -0.42270575848346,
            -0.4235195359844217,
            -0.4243325905415484,
            -0.42514492135199095,
            -0.4259565276169832,
            -0.42676740854182144,
            -0.427577563335875,
            -0.42838699121259466,
            -0.42919569138949326,
            -0.43000366308814564,
            -0.43081090553420226,
            -0.4316174179573728,
            -0.4324231995914187,
            -0.43322824967417217,
            -0.4340325674475197,
            -0.434836152157398,
            -0.4356390030537931,
            -0.436441119390753,
            -0.4372425004263586,
            -0.43804314542274625,
            -0.4388430536460931,
            -0.4396422243666146,
            -0.44044065685856154,
            -0.4412383504002266,
            -0.44203530427392546,
            -0.44283151776601654,
            -0.4436269901668768,
            -0.4444217207709059,
            -0.4452157088765355,
            -0.44600895378620076,
            -0.4468014548063684,
            -0.4475932112475113,
            -0.44838422242411496,
            -0.4491744876546728,
            -0.44996400626167565,
            -0.45075277757162635,
            -0.45154080091502047,
            -0.45232807562634497,
            -0.4531146010440931,
            -0.45390037651073284,
            -0.4546854013727243,
            -0.455469674980508,
            -0.4562531966885049,
            -0.4570359658551122,
            -0.4578179818427004,
            -0.4585992440176035,
            -0.4593797517501313,
            -0.46015950441454695,
            -0.4609385013890777,
            -0.46171674205589985,
            -0.4624942258011433,
            -0.46327095201489965,
            -0.4640469200911793,
            -0.4648221294279527,
            -0.4655965794271186,
            -0.46637026949451066,
            -0.4671431990398918,
            -0.4679153674769542,
            -0.4686867742233026,
            -0.4694574187004651,
            -0.4702273003338828,
            -0.47099641855290153,
            -0.47176477279078394,
            -0.4725323624846829,
            -0.47329918707565194,
            -0.4740652460086405,
            -0.4748305387324799,
            -0.4755950646998922,
            -0.47635882336748303,
            -0.4771218141957252,
            -0.47788403664896706,
            -0.47864549019542924,
            -0.47940617430718657,
            -0.48016608846018066,
            -0.48092523213420485,
            -0.48168360481289924,
            -0.48244120598375206,
            -0.4831980351380902,
            -0.48395409177108245,
            -0.4847093753817198,
            -0.48546388547282543,
            -0.48621762155105075,
            -0.4869705831268485,
            -0.4877227697144979,
            -0.48847418083208355,
            -0.4892248160014882,
            -0.48997467474839673,
            -0.4907237566022877,
            -0.4914720610964248,
            -0.49221958776785874,
            -0.4929663361574162,
            -0.4937123058097014,
            -0.49445749627307833,
            -0.49520190709968664,
            -0.49594553784541473,
            -0.49668838806990634,
            -0.4974304573365547,
            -0.49817174521249796,
            -0.4989122512686059,
            -0.4996519750794863,
            -0.5003909162234695,
            -0.5011290742826127,
            -0.5018664488426864,
            -0.5026030394931696,
            -0.5033388458272544,
            -0.5040738674418263,
            -0.504808103937469,
            -0.5055415549184523,
            -0.5062742199927361,
            -0.507006098771953,
            -0.5077371908714094,
            -0.5084674959100801,
            -0.5091970135106019,
            -0.5099257432992645,
            -0.510653684906012,
            -0.511380837964427,
            -0.5121072021117387,
            -0.5128327769888046,
            -0.513557562240111,
            -0.514281557513761,
            -0.5150047624614814,
            -0.5157271767386004,
            -0.5164488000040564,
            -0.5171696319203842,
            -0.5178896721537076,
            -0.518608920373741,
            -0.5193273762537763,
            -0.5200450394706757,
            -0.520761909704875,
            -0.5214779866403715,
            -0.5221932699647186,
            -0.522907759369013,
            -0.5236214545479042,
            -0.5243343551995708,
            -0.5250464610257299,
            -0.5257577717316155,
            -0.5264682870259909,
            -0.5271780066211224,
            -0.5278869302327859,
            -0.5285950575802569,
            -0.5293023883863068,
            -0.5300089223771897,
            -0.5307146592826474,
            -0.5314195988358885,
            -0.5321237407735919,
            -0.5328270848359009,
            -0.5335296307664142,
            -0.5342313783121704,
            -0.5349323272236636,
            -0.5356324772548168,
            -0.5363318281629774,
            -0.5370303797089213,
            -0.5377281316568372,
            -0.5384250837743265,
            -0.5391212358323927,
            -0.5398165876054304,
            -0.5405111388712258,
            -0.5412048894109498,
            -0.5418978390091526,
            -0.5425899874537398,
            -0.5432813345359896,
            -0.5439718800505424,
            -0.5446616237953715,
            -0.5453505655717978,
            -0.5460387051844872,
            -0.5467260424414169,
            -0.5474125771538995,
            -0.5480983091365559,
            -0.5487832382073152,
            -0.5494673641874025,
            -0.5501506869013472,
            -0.5508332061769534,
            -0.5515149218453144,
            -0.5521958337407906,
            -0.5528759417010122,
            -0.5535552455668585,
            -0.5542337451824705,
            -0.5549114403952318,
            -0.555588331055761,
            -0.5562644170179053,
            -0.5569396981387364,
            -0.5576141742785458,
            -0.5582878453008293,
            -0.5589607110722838,
            -0.5596327714627988,
            -0.5603040263454618,
            -0.5609744755965239,
            -0.5616441190954259,
            -0.56231295672476,
            -0.56298098837028,
            -0.5636482139208978,
            -0.564314633268659,
            -0.5649802463087509,
            -0.56564505293949,
            -0.566309053062311,
            -0.5669722465817635,
            -0.5676346334055038,
            -0.568296213444292,
            -0.5689569866119732,
            -0.5696169528254819,
            -0.5702761120048269,
            -0.5709344640730863,
            -0.5715920089564022,
            -0.5722487465839698,
            -0.5729046768880333,
            -0.5735597998038756,
            -0.5742141152698115,
            -0.5748676232271778,
            -0.5755203236203311,
            -0.576172216396638,
            -0.5768233015064667,
            -0.5774735789031779,
            -0.5781230485431209,
            -0.5787717103856214,
            -0.5794195643929786,
            -0.5800666105304583,
            -0.5807128487662714,
            -0.5813582790715954,
            -0.5820029014205317,
            -0.5826467157901227,
            -0.5832897221603348,
            -0.5839319205140556,
            -0.5845733108370756,
            -0.5852138931180939,
            -0.5858536673486991,
            -0.5864926335233738,
            -0.587130791639471,
            -0.5877681416972212,
            -0.5884046836997183,
            -0.5890404176529045,
            -0.5896753435655843,
            -0.5903094614493855,
            -0.5909427713187816,
            -0.5915752731910631,
            -0.59220696708634,
            -0.5928378530275307,
            -0.5934679310403537,
            -0.5940972011533243,
            -0.5947256633977371,
            -0.5953533178076692,
            -0.5959801644199618,
            -0.5966062032742298,
            -0.597231434412825,
            -0.5978558578808554,
            -0.5984794737261636,
            -0.599102281999328,
            -0.5997242827536385,
            -0.6003454760451109,
            -0.6009658619324574,
            -0.6015854404770897,
            -0.6022042117431186,
            -0.6028221757973261,
            -0.6034393327091749,
            -0.6040556825507938,
            -0.6046712253969669,
            -0.6052859613251285,
            -0.6058998904153609,
            -0.6065130127503747,
            -0.6071253284155107,
            -0.6077368374987239,
            -0.608347540090582,
            -0.6089574362842594,
            -0.6095665261755153,
            -0.6101748098627016,
            -0.610782287446747,
            -0.6113889590311514,
            -0.6119948247219741,
            -0.6125998846278309,
            -0.6132041388598807,
            -0.6138075875318237,
            -0.6144102307598879,
            -0.6150120686628244,
            -0.6156131013618951,
            -0.6162133289808689,
            -0.6168127516460157,
            -0.6174113694860872,
            -0.6180091826323215,
            -0.618606191218434,
            -0.6192023953805955,
            -0.6197977952574378,
            -0.6203923909900466,
            -0.6209861827219412,
            -0.6215791705990752,
            -0.622171354769831,
            -0.6227627353850037,
            -0.623353312597796,
            -0.623943086563809,
            -0.624532057441047,
            -0.6251202253898784,
            -0.6257075905730711,
            -0.6262941531557417,
            -0.6268799133053716,
            -0.6274648711918004,
            -0.6280490269872016,
            -0.6286323808660841,
            -0.6292149330052963,
            -0.6297966835839893,
            -0.6303776327836347,
            -0.6309577807880011,
            -0.6315371277831575,
            -0.6321156739574515,
            -0.6326934195015144,
            -0.6332703646082468,
            -0.6338465094728086,
            -0.6344218542926156,
            -0.6349963992673254,
            -0.6355701445988415,
            -0.6361430904912818,
            -0.6367152371510004,
            -0.6372865847865592,
            -0.6378571336087159,
            -0.6384268838304366,
            -0.6389958356668698,
            -0.6395639893353484,
            -0.6401313450553708,
            -0.6406979030486051,
            -0.6412636635388731,
            -0.6418286267521428,
            -0.6423927929165248,
            -0.6429561622622578,
            -0.6435187350217056,
            -0.6440805114293474,
            -0.6446414917217708,
            -0.6452016761376521,
            -0.6457610649177724,
            -0.6463196583049877,
            -0.6468774565442277,
            -0.647434459882491,
            -0.6479906685688346,
            -0.6485460828543637,
            -0.6491007029922239,
            -0.6496545292375953,
            -0.6502075618476886,
            -0.6507598010817264,
            -0.6513112472009426,
            -0.6518619004685726,
            -0.6524117611498406,
            -0.6529608295119629,
            -0.6535091058241288,
            -0.6540565903574945,
            -0.6546032833851841,
            -0.6551491851822656,
            -0.6556942960257561,
            -0.6562386161946072,
            -0.6567821459697023,
            -0.6573248856338414,
            -0.6578668354717413,
            -0.6584079957700149,
            -0.6589483668171799,
            -0.6594879489036352,
            -0.6600267423216619,
            -0.6605647473654175,
            -0.6611019643309146,
            -0.6616383935160293,
            -0.6621740352204841,
            -0.6627088897458331,
            -0.6632429573954727,
            -0.6637762384746184,
            -0.664308733290302,
            -0.6648404421513595,
            -0.6653713653684318,
            -0.6659015032539456,
            -0.6664308561221185,
            -0.6669594242889341,
            -0.667487208072155,
            -0.6680142077912925,
            -0.6685404237676142,
            -0.6690658563241351,
            -0.6695905057855969,
            -0.6701143724784757,
            -0.6706374567309688,
            -0.671159758872976,
            -0.67168127923611,
            -0.6722020181536792,
            -0.6727219759606676,
            -0.6732411529937565,
            -0.6737595495912893,
            -0.6742771660932729,
            -0.674794002841376,
            -0.6753100601789089,
            -0.6758253384508266,
            -0.6763398380037164,
            -0.676853559185791,
            -0.6773665023468771,
            -0.6778786678384094,
            -0.6783900560134289,
            -0.678900667226564,
            -0.6794105018340321,
            -0.6799195601936272,
            -0.6804278426647132,
            -0.6809353496082121,
            -0.6814420813866059,
            -0.6819480383639187,
            -0.6824532209057134,
            -0.6829576293790846,
            -0.6834612641526485,
            -0.6839641255965397,
            -0.6844662140823927,
            -0.684967529983348,
            -0.6854680736740357,
            -0.6859678455305682,
            -0.6864668459305366,
            -0.6869650752529993,
            -0.687462533878475,
            -0.6879592221889328,
            -0.6884551405677986,
            -0.6889502893999176,
            -0.6894446690715806,
            -0.6899382799704916,
            -0.690431122485771,
            -0.6909231970079507,
            -0.6914145039289524,
            -0.6919050436421023,
            -0.692394816542097,
            -0.692883823025017,
            -0.6933720634883126,
            -0.6938595383307874,
            -0.6943462479526048,
            -0.6948321927552755,
            -0.6953173731416438,
            -0.6958017895158835,
            -0.696285442283497,
            -0.6967683318512989,
            -0.697250458627409,
            -0.6977318230212557,
            -0.698212425443552,
            -0.6986922663062988,
            -0.6991713460227769,
            -0.6996496650075384,
            -0.7001272236763879,
            -0.7006040224463972,
            -0.7010800617358867,
            -0.7015553419644067,
            -0.7020298635527444,
            -0.7025036269229218,
            -0.7029766324981632,
            -0.7034488807029157,
            -0.7039203719628263,
            -0.704391106704735,
            -0.7048610853566727,
            -0.7053303083478535,
            -0.7057987761086576,
            -0.7062664890706409,
            -0.7067334476665122,
            -0.7071996523301329,
            -0.707665103496511,
            -0.7081298016017867,
            -0.7085937470832371,
            -0.7090569403792549,
            -0.7095193819293492,
            -0.7099810721741413,
            -0.7104420115553473,
            -0.7109022005157783,
            -0.7113616394993357,
            -0.7118203289509908,
            -0.7122782693167973,
            -0.712735461043866,
            -0.713191904580363,
            -0.7136476003755094,
            -0.7141025488795698,
            -0.7145567505438399,
            -0.7150102058206474,
            -0.7154629151633376,
            -0.7159148790262736,
            -0.7163660978648259,
            -0.7168165721353591,
            -0.7172663022952386,
            -0.7177152888028066,
            -0.7181635321173951,
            -0.7186110326992987,
            -0.7190577910097763,
            -0.7195038075110521,
            -0.7199490826662951,
            -0.7203936169396152,
            -0.7208374107960662,
            -0.7212804647016257,
            -0.7217227791231962,
            -0.7221643545285918,
            -0.7226051913865394,
            -0.7230452901666696,
            -0.7234846513395008,
            -0.7239232753764429,
            -0.7243611627497885,
            -0.7247983139326984,
            -0.7252347293992061,
            -0.7256704096242051,
            -0.7261053550834358,
            -0.7265395662534899,
            -0.726973043611802,
            -0.7274057876366317,
            -0.7278377988070687,
            -0.7282690776030246,
            -0.7286996245052166,
            -0.729129439995174,
            -0.729558524555221,
            -0.7299868786684752,
            -0.7304145028188384,
            -0.7308413974909911,
            -0.7312675631703899,
            -0.7316930003432498,
            -0.7321177094965498,
            -0.7325416911180183,
            -0.7329649456961246,
            -0.7333874737200865,
            -0.7338092756798473,
            -0.7342303520660732,
            -0.7346507033701539,
            -0.7350703300841909,
            -0.7354892327009876,
            -0.7359074117140468,
            -0.7363248676175663,
            -0.7367416009064307,
            -0.7371576120761986,
            -0.7375729016231033,
            -0.7379874700440483,
            -0.7384013178365898,
            -0.7388144454989424,
            -0.7392268535299676,
            -0.7396385424291614,
            -0.740049512696661,
            -0.7404597648332248,
            -0.7408692993402378,
            -0.7412781167196938,
            -0.7416862174741987,
            -0.7420936021069606,
            -0.7425002711217793,
            -0.7429062250230444,
            -0.7433114643157331,
            -0.743715989505392,
            -0.7441198010981424,
            -0.7445228996006704,
            -0.7449252855202126,
            -0.745326959364566,
            -0.7457279216420656,
            -0.7461281728615856,
            -0.7465277135325374,
            -0.7469265441648562,
            -0.7473246652689933,
            -0.7477220773559201,
            -0.7481187809371106,
            -0.7485147765245443,
            -0.7489100646306942,
            -0.7493046457685202,
            -0.7496985204514701,
            -0.750091689193463,
            -0.7504841525088918,
            -0.7508759109126172,
            -0.7512669649199543,
            -0.7516573150466707,
            -0.7520469618089822,
            -0.7524359057235456,
            -0.7528241473074493,
            -0.7532116870782142,
            -0.7535985255537813,
            -0.7539846632525086,
            -0.7543701006931645,
            -0.7547548383949192,
            -0.7551388768773494,
            -0.755522216660415,
            -0.7559048582644704,
            -0.7562868022102481,
            -0.7566680490188528,
            -0.7570485992117633,
            -0.7574284533108179,
            -0.7578076118382121,
            -0.7581860753164998,
            -0.7585638442685695,
            -0.7589409192176613,
            -0.7593173006873407,
            -0.7596929892015073,
            -0.7600679852843787,
            -0.7604422894604937,
            -0.7608159022547012,
            -0.7611888241921535,
            -0.7615610557983041,
            -0.7619325975989015,
            -0.7623034501199806,
            -0.7626736138878615,
            -0.7630430894291388,
            -0.7634118772706814,
            -0.7637799779396203,
            -0.7641473919633512,
            -0.7645141198695201,
            -0.7648801621860252,
            -0.7652455194410076,
            -0.765610192162846,
            -0.7659741808801495,
            -0.7663374861217565,
            -0.766700108416727,
            -0.7670620482943346,
            -0.7674233062840645,
            -0.7677838829156096,
            -0.7681437787188569,
            -0.7685029942238888,
            -0.7688615299609797,
            -0.7692193864605855,
            -0.7695765642533352,
            -0.7699330638700386,
            -0.7702888858416655,
            -0.7706440306993498,
            -0.7709984989743826,
            -0.771352291198202,
            -0.7717054079023992,
            -0.7720578496186974,
            -0.7724096168789599,
            -0.7727607102151778,
            -0.7731111301594656,
            -0.7734608772440625,
            -0.773809952001315,
            -0.7741583549636796,
            -0.7745060866637206,
            -0.7748531476340959,
            -0.7751995384075577,
            -0.775545259516949,
            -0.77589031149519,
            -0.7762346948752865,
            -0.7765784101903079,
            -0.7769214579733983,
            -0.77726383875776,
            -0.7776055530766527,
            -0.7779466014633932,
            -0.7782869844513373,
            -0.7786267025738889,
            -0.7789657563644864,
            -0.7793041463566024,
            -0.779641873083732,
            -0.7799789370793988,
            -0.7803153388771383,
            -0.780651079010498,
            -0.7809861580130363,
            -0.7813205764183107,
            -0.7816543347598767,
            -0.7819874335712839,
            -0.7823198733860665,
            -0.7826516547377428,
            -0.7829827781598084,
            -0.783313244185731,
            -0.7836430533489482,
            -0.7839722061828596,
            -0.7843007032208235,
            -0.7846285449961514,
            -0.784955732042101,
            -0.7852822648918821,
            -0.7856081440786333,
            -0.7859333701354343,
            -0.7862579435952949,
            -0.7865818649911431,
            -0.7869051348558374,
            -0.7872277537221439,
            -0.7875497221227419,
            -0.7878710405902176,
            -0.7881917096570599,
            -0.7885117298556528,
            -0.7888311017182728,
            -0.789149825777085,
            -0.7894679025641373,
            -0.7897853326113549,
            -0.7901021164505394,
            -0.7904182546133628,
            -0.7907337476313555,
            -0.7910485960359144,
            -0.7913628003582919,
            -0.7916763611295905,
            -0.7919892788807543,
            -0.7923015541425827,
            -0.7926131874456993,
            -0.792924179320568,
            -0.7932345302974819,
            -0.7935442409065558,
            -0.7938533116777284,
            -0.7941617431407515,
            -0.7944695358251868,
            -0.7947766902604085,
            -0.7950832069755859,
            -0.795389086499695,
            -0.7956943293614999,
            -0.795998936089553,
            -0.7963029072122001,
            -0.7966062432575587,
            -0.7969089447535299,
            -0.7972110122277846,
            -0.7975124462077609,
            -0.7978132472206624,
            -0.7981134157934534,
            -0.7984129524528516,
            -0.7987118577253259,
            -0.7990101321370946,
            -0.7993077762141192,
            -0.7996047904820968,
            -0.7999011754664619,
            -0.8001969316923793,
            -0.8004920596847378,
            -0.8007865599681513,
            -0.8010804330669514,
            -0.8013736795051838,
            -0.801666299806603,
            -0.8019582944946708,
            -0.8022496640925507,
            -0.8025404091231033,
            -0.8028305301088834,
            -0.8031200275721374,
            -0.8034089020347961,
            -0.8036971540184692,
            -0.8039847840444506,
            -0.8042717926337054,
            -0.8045581803068641,
            -0.8048439475842332,
            -0.8051290949857711,
            -0.8054136230311004,
            -0.8056975322394972,
            -0.8059808231298873,
            -0.8062634962208423,
            -0.8065455520305788,
            -0.8068269910769534,
            -0.8071078138774498,
            -0.807388020949194,
            -0.8076676128089314,
            -0.8079465899730344,
            -0.8082249529574946,
            -0.8085027022779195,
            -0.8087798384495305,
            -0.8090563619871544,
            -0.8093322734052272,
            -0.809607573217781,
            -0.8098822619384486,
            -0.8101563400804577,
            -0.8104298081566239,
            -0.8107026666793474,
            -0.8109749161606153,
            -0.8112465571119907,
            -0.8115175900446143,
            -0.811788015469197,
            -0.812057833896019,
            -0.8123270458349239,
            -0.8125956517953171,
            -0.8128636522861621,
            -0.8131310478159752,
            -0.8133978388928222,
            -0.8136640260243202,
            -0.8139296097176237,
            -0.8141945904794302,
            -0.8144589688159722,
            -0.8147227452330181,
            -0.8149859202358607,
            -0.8152484943293216,
            -0.8155104680177448,
            -0.815771841804994,
            -0.8160326161944441,
            -0.8162927916889867,
            -0.8165523687910223,
            -0.8168113480024514,
            -0.8170697298246827,
            -0.8173275147586195,
            -0.8175847033046606,
            -0.8178412959626995,
            -0.8180972932321157,
            -0.818352695611772,
            -0.8186075036000193,
            -0.818861717694679,
            -0.8191153383930547,
            -0.8193683661919178,
            -0.8196208015875113,
            -0.8198726450755406,
            -0.8201238971511752,
            -0.8203745583090434,
            -0.8206246290432302,
            -0.8208741098472696,
            -0.8211230012141499,
            -0.8213713036363015,
            -0.8216190176055997,
            -0.8218661436133617,
            -0.8221126821503357,
            -0.8223586337067073,
            -0.8226039987720938,
            -0.8228487778355376,
            -0.823092971385504,
            -0.8233365799098828,
            -0.8235796038959812,
            -0.8238220438305155,
            -0.8240639001996227,
            -0.8243051734888441,
            -0.8245458641831256,
            -0.8247859727668189,
            -0.825025499723673,
            -0.825264445536835,
            -0.8255028106888457,
            -0.825740595661635,
            -0.8259778009365236,
            -0.8262144269942135,
            -0.8264504743147917,
            -0.8266859433777222,
            -0.8269208346618445,
            -0.8271551486453735,
            -0.8273888858058926,
            -0.8276220466203529,
            -0.8278546315650697,
            -0.8280866411157184,
            -0.8283180757473373,
            -0.8285489359343148,
            -0.828779222150397,
            -0.8290089348686767,
            -0.8292380745615959,
            -0.8294666417009414,
            -0.8296946367578403,
            -0.8299220602027586,
            -0.8301489125055004,
            -0.8303751941352003,
            -0.8306009055603243,
            -0.8308260472486677,
            -0.831050619667349,
            -0.8312746232828105,
            -0.8314980585608139,
            -0.8317209259664365,
            -0.8319432259640709,
            -0.8321649590174223,
            -0.8323861255895013,
            -0.8326067261426287,
            -0.832826761138426,
            -0.8330462310378167,
            -0.8332651363010237,
            -0.833483477387562,
            -0.8337012547562432,
            -0.8339184688651701,
            -0.8341351201717275,
            -0.8343512091325901,
            -0.8345667362037159,
            -0.8347817018403397,
            -0.8349961064969765,
            -0.8352099506274143,
            -0.8354232346847152,
            -0.8356359591212104,
            -0.8358481243884984,
            -0.8360597309374438,
            -0.8362707792181713,
            -0.8364812696800675,
            -0.8366912027717757,
            -0.8369005789411955,
            -0.8371093986354751,
            -0.8373176623010186,
            -0.8375253703834723,
            -0.8377325233277306,
            -0.837939121577932,
            -0.8381451655774511,
            -0.8383506557689039,
            -0.8385555925941416,
            -0.8387599764942478,
            -0.8389638079095357,
            -0.8391670872795515,
            -0.8393698150430629,
            -0.839571991638062,
            -0.839773617501765,
            -0.8399746930706062,
            -0.8401752187802345,
            -0.8403751950655173,
            -0.8405746223605305,
            -0.8407735010985607,
            -0.8409718317121054,
            -0.8411696146328639,
            -0.8413668502917395,
            -0.8415635391188381,
            -0.841759681543461,
            -0.8419552779941094,
            -0.8421503288984777,
            -0.8423448346834507,
            -0.8425387957751052,
            -0.8427322125987037,
            -0.8429250855786953,
            -0.8431174151387136,
            -0.84330920170157,
            -0.8435004456892573,
            -0.8436911475229458,
            -0.8438813076229771,
            -0.8440709264088688,
            -0.8442600042993093,
            -0.8444485417121496,
            -0.8446365390644127,
            -0.8448239967722845,
            -0.8450109152511127,
            -0.845197294915404,
            -0.845383136178822,
            -0.8455684394541904,
            -0.8457532051534824,
            -0.8459374336878243,
            -0.8461211254674935,
            -0.8463042809019128,
            -0.8464869003996518,
            -0.8466689843684261,
            -0.846850533215086,
            -0.8470315473456297,
            -0.8472120271651886,
            -0.8473919730780302,
            -0.8475713854875558,
            -0.8477502647963002,
            -0.8479286114059263,
            -0.8481064257172246,
            -0.8482837081301133,
            -0.8484604590436329,
            -0.8486366788559487,
            -0.8488123679643418,
            -0.8489875267652166,
            -0.8491621556540896,
            -0.8493362550255955,
            -0.8495098252734798,
            -0.8496828667905989,
            -0.8498553799689185,
            -0.8500273651995117,
            -0.850198822872556,
            -0.850369753377334,
            -0.8505401571022275,
            -0.8507100344347208,
            -0.8508793857613952,
            -0.8510482114679259,
            -0.8512165119390874,
            -0.8513842875587425,
            -0.8515515387098469,
            -0.8517182657744466,
            -0.8518844691336701,
            -0.8520501491677372,
            -0.8522153062559489,
            -0.8523799407766862,
            -0.852544053107417,
            -0.8527076436246811,
            -0.8528707127040973,
            -0.8530332607203626,
            -0.8531952880472439,
            -0.8533567950575804,
            -0.8535177821232844,
            -0.8536782496153331,
            -0.8538381979037732,
            -0.8539976273577154,
            -0.8541565383453331,
            -0.8543149312338643,
            -0.8544728063896041,
            -0.8546301641779088,
            -0.8547870049631907,
            -0.8549433291089159,
            -0.8550991369776079,
            -0.8552544289308397,
            -0.8554092053292346,
            -0.8555634665324673,
            -0.8557172128992576,
            -0.855870444787373,
            -0.856023162553624,
            -0.8561753665538634,
            -0.8563270571429883,
            -0.8564782346749313,
            -0.8566288995026667,
            -0.8567790519782041,
            -0.8569286924525858,
            -0.8570778212758922,
            -0.8572264387972336,
            -0.8573745453647486,
            -0.8575221413256092,
            -0.8576692270260127,
            -0.8578158028111821,
            -0.8579618690253658,
            -0.8581074260118363,
            -0.8582524741128865,
            -0.8583970136698307,
            -0.8585410450229994,
            -0.8586845685117462,
            -0.8588275844744342,
            -0.8589700932484453,
            -0.859112095170174,
            -0.8592535905750245,
            -0.8593945797974138,
            -0.8595350631707671,
            -0.859675041027516,
            -0.859814513699101,
            -0.8599534815159651,
            -0.8600919448075542,
            -0.8602299039023203,
            -0.8603673591277126,
            -0.86050431081018,
            -0.8606407592751713,
            -0.8607767048471296,
            -0.8609121478494972,
            -0.8610470886047058,
            -0.8611815274341835,
            -0.8613154646583501,
            -0.8614489005966117,
            -0.8615818355673664,
            -0.8617142698880018,
            -0.8618462038748869,
            -0.86197763784338,
            -0.8621085721078208,
            -0.8622390069815317,
            -0.8623689427768189,
            -0.8624983798049659,
            -0.8626273183762359,
            -0.8627557587998708,
            -0.8628837013840862,
            -0.8630111464360757,
            -0.8631380942620056,
            -0.8632645451670141,
            -0.8633904994552128,
            -0.8635159574296818,
            -0.8636409193924712,
            -0.8637653856445995,
            -0.8638893564860507,
            -0.8640128322157762,
            -0.8641358131316893,
            -0.8642582995306688,
            -0.8643802917085551,
            -0.8645017899601484,
            -0.8646227945792104,
            -0.8647433058584608,
            -0.8648633240895758,
            -0.8649828495631908,
            -0.8651018825688933,
            -0.8652204233952259,
            -0.8653384723296866,
            -0.8654560296587231,
            -0.8655730956677339,
            -0.8656896706410684,
            -0.8658057548620245,
            -0.8659213486128473,
            -0.8660364521747292,
            -0.8661510658278073,
            -0.8662651898511645,
            -0.866378824522826,
            -0.8664919701197589,
            -0.8666046269178721,
            -0.8667167951920165,
            -0.8668284752159799,
            -0.8669396672624903,
            -0.8670503716032102,
            -0.8671605885087419,
            -0.8672703182486192,
            -0.8673795610913133,
            -0.8674883173042267,
            -0.8675965871536944,
            -0.867704370904984,
            -0.8678116688222917,
            -0.8679184811687425,
            -0.8680248082063924,
            -0.8681306501962228,
            -0.8682360073981414,
            -0.8683408800709815,
            -0.8684452684725023,
            -0.8685491728593837,
            -0.868652593487232,
            -0.8687555306105709,
            -0.8688579844828496,
            -0.8689599553564324,
            -0.8690614434826067,
            -0.8691624491115746,
            -0.8692629724924571,
            -0.869363013873292,
            -0.8694625735010305,
            -0.8695616516215396,
            -0.8696602484796003,
            -0.8697583643189042,
            -0.8698559993820567,
            -0.8699531539105735,
            -0.8700498281448806,
            -0.8701460223243128,
            -0.8702417366871134,
            -0.8703369714704339,
            -0.8704317269103311,
            -0.8705260032417697,
            -0.8706198006986172,
            -0.8707131195136469,
            -0.8708059599185352,
            -0.8708983221438601,
            -0.8709902064191026,
            -0.8710816129726439,
            -0.8711725420317659,
            -0.87126299382265,
            -0.8713529685703753,
            -0.8714424664989188,
            -0.8715314878311552,
            -0.871620032788856,
            -0.8717081015926857,
            -0.871795694462206,
            -0.8718828116158718,
            -0.8719694532710309,
            -0.8720556196439232,
            -0.8721413109496818,
            -0.8722265274023284,
            -0.8723112692147772,
            -0.8723955365988301,
            -0.8724793297651794,
            -0.8725626489234037,
            -0.8726454942819715,
            -0.8727278660482346,
            -0.8728097644284329,
            -0.8728911896276909,
            -0.8729721418500175,
            -0.8730526212983064,
            -0.8731326281743325,
            -0.873212162678755,
            -0.8732912250111137,
            -0.8733698153698298,
            -0.8734479339522051,
            -0.8735255809544212,
            -0.8736027565715385,
            -0.8736794609974958,
            -0.87375569442511,
            -0.8738314570460752,
            -0.8739067490509621,
            -0.8739815706292159,
            -0.8740559219691587,
            -0.8741298032579867,
            -0.8742032146817696,
            -0.8742761564254511,
            -0.8743486286728476,
            -0.874420631606647,
            -0.8744921654084088,
            -0.8745632302585641,
            -0.8746338263364145,
            -0.8747039538201293,
            -0.8747736128867502,
            -0.8748428037121849,
            -0.8749115264712095,
            -0.8749797813374683,
            -0.875047568483472,
            -0.8751148880805985,
            -0.8751817402990891,
            -0.875248125308052,
            -0.8753140432754606,
            -0.8753794943681505,
            -0.8754444787518222,
            -0.8755089965910383,
            -0.8755730480492249,
            -0.875636633288669,
            -0.8756997524705199,
            -0.8757624057547858,
            -0.8758245933003381,
            -0.8758863152649058,
            -0.875947571805078,
            -0.8760083630763033,
            -0.8760686892328867,
            -0.8761285504279926,
            -0.8761879468136423,
            -0.8762468785407147,
            -0.8763053457589433,
            -0.8763633486169187,
            -0.8764208872620866,
            -0.8764779618407472,
            -0.8765345724980562,
            -0.8765907193780221,
            -0.8766464026235079,
            -0.8767016223762285,
            -0.876756378776753,
            -0.8768106719645014,
            -0.8768645020777454,
            -0.8769178692536083,
            -0.876970773628065,
            -0.8770232153359395,
            -0.8770751945109067,
            -0.8771267112854904,
            -0.8771777657910643,
            -0.8772283581578499,
            -0.877278488514918,
            -0.877328156990187,
            -0.877377363710422,
            -0.8774261088012354,
            -0.8774743923870885,
            -0.877522214591286,
            -0.8775695755359794,
            -0.8776164753421665,
            -0.8776629141296893,
            -0.8777088920172357,
            -0.8777544091223377,
            -0.8777994655613698,
            -0.8778440614495524,
            -0.8778881969009484,
            -0.8779318720284626,
            -0.8779750869438442,
            -0.8780178417576833,
            -0.8780601365794124,
            -0.8781019715173062,
            -0.8781433466784795,
            -0.8781842621688889,
            -0.8782247180933309,
            -0.8782647145554433,
            -0.8783042516577021,
            -0.8783433295014252,
            -0.8783819481867677,
            -0.8784201078127247,
            -0.8784578084771308,
            -0.8784950502766565,
            -0.8785318333068128,
            -0.8785681576619481,
            -0.8786040234352468,
            -0.8786394307187325,
            -0.8786743796032644,
            -0.8787088701785388,
            -0.8787429025330875,
            -0.878776476754281,
            -0.8788095929283227,
            -0.8788422511402524,
            -0.8788744514739467,
            -0.8789061940121151,
            -0.8789374788363029,
            -0.8789683060268908,
            -0.8789986756630926,
            -0.8790285878229558,
            -0.8790580425833637,
            -0.8790870400200302,
            -0.8791155802075062,
            -0.8791436632191723,
            -0.8791712891272447,
            -0.8791984580027702,
            -0.879225169915629,
            -0.8792514249345342,
            -0.8792772231270298,
            -0.8793025645594921,
            -0.8793274492971292,
            -0.8793518774039802,
            -0.8793758489429156,
            -0.8793993639756373,
            -0.8794224225626783,
            -0.8794450247634016,
            -0.879467170636,
            -0.8794888602374982,
            -0.8795100936237504,
            -0.8795308708494414,
            -0.8795511919680846,
            -0.879571057032023,
            -0.8795904660924307,
            -0.87960941919931,
            -0.8796279164014926,
            -0.8796459577466386,
            -0.8796635432812382,
            -0.8796806730506098,
            -0.8796973470989001,
            -0.8797135654690842,
            -0.8797293282029673,
            -0.8797446353411803,
            -0.8797594869231831,
            -0.8797738829872649,
            -0.8797878235705408,
            -0.8798013087089558,
            -0.8798143384372797,
            -0.8798269127891127,
            -0.8798390317968816,
            -0.8798506954918383,
            -0.879861903904066,
            -0.8798726570624714,
            -0.8798829549947907,
            -0.8798927977275858,
            -0.8799021852862463,
            -0.8799111176949871,
            -0.8799195949768525,
            -0.8799276171537106,
            -0.8799351842462586,
            -0.8799422962740187,
            -0.8799489532553402,
            -0.8799551552073986,
            -0.8799609021461958,
            -0.8799661940865612,
            -0.8799710310421481,
            -0.8799754130254388,
            -0.8799793400477397,
            -0.879982812119184,
            -0.8799858292487319,
            -0.8799883914441691,
            -0.8799904987121074,
            -0.8799921510579843,
            -0.8799933484860644,
            -0.8799940909994368,
            -0.8799943786000186,
            -0.8799942112885518,
            -0.8799935890646049,
            -0.8799925119265715,
            -0.8799909798716719,
            -0.8799889928959531,
            -0.8799865509942874,
            -0.8799836541603733,
            -0.8799803023867352,
            -0.8799764956647246,
            -0.8799722339845178,
            -0.8799675173351177,
            -0.8799623457043554,
            -0.8799567190788843,
            -0.8799506374441877,
            -0.8799441007845739,
            -0.8799371090831768,
            -0.8799296623219588,
            -0.879921760481706,
            -0.8799134035420328,
            -0.879904591481381,
            -0.8798953242770173,
            -0.8798856019050358,
            -0.8798754243403579,
            -0.8798647915567308,
            -0.8798537035267309,
            -0.8798421602217582,
            -0.8798301616120431,
            -0.8798177076666411,
            -0.8798047983534364,
            -0.8797914336391401,
            -0.8797776134892905,
            -0.8797633378682537,
            -0.8797486067392233,
            -0.8797334200642222,
            -0.8797177778040989,
            -0.8797016799185321,
            -0.8796851263660271,
            -0.8796681171039187,
            -0.8796506520883692,
            -0.8796327312743704,
            -0.8796143546157427,
            -0.8795955220651344,
            -0.8795762335740229,
            -0.8795564890927169,
            -0.8795362885703518,
            -0.8795156319548932,
            -0.8794945191931376,
            -0.8794729502307086,
            -0.8794509250120633,
            -0.879428443480485,
            -0.8794055055780912,
            -0.8793821112458263,
            -0.8793582604234677,
            -0.8793339530496234,
            -0.8793091890617303,
            -0.8792839683960599,
            -0.8792582909877119,
            -0.8792321567706193,
            -0.8792055656775462,
            -0.8791785176400897,
            -0.8791510125886786,
            -0.8791230504525728,
            -0.8790946311598667,
            -0.8790657546374864,
            -0.8790364208111918,
            -0.8790066296055756,
            -0.8789763809440638,
            -0.8789456747489174,
            -0.8789145109412295,
            -0.8788828894409293,
            -0.8788508101667794,
            -0.8788182730363768,
            -0.8787852779661547,
            -0.8787518248713808,
            -0.8787179136661589,
            -0.878683544263427,
            -0.8786487165749612,
            -0.8786134305113721,
            -0.8785776859821083,
            -0.8785414828954541,
            -0.8785048211585322,
            -0.8784677006773015,
            -0.8784301213565588,
            -0.8783920830999405,
            -0.8783535858099193,
            -0.878314629387807,
            -0.8782752137337546,
            -0.8782353387467523,
            -0.8781950043246303,
            -0.8781542103640579,
            -0.8781129567605449,
            -0.8780712434084422,
            -0.8780290702009396,
            -0.8779864370300702,
            -0.8779433437867077,
            -0.8778997903605674,
            -0.8778557766402072,
            -0.8778113025130274,
            -0.8777663678652708,
            -0.8777209725820249,
            -0.877675116547218,
            -0.8776287996436256,
            -0.8775820217528655,
            -0.8775347827553995,
            -0.877487082530537,
            -0.8774389209564311,
            -0.8773902979100805,
            -0.8773412132673315,
            -0.8772916669028756,
            -0.8772416586902522,
            -0.8771911885018472,
            -0.8771402562088959,
            -0.8770888616814803,
            -0.8770370047885313,
            -0.8769846853978289,
            -0.8769319033760032,
            -0.8768786585885334,
            -0.8768249508997491,
            -0.8767707801728312,
            -0.8767161462698106,
            -0.876661049051571,
            -0.876605488377848,
            -0.876549464107229,
            -0.8764929760971546,
            -0.8764360242039192,
            -0.8763786082826706,
            -0.8763207281874105,
            -0.8762623837709973,
            -0.8762035748851416,
            -0.8761443013804131,
            -0.8760845631062348,
            -0.8760243599108888,
            -0.8759636916415119,
            -0.8759025581441012,
            -0.8758409592635098,
            -0.8757788948434508,
            -0.8757163647264957,
            -0.8756533687540762,
            -0.8755899067664837,
            -0.8755259786028712,
            -0.8754615841012522,
            -0.8753967230985017,
            -0.8753313954303577,
            -0.8752656009314207,
            -0.8751993394351552,
            -0.8751326107738882,
            -0.8750654147788121,
            -0.8749977512799844,
            -0.8749296201063281,
            -0.8748610210856318,
            -0.8747919540445516,
            -0.8747224188086096,
            -0.874652415202198,
            -0.8745819430485752,
            -0.8745110021698687,
            -0.8744395923870772,
            -0.8743677135200679,
            -0.8742953653875798,
            -0.8742225478072234,
            -0.8741492605954799,
            -0.8740755035677052,
            -0.8740012765381256,
            -0.8739265793198435,
            -0.8738514117248345,
            -0.8737757735639504,
            -0.8736996646469171,
            -0.8736230847823387,
            -0.8735460337776947,
            -0.8734685114393427,
            -0.8733905175725187,
            -0.8733120519813377,
            -0.8732331144687951,
            -0.8731537048367639,
            -0.8730738228860006,
            -0.8729934684161427,
            -0.8729126412257087,
            -0.8728313411121018,
            -0.8727495678716085,
            -0.8726673212993976,
            -0.872584601189526,
            -0.8725014073349329,
            -0.8724177395274479,
            -0.8723335975577844,
            -0.8722489812155456,
            -0.8721638902892217,
            -0.8720783245661936,
            -0.8719922838327314,
            -0.8719057678739968,
            -0.871818776474042,
            -0.8717313094158116,
            -0.8716433664811443,
            -0.8715549474507707,
            -0.8714660521043168,
            -0.8713766802203047,
            -0.8712868315761516,
            -0.8711965059481722,
            -0.8711057031115774,
            -0.8710144228404776,
            -0.8709226649078825,
            -0.8708304290857007,
            -0.870737715144743,
            -0.8706445228547207,
            -0.8705508519842471,
            -0.8704567023008405,
            -0.8703620735709208,
            -0.8702669655598143,
            -0.8701713780317527,
            -0.8700753107498747,
            -0.8699787634762246,
            -0.8698817359717566,
            -0.8697842279963328,
            -0.8696862393087261,
            -0.8695877696666189,
            -0.8694888188266064,
            -0.8693893865441958,
            -0.8692894725738077,
            -0.869189076668777,
            -0.8690881985813518,
            -0.8689868380627,
            -0.8688849948629044,
            -0.8687826687309638,
            -0.8686798594147985,
            -0.8685765666612476,
            -0.8684727902160689,
            -0.8683685298239446,
            -0.8682637852284779,
            -0.8681585561721945,
            -0.868052842396546,
            -0.8679466436419068,
            -0.8678399596475806,
            -0.8677327901517958,
            -0.8676251348917093,
            -0.8675169936034086,
            -0.8674083660219083,
            -0.8672992518811561,
            -0.8671896509140321,
            -0.8670795628523473,
            -0.8669689874268487,
            -0.8668579243672176,
            -0.8667463734020697,
            -0.866634334258959,
            -0.8665218066643796,
            -0.8664087903437594,
            -0.8662952850214709,
            -0.8661812904208257,
            -0.866066806264079,
            -0.8659518322724261,
            -0.8658363681660095,
            -0.8657204136639168,
            -0.8656039684841793,
            -0.8654870323437788,
            -0.8653696049586435,
            -0.8652516860436518,
            -0.8651332753126323,
            -0.865014372478366,
            -0.8648949772525876,
            -0.864775089345983,
            -0.8646547084681958,
            -0.8645338343278237,
            -0.8644124666324238,
            -0.8642906050885089,
            -0.8641682494015545,
            -0.8640453992759941,
            -0.8639220544152239,
            -0.863798214521603,
            -0.8636738792964561,
            -0.8635490484400703,
            -0.8634237216517023,
            -0.8632978986295735,
            -0.8631715790708762,
            -0.8630447626717719,
            -0.8629174491273934,
            -0.8627896381318454,
            -0.8626613293782083,
            -0.8625325225585339,
            -0.862403217363853,
            -0.8622734134841705,
            -0.8621431106084745,
            -0.8620123084247292,
            -0.86188100661988,
            -0.8617492048798568,
            -0.8616169028895696,
            -0.8614841003329159,
            -0.8613507968927786,
            -0.8612169922510281,
            -0.8610826860885217,
            -0.8609478780851084,
            -0.8608125679196281,
            -0.8606767552699123,
            -0.8605404398127865,
            -0.8604036212240735,
            -0.860266299178589,
            -0.8601284733501476,
            -0.8599901434115654,
            -0.8598513090346568,
            -0.8597119698902366,
            -0.8595721256481254,
            -0.8594317759771475,
            -0.8592909205451323,
            -0.8591495590189184,
            -0.8590076910643497,
            -0.8588653163462826,
            -0.8587224345285852,
            -0.8585790452741368,
            -0.8584351482448326,
            -0.8582907431015819,
            -0.8581458295043113,
            -0.8580004071119673,
            -0.857854475582515,
            -0.857708034572941,
            -0.8575610837392561,
            -0.8574136227364924,
            -0.8572656512187117,
            -0.8571171688389996,
            -0.8569681752494719,
            -0.8568186701012762,
            -0.8566686530445888,
            -0.8565181237286202,
            -0.8563670818016171,
            -0.8562155269108601,
            -0.8560634587026689,
            -0.8559108768224035,
            -0.8557577809144623,
            -0.8556041706222878,
            -0.8554500455883661,
            -0.8552954054542284,
            -0.855140249860452,
            -0.8549845784466652,
            -0.8548283908515447,
            -0.8546716867128205,
            -0.854514465667273,
            -0.8543567273507415,
            -0.8541984713981192,
            -0.8540396974433573,
            -0.8538804051194694,
            -0.8537205940585283,
            -0.8535602638916703,
            -0.853399414249097,
            -0.8532380447600763,
            -0.8530761550529434,
            -0.852913744755104,
            -0.852750813493036,
            -0.8525873608922897,
            -0.8524233865774885,
            -0.8522588901723341,
            -0.8520938712996079,
            -0.8519283295811674,
            -0.8517622646379559,
            -0.8515956760899961,
            -0.8514285635563992,
            -0.851260926655362,
            -0.8510927650041685,
            -0.850924078219196,
            -0.8507548659159115,
            -0.8505851277088777,
            -0.8504148632117519,
            -0.8502440720372892,
            -0.8500727537973445,
            -0.8499009081028742,
            -0.8497285345639348,
            -0.849555632789692,
            -0.8493822023884163,
            -0.8492082429674852,
            -0.8490337541333879,
            -0.8488587354917263,
            -0.8486831866472143,
            -0.8485071072036866,
            -0.8483304967640891,
            -0.8481533549304927,
            -0.8479756813040856,
            -0.8477974754851852,
            -0.8476187370732281,
            -0.8474394656667837,
            -0.8472596608635478,
            -0.8470793222603478,
            -0.8468984494531437,
            -0.846717042037033,
            -0.8465350996062482,
            -0.8463526217541618,
            -0.8461696080732877,
            -0.8459860581552824,
            -0.8458019715909466,
            -0.8456173479702316,
            -0.845432186882234,
            -0.8452464879152033,
            -0.8450602506565423,
            -0.8448734746928082,
            -0.8446861596097168,
            -0.844498304992143,
            -0.8443099104241223,
            -0.8441209754888548,
            -0.8439314997687051,
            -0.8437414828452063,
            -0.8435509242990628,
            -0.843359823710147,
            -0.8431681806575101,
            -0.8429759947193759,
            -0.8427832654731485,
            -0.8425899924954124,
            -0.8423961753619339,
            -0.8422018136476647,
            -0.8420069069267434,
            -0.8418114547724984,
            -0.8416154567574504,
            -0.8414189124533095,
            -0.8412218214309879,
            -0.8410241832605908,
            -0.8408259975114241,
            -0.8406272637520011,
            -0.8404279815500348,
            -0.8402281504724469,
            -0.840027770085369,
            -0.8398268399541449,
            -0.839625359643329,
            -0.8394233287166967,
            -0.8392207467372381,
            -0.8390176132671667,
            -0.8388139278679164,
            -0.8386096901001503,
            -0.8384048995237569,
            -0.8381995556978546,
            -0.8379936581807956,
            -0.8377872065301681,
            -0.8375802003027946,
            -0.8373726390547397,
            -0.8371645223413102,
            -0.8369558497170546,
            -0.8367466207357726,
            -0.836536834950512,
            -0.8363264919135699,
            -0.8361155911764995,
            -0.8359041322901125,
            -0.8356921148044768,
            -0.8354795382689246,
            -0.8352664022320516,
            -0.8350527062417193,
            -0.8348384498450588,
            -0.834623632588473,
            -0.8344082540176408,
            -0.8341923136775152,
            -0.8339758111123317,
            -0.8337587458656038,
            -0.8335411174801323,
            -0.8333229254980051,
            -0.8331041694606004,
            -0.8328848489085855,
            -0.8326649633819259,
            -0.832444512419884,
            -0.8322234955610196,
            -0.8320019123431998,
            -0.8317797623035947,
            -0.8315570449786823,
            -0.8313337599042528,
            -0.8311099066154078,
            -0.8308854846465681,
            -0.830660493531469,
            -0.8304349328031724,
            -0.8302088019940618,
            -0.8299821006358474,
            -0.8297548282595714,
            -0.8295269843956061,
            -0.8292985685736605,
            -0.8290695803227811,
            -0.8288400191713562,
            -0.8286098846471185,
            -0.8283791762771442,
            -0.828147893587862,
            -0.8279160361050498,
            -0.8276836033538446,
            -0.8274505948587363,
            -0.8272170101435813,
            -0.8269828487315932,
            -0.8267481101453578,
            -0.826512793906826,
            -0.8262768995373229,
            -0.8260404265575504,
            -0.8258033744875866,
            -0.8255657428468886,
            -0.8253275311543025,
            -0.8250887389280562,
            -0.824849365685772,
            -0.824609410944463,
            -0.824368874220538,
            -0.8241277550298061,
            -0.8238860528874767,
            -0.8236437673081639,
            -0.8234008978058932,
            -0.8231574438940961,
            -0.8229134050856232,
            -0.8226687808927391,
            -0.8224235708271289,
            -0.8221777743999036,
            -0.8219313911215983,
            -0.8216844205021764,
            -0.8214368620510369,
            -0.821188715277015,
            -0.8209399796883816,
            -0.8206906547928526,
            -0.8204407400975877,
            -0.8201902351091952,
            -0.8199391393337377,
            -0.8196874522767301,
            -0.8194351734431435,
            -0.8191823023374156,
            -0.8189288384634446,
            -0.8186747813245979,
            -0.8184201304237142,
            -0.818164885263108,
            -0.8179090453445677,
            -0.8176526101693655,
            -0.8173955792382559,
            -0.8171379520514861,
            -0.8168797281087868,
            -0.8166209069093893,
            -0.8163614879520187,
            -0.8161014707349014,
            -0.8158408547557705,
            -0.8155796395118665,
            -0.8153178244999383,
            -0.8150554092162513,
            -0.8147923931565901,
            -0.8145287758162595,
            -0.8142645566900865,
            -0.8139997352724323,
            -0.8137343110571875,
            -0.8134682835377745,
            -0.81320165220716,
            -0.8129344165578484,
            -0.8126665760818942,
            -0.8123981302708971,
            -0.8121290786160134,
            -0.8118594206079556,
            -0.8115891557369924,
            -0.8113182834929608,
            -0.8110468033652619,
            -0.8107747148428694,
            -0.8105020174143314,
            -0.8102287105677728,
            -0.8099547937909024,
            -0.8096802665710116,
            -0.8094051283949854,
            -0.8091293787492952,
            -0.8088530171200137,
            -0.8085760429928127,
            -0.8082984558529692,
            -0.8080202551853626,
            -0.8077414404744896,
            -0.8074620112044596,
            -0.8071819668590005,
            -0.8069013069214638,
            -0.8066200308748271,
            -0.8063381382016964,
            -0.8060556283843152,
            -0.8057725009045633,
            -0.8054887552439612,
            -0.8052043908836752,
            -0.8049194073045242,
            -0.804633803986976,
            -0.8043475804111577,
            -0.8040607360568581,
            -0.8037732704035311,
            -0.8034851829302979,
            -0.803196473115954,
            -0.8029071404389725,
            -0.8026171843775045,
            -0.8023266044093877,
            -0.8020354000121492,
            -0.8017435706630089,
            -0.8014511158388826,
            -0.8011580350163879,
            -0.8008643276718447,
            -0.8005699932812849,
            -0.8002750313204556,
            -0.7999794412648134,
            -0.7996832225895429,
            -0.7993863747695528,
            -0.7990888972794772,
            -0.7987907895936891,
            -0.7984920511862962,
            -0.7981926815311491,
            -0.7978926801018443,
            -0.7975920463717284,
            -0.797290779813903,
            -0.796988879901227,
            -0.7966863461063238,
            -0.796383177901584,
            -0.7960793747591662,
            -0.7957749361510097,
            -0.7954698615488297,
            -0.7951641504241284,
            -0.7948578022481929,
            -0.7945508164921096,
            -0.7942431926267544,
            -0.7939349301228111,
            -0.7936260284507637,
            -0.7933164870809107,
            -0.7930063054833635,
            -0.7926954831280533,
            -0.7923840194847337,
            -0.7920719140229874,
            -0.7917591662122279,
            -0.7914457755217064,
            -0.7911317414205147,
            -0.7908170633775887,
            -0.7905017408617206,
            -0.79018577334155,
            -0.789869160285579,
            -0.7895519011621737,
            -0.789233995439568,
            -0.7889154425858664,
            -0.7885962420690549,
            -0.7882763933569966,
            -0.7879558959174477,
            -0.787634749218049,
            -0.7873129527263392,
            -0.786990505909758,
            -0.7866674082356523,
            -0.7863436591712752,
            -0.7860192581837953,
            -0.7856942047402982,
            -0.7853684983077986,
            -0.7850421383532348,
            -0.7847151243434805,
            -0.7843874557453494,
            -0.7840591320255919,
            -0.7837301526509102,
            -0.78340051708796,
            -0.7830702248033496,
            -0.7827392752636542,
            -0.7824076679354118,
            -0.7820754022851336,
            -0.781742477779308,
            -0.7814088938844023,
            -0.7810746500668718,
            -0.780739745793162,
            -0.7804041805297147,
            -0.7800679537429749,
            -0.7797310648993884,
            -0.7793935134654135,
            -0.7790552989075293,
            -0.7787164206922281,
            -0.7783768782860324,
            -0.7780366711554942,
            -0.7776957987672014,
            -0.777354260587781,
            -0.7770120560839064,
            -0.776669184722306,
            -0.7763256459697591,
            -0.7759814392931083,
            -0.7756365641592599,
            -0.7752910200351918,
            -0.7749448063879611,
            -0.7745979226847057,
            -0.774250368392649,
            -0.7739021429791028,
            -0.7735532459114847,
            -0.7732036766573057,
            -0.7728534346841859,
            -0.7725025194598615,
            -0.7721509304521852,
            -0.77179866712913,
            -0.7714457289588021,
            -0.7710921154094353,
            -0.7707378259494083,
            -0.770382860047237,
            -0.7700272171715967,
            -0.7696708967913071,
            -0.7693138983753545,
            -0.7689562213928892,
            -0.7685978653132313,
            -0.768238829605878,
            -0.7678791137405094,
            -0.7675187171869916,
            -0.7671576394153821,
            -0.7667958798959372,
            -0.7664334380991186,
            -0.766070313495594,
            -0.7657065055562469,
            -0.765342013752182,
            -0.7649768375547271,
            -0.7646109764354382,
            -0.7642444298661157,
            -0.7638771973187981,
            -0.7635092782657653,
            -0.763140672179564,
            -0.7627713785329853,
            -0.7624013967990927,
            -0.7620307264512186,
            -0.7616593669629715,
            -0.7612873178082381,
            -0.7609145784611936,
            -0.7605411483963094,
            -0.760167027088348,
            -0.7597922140123828,
            -0.7594167086437927,
            -0.7590405104582718,
            -0.7586636189318399,
            -0.7582860335408387,
            -0.7579077537619454,
            -0.7575287790721726,
            -0.757149108948883,
            -0.7567687428697831,
            -0.7563876803129383,
            -0.7560059207567783,
            -0.7556234636800957,
            -0.7552403085620573,
            -0.7548564548822115,
            -0.754471902120492,
            -0.7540866497572224,
            -0.7537006972731216,
            -0.7533140441493169,
            -0.7529266898673381,
            -0.7525386339091344,
            -0.7521498757570753,
            -0.7517604148939568,
            -0.7513702508030049,
            -0.7509793829678905,
            -0.750587810872723,
            -0.7501955340020672,
            -0.7498025518409457,
            -0.7494088638748376,
            -0.7490144695896999,
            -0.7486193684719602,
            -0.7482235600085262,
            -0.7478270436867962,
            -0.7474298189946611,
            -0.747031885420511,
            -0.7466332424532448,
            -0.746233889582267,
            -0.7458338262975095,
            -0.7454330520894213,
            -0.7450315664489847,
            -0.7446293688677221,
            -0.7442264588376939,
            -0.7438228358515139,
            -0.7434184994023496,
            -0.743013448983932,
            -0.7426076840905578,
            -0.7422012042171021,
            -0.7417940088590187,
            -0.7413860975123511,
            -0.7409774696737327,
            -0.7405681248403997,
            -0.7401580625101954,
            -0.7397472821815704,
            -0.7393357833536033,
            -0.7389235655259934,
            -0.7385106281990691,
            -0.7380969708738058,
            -0.7376825930518149,
            -0.7372674942353638,
            -0.7368516739273789,
            -0.7364351316314487,
            -0.7360178668518322,
            -0.7355998790934698,
            -0.7351811678619787,
            -0.734761732663675,
            -0.734341573005566,
            -0.733920688395367,
            -0.733499078341498,
            -0.7330767423531009,
            -0.732653679940039,
            -0.7322298906129046,
            -0.7318053738830291,
            -0.7313801292624872,
            -0.7309541562641031,
            -0.7305274544014528,
            -0.7301000231888861,
            -0.7296718621415151,
            -0.7292429707752256,
            -0.7288133486066993,
            -0.7283829951533981,
            -0.7279519099335817,
            -0.7275200924663178,
            -0.7270875422714805,
            -0.7266542588697655,
            -0.7262202417826888,
            -0.7257854905325984,
            -0.7253500046426818,
            -0.7249137836369672,
            -0.7244768270403409,
            -0.7240391343785407,
            -0.7236007051781725,
            -0.7231615389667166,
            -0.7227216352725269,
            -0.7222809936248459,
            -0.7218396135538127,
            -0.721397494590459,
            -0.7209546362667282,
            -0.7205110381154765,
            -0.7200666996704777,
            -0.7196216204664404,
            -0.7191758000389971,
            -0.718729237924732,
            -0.7182819336611719,
            -0.7178338867867992,
            -0.7173850968410681,
            -0.7169355633643866,
            -0.716485285898152,
            -0.7160342639847399,
            -0.7155824971675204,
            -0.7151299849908571,
            -0.7146767270001256,
            -0.7142227227417073,
            -0.7137679717630044,
            -0.713312473612445,
            -0.7128562278394944,
            -0.7123992339946593,
            -0.7119414916294854,
            -0.7114830002965862,
            -0.7110237595496295,
            -0.7105637689433519,
            -0.7101030280335745,
            -0.7096415363771925,
            -0.7091792935322014,
            -0.7087162990576912,
            -0.7082525525138567,
            -0.7077880534620036,
            -0.7073228014645716,
            -0.7068567960851093,
            -0.7063900368883104,
            -0.705922523440013,
            -0.7054542553071976,
            -0.7049852320580088,
            -0.7045154532617491,
            -0.7040449184888978,
            -0.7035736273111128,
            -0.7031015793012335,
            -0.7026287740333,
            -0.7021552110825483,
            -0.7016808900254242,
            -0.7012058104395946,
            -0.700729971903944,
            -0.7002533739985844,
            -0.6997760163048812,
            -0.6992978984054298,
            -0.6988190198840855,
            -0.6983393803259654,
            -0.6978589793174543,
            -0.6973778164462108,
            -0.696895891301175,
            -0.6964132034725885,
            -0.6959297525519794,
            -0.6954455381321846,
            -0.6949605598073619,
            -0.6944748171729782,
            -0.6939883098258355,
            -0.6935010373640752,
            -0.6930129993871785,
            -0.6925241954959758,
            -0.6920346252926599,
            -0.6915442883807902,
            -0.6910531843652983,
            -0.6905613128525007,
            -0.6900686734500979,
            -0.689575265767194,
            -0.6890810894142944,
            -0.6885861440033167,
            -0.6880904291476005,
            -0.6875939444619088,
            -0.6870966895624486,
            -0.6865986640668625,
            -0.686099867594244,
            -0.6856002997651545,
            -0.6850999602016088,
            -0.684598848527101,
            -0.6840969643666165,
            -0.6835943073466132,
            -0.6830908770950598,
            -0.6825866732414226,
            -0.682081695416686,
            -0.6815759432533502,
            -0.6810694163854473,
            -0.6805621144485439,
            -0.6800540370797555,
            -0.6795451839177388,
            -0.6790355546027225,
            -0.6785251487764942,
            -0.6780139660824195,
            -0.67750200616545,
            -0.676989268672123,
            -0.6764757532505791,
            -0.675961459550564,
            -0.6754463872234394,
            -0.6749305359221851,
            -0.6744139053014172,
            -0.6738964950173879,
            -0.6733783047279944,
            -0.6728593340927871,
            -0.6723395827729826,
            -0.6718190504314643,
            -0.671297736732792,
            -0.6707756413432155,
            -0.6702527639306768,
            -0.6697291041648171,
            -0.6692046617169913,
            -0.6686794362602667,
            -0.668153427469439,
            -0.667626635021041,
            -0.6670990585933416,
            -0.6665706978663591,
            -0.6660415525218761,
            -0.6655116222434297,
            -0.6649809067163387,
            -0.6644494056276992,
            -0.6639171186664021,
            -0.6633840455231335,
            -0.6628501858903749,
            -0.6623155394624384,
            -0.6617801059354442,
            -0.6612438850073479,
            -0.660706876377944,
            -0.6601690797488665,
            -0.6596304948236081,
            -0.6590911213075218,
            -0.6585509589078302,
            -0.6580100073336347,
            -0.6574682662959198,
            -0.6569257355075684,
            -0.656382414683359,
            -0.6558383035399842,
            -0.6552934017960567,
            -0.6547477091721146,
            -0.6542012253906213,
            -0.6536539501759993,
            -0.6531058832546051,
            -0.6525570243547615,
            -0.6520073732067625,
            -0.6514569295428679,
            -0.6509056930973244,
            -0.6503536636063708,
            -0.6498008408082401,
            -0.6492472244431797,
            -0.6486928142534469,
            -0.6481376099833235,
            -0.6475816113791295,
            -0.6470248181892073,
            -0.6464672301639682,
            -0.6459088470558675,
            -0.6453496686194227,
            -0.64478969461123,
            -0.6442289247899627,
            -0.643667358916384,
            -0.6431049967533571,
            -0.6425418380658366,
            -0.6419778826209039,
            -0.6414131301877577,
            -0.6408475805377217,
            -0.6402812334442644,
            -0.6397140886829923,
            -0.6391461460316694,
            -0.6385774052702182,
            -0.6380078661807362,
            -0.6374375285474955,
            -0.6368663921569573,
            -0.6362944567977689,
            -0.6357217222607953,
            -0.6351481883390931,
            -0.6345738548279548,
            -0.6339987215248908,
            -0.6334227882296467,
            -0.6328460547442173,
            -0.6322685208728386,
            -0.631690186422017,
            -0.6311110512005206,
            -0.630531115019393,
            -0.6299503776919666,
            -0.6293688390338623,
            -0.6287864988629999,
            -0.6282033569996106,
            -0.6276194132662402,
            -0.6270346674877606,
            -0.6264491194913769,
            -0.6258627691066376,
            -0.6252756161654298,
            -0.6246876605020132,
            -0.6240989019530023,
            -0.6235093403573856,
            -0.6229189755565397,
            -0.6223278073942281,
            -0.6217358357166058,
            -0.6211430603722434,
            -0.6205494812121227,
            -0.6199550980896452,
            -0.6193599108606449,
            -0.6187639193833953,
            -0.6181671235186168,
            -0.6175695231294772,
            -0.6169711180816192,
            -0.6163719082431497,
            -0.6157718934846554,
            -0.6151710736792109,
            -0.6145694487023847,
            -0.6139670184322501,
            -0.6133637827493912,
            -0.612759741536914,
            -0.61215489468045,
            -0.611549242068164,
            -0.6109427835907703,
            -0.6103355191415301,
            -0.6097274486162654,
            -0.6091185719133703,
            -0.6085088889338109,
            -0.6078983995811353,
            -0.6072871037614929,
            -0.6066750013836231,
            -0.6060620923588759,
            -0.6054483766012224,
            -0.6048338540272531,
            -0.6042185245561907,
            -0.6036023881099037,
            -0.6029854446129012,
            -0.6023676939923516,
            -0.6017491361780904,
            -0.6011297711026242,
            -0.6005095987011329,
            -0.5998886189114963,
            -0.5992668316742821,
            -0.5986442369327627,
            -0.5980208346329215,
            -0.5973966247234689,
            -0.5967716071558403,
            -0.5961457818842002,
            -0.5955191488654614,
            -0.5948917080592927,
            -0.5942634594281135,
            -0.5936344029371211,
            -0.5930045385542785,
            -0.592373866250337,
            -0.591742385998839,
            -0.591110097776122,
            -0.5904770015613363,
            -0.5898430973364419,
            -0.5892083850862221,
            -0.5885728647982942,
            -0.5879365364631046,
            -0.5872994000739584,
            -0.5866614556270029,
            -0.5860227031212542,
            -0.5853831425585949,
            -0.5847427739437828,
            -0.5841015972844638,
            -0.583459612591174,
            -0.5828168198773513,
            -0.5821732191593435,
            -0.5815288104564075,
            -0.5808835937907295,
            -0.5802375691874261,
            -0.5795907366745514,
            -0.5789430962831039,
            -0.5782946480470432,
            -0.5776453920032805,
            -0.576995328191705,
            -0.5763444566551817,
            -0.5756927774395539,
            -0.5750402905936635,
            -0.5743869961693535,
            -0.573732894221466,
            -0.5730779848078668,
            -0.5724222679894423,
            -0.5717657438301026,
            -0.5711084123968032,
            -0.5704502737595423,
            -0.5697913279913693,
            -0.5691315751683925,
            -0.5684710153697956,
            -0.5678096486778261,
            -0.5671474751778205,
            -0.5664844949582049,
            -0.5658207081105039,
            -0.5651561147293427,
            -0.5644907149124615,
            -0.56382450876072,
            -0.5631574963781012,
            -0.56248967787173,
            -0.561821053351865,
            -0.5611516229319152,
            -0.5604813867284517,
            -0.559810344861204,
            -0.5591384974530694,
            -0.5584658446301268,
            -0.5577923865216416,
            -0.5571181232600756,
            -0.5564430549810734,
            -0.5557671818235104,
            -0.5550905039294541,
            -0.5544130214442037,
            -0.5537347345162875,
            -0.5530556432974669,
            -0.5523757479427441,
            -0.5516950486103789,
            -0.5510135454618713,
            -0.5503312386620014,
            -0.5496481283788154,
            -0.5489642147836323,
            -0.5482794980510586,
            -0.5475939783589985,
            -0.5469076558886438,
            -0.5462205308245027,
            -0.5455326033543845,
            -0.5448438736694287,
            -0.5441543419641005,
            -0.5434640084361907,
            -0.5427728732868298,
            -0.5420809367205073,
            -0.541388198945054,
            -0.5406946601716669,
            -0.5400003206149095,
            -0.5393051804927222,
            -0.538609240026416,
            -0.5379124994407011,
            -0.5372149589636761,
            -0.5365166188268412,
            -0.5358174792651035,
            -0.535117540516788,
            -0.534416802823635,
            -0.5337152664308117,
            -0.5330129315869276,
            -0.5323097985440188,
            -0.5316058675575842,
            -0.5309011388865669,
            -0.5301956127933658,
            -0.5294892895438547,
            -0.5287821694073757,
            -0.5280742526567529,
            -0.5273655395682907,
            -0.5266560304217934,
            -0.5259457255005565,
            -0.5252346250913822,
            -0.5245227294845837,
            -0.5238100389739921,
            -0.5230965538569607,
            -0.5223822744343711,
            -0.5216672010106485,
            -0.5209513338937474,
            -0.5202346733951786,
            -0.5195172198300063,
            -0.518798973516851,
            -0.5180799347779085,
            -0.5173601039389361,
            -0.5166394813292766,
            -0.5159180672818544,
            -0.5151958621331856,
            -0.5144728662233822,
            -0.5137490798961561,
            -0.513024503498837,
            -0.5122991373823521,
            -0.5115729819012635,
            -0.5108460374137505,
            -0.5101183042816321,
            -0.5093897828703519,
            -0.5086604735490085,
            -0.5079303766903428,
            -0.5071994926707527,
            -0.5064678218702924,
            -0.5057353646726875,
            -0.5050021214653302,
            -0.5042680926392962,
            -0.5035332785893305,
            -0.5027976797138778,
            -0.5020612964150748,
            -0.5013241290987537,
            -0.5005861781744504,
            -0.49984744405541337,
            -0.4991079271586029,
            -0.49836762790470707,
            -0.49762654671812867,
            -0.4968846840270084,
            -0.4961420402632217,
            -0.49539861586238715,
            -0.49465441126386805,
            -0.4939094269107821,
            -0.49316366324999583,
            -0.49241712073214905,
            -0.4916697998116418,
            -0.4909217009466494,
            -0.4901728245991207,
            -0.48942317123478835,
            -0.4886727413231773,
            -0.48792153533759647,
            -0.48716955375515375,
            -0.4864167970567666,
            -0.4856632657271462,
            -0.4849089602548222,
            -0.4841538811321468,
            -0.48339802885527816,
            -0.48264140392421256,
            -0.48188400684277105,
            -0.48112583811861115,
            -0.48036689826322854,
            -0.47960718779196093,
            -0.47884670722400074,
            -0.4780854570823895,
            -0.4773234378940289,
            -0.47656065018967625,
            -0.4757970945039627,
            -0.47503277137538286,
            -0.4742676813463141,
            -0.47350182496300847,
            -0.4727352027756012,
            -0.4719678153381199,
            -0.47119966320847606,
            -0.4704307469484812,
            -0.4696610671238566,
            -0.46889062430421236,
            -0.4681194190630728,
            -0.4673474519778835,
            -0.46657472362999053,
            -0.4658012346046724,
            -0.4650269854911262,
            -0.4642519768824786,
            -0.463476209375794,
            -0.4626996835720605,
            -0.4619224000762141,
            -0.46114435949712995,
            -0.46036556244763427,
            -0.4595860095445065,
            -0.4588057014084685,
            -0.458024638664207,
            -0.4572428219403745,
            -0.45646025186958117,
            -0.45567692908840646,
            -0.45489285423740405,
            -0.4541080279611028,
            -0.45332245090800727,
            -0.45253612373060914,
            -0.45174904708537145,
            -0.45096122163276553,
            -0.4501726480372347,
            -0.4493833269672336,
            -0.44859325909519815,
            -0.4478024450975814,
            -0.4470108856548271,
            -0.44621858145139043,
            -0.4454255331757399,
            -0.4446317415203525,
            -0.44383720718172115,
            -0.4430419308603603,
            -0.4422459132607975,
            -0.4414491550915907,
            -0.4406516570653283,
            -0.43985341989861776,
            -0.4390544443121056,
            -0.43825473103047485,
            -0.4374542807824294,
            -0.43665309430073856,
            -0.435851172322193,
            -0.43504851558763513,
            -0.43424512484195843,
            -0.43344100083410037,
            -0.43263614431704067,
            -0.4318305560478377,
            -0.4310242367875806,
            -0.43021718730143094,
            -0.42940940835860536,
            -0.42860090073238805,
            -0.42779166520012013,
            -0.42698170254320955,
            -0.42617101354714254,
            -0.4253595990014657,
            -0.4245474596997982,
            -0.4237345964398454,
            -0.42292101002336935,
            -0.42210670125622046,
            -0.4212916709483319,
            -0.42047591991371147,
            -0.41965944897044694,
            -0.41884225894072385,
            -0.4180243506507949,
            -0.417205724931015,
            -0.4163863826158163,
            -0.41556632454372966,
            -0.4147455515573698,
            -0.4139240645034525,
            -0.41310186423278267,
            -0.4122789516002547,
            -0.4114553274648683,
            -0.4106309926897157,
            -0.40980594814199134,
            -0.40898019469297975,
            -0.4081537332180866,
            -0.40732656459678634,
            -0.4064986897126868,
            -0.4056701094534841,
            -0.4048408247109773,
            -0.40401083638107355,
            -0.40318014536378954,
            -0.40234875256323877,
            -0.4015166588876432,
            -0.4006838652493429,
            -0.3998503725647703,
            -0.39901618175447756,
            -0.3981812937431186,
            -0.3973457094594588,
            -0.3965094298363735,
            -0.3956724558108438,
            -0.3948347883239707,
            -0.39399642832095216,
            -0.3931573767510991,
            -0.39231763456784674,
            -0.391477202728717,
            -0.39063608219536544,
            -0.3897942739335391,
            -0.3889517789131099,
            -0.3881085981080485,
            -0.3872647324964412,
            -0.38642018306048104,
            -0.38557495078647525,
            -0.3847290366648304,
            -0.38388244169007546,
            -0.38303516686083416,
            -0.38218721317984056,
            -0.3813385816539464,
            -0.38048927329409654,
            -0.3796392891153433,
            -0.37878863013685776,
            -0.377937297381901,
            -0.37708529187783807,
            -0.37623261465614455,
            -0.3753792667523936,
            -0.37452524920626057,
            -0.37367056306151736,
            -0.3728152093660397,
            -0.37195918917179693,
            -0.3711025035348592,
            -0.37024515351538506,
            -0.36938714017764007,
            -0.3685284645899655,
            -0.3676691278248158,
            -0.36680913095871454,
            -0.365948475072278,
            -0.36508716125022994,
            -0.3642251905813517,
            -0.36336256415852597,
            -0.36249928307871376,
            -0.3616353484429619,
            -0.360770761356384,
            -0.3599055229281777,
            -0.35903963427162233,
            -0.358173096504066,
            -0.35730591074691714,
            -0.35643807812567674,
            -0.3555695997698937,
            -0.35470047681318606,
            -0.3538307103932479,
            -0.3529603016518189,
            -0.35208925173469924,
            -0.3512175617917642,
            -0.35034523297691034,
            -0.3494722664481132,
            -0.3485986633673938,
            -0.34772442490080835,
            -0.3468495522184604,
            -0.345974046494506,
            -0.34509790890712383,
            -0.34422114063854464,
            -0.3433437428750163,
            -0.3424657168068308,
            -0.34158706362830255,
            -0.3407077845377679,
            -0.33982788073759557,
            -0.3389473534341494,
            -0.3380662038378334,
            -0.3371844331630566,
            -0.33630204262822294,
            -0.33541903345576807,
            -0.3345354068721117,
            -0.3336511641076706,
            -0.3327663063968751,
            -0.33188083497812143,
            -0.330994751093823,
            -0.3301080559903631,
            -0.32922075091810304,
            -0.3283328371313871,
            -0.3274443158885414,
            -0.3265551884518485,
            -0.3256654560875656,
            -0.32477512006591014,
            -0.32388418166105865,
            -0.3229926421511474,
            -0.3221005028182468,
            -0.3212077649483935,
            -0.3203144298315579,
            -0.3194204987616453,
            -0.31852597303650393,
            -0.3176308539578928,
            -0.3167351428315191,
            -0.31583884096699893,
            -0.3149419496778609,
            -0.3140444702815555,
            -0.3131464040994343,
            -0.31224775245674413,
            -0.3113485166826466,
            -0.3104486981101793,
            -0.30954829807627426,
            -0.30864731792175837,
            -0.3077457589913164,
            -0.3068436226335116,
            -0.3059409102007929,
            -0.3050376230494501,
            -0.3041337625396431,
            -0.30322933003537983,
            -0.30232432690452066,
            -0.3014187545187642,
            -0.3005126142536457,
            -0.29960590748853533,
            -0.29869863560662885,
            -0.2977907999949349,
            -0.29688240204429095,
            -0.2959734431493349,
            -0.29506392470850745,
            -0.2941538481240527,
            -0.2932432148019964,
            -0.2923320261521679,
            -0.29142028358816346,
            -0.29050798852735793,
            -0.2895951423908966,
            -0.28868174660368023,
            -0.2877678025943743,
            -0.28685331179539353,
            -0.28593827564288704,
            -0.2850226955767601,
            -0.28410657304062853,
            -0.2831899094818439,
            -0.2822727063514821,
            -0.28135496510431734,
            -0.28043668719883735,
            -0.2795178740972362,
            -0.27859852726538287,
            -0.27767864817284116,
            -0.27675823829286117,
            -0.27583729910235194,
            -0.2749158320818977,
            -0.2739938387157328,
            -0.273071320491752,
            -0.27214827890148724,
            -0.271224715440107,
            -0.27030063160641604,
            -0.2693760289028409,
            -0.2684509088354211,
            -0.2675252729138044,
            -0.26659912265124247,
            -0.26567245956457103,
            -0.26474528517423285,
            -0.26381760100422863,
            -0.2628894085821455,
            -0.26196070943911537,
            -0.2610315051098501,
            -0.2601017971325906,
            -0.25917158704912757,
            -0.258240876404783,
            -0.257309666748405,
            -0.2563779596323521,
            -0.25544575661249413,
            -0.25451305924821616,
            -0.2535798691023696,
            -0.25264618774131403,
            -0.2517120167348728,
            -0.25077735765633963,
            -0.24984221208247512,
            -0.24890658159348064,
            -0.2479704677730115,
            -0.24703387220814865,
            -0.24609679648940308,
            -0.24515924221070917,
            -0.24422121096939917,
            -0.2432827043662147,
            -0.2423437240052885,
            -0.24140427149413032,
            -0.2404643484436317,
            -0.23952395646804836,
            -0.23858309718498275,
            -0.2376417722153978,
            -0.23669998318358598,
            -0.23575773171717926,
            -0.23481501944711974,
            -0.23387184800766764,
            -0.2329282190363787,
            -0.2319841341741014,
            -0.23103959506498087,
            -0.2300946033564182,
            -0.22914916069909572,
            -0.22820326874693692,
            -0.22725692915712017,
            -0.22631014359005008,
            -0.2253629137093676,
            -0.2244152411819322,
            -0.22346712767779806,
            -0.22251857487023294,
            -0.22156958443567645,
            -0.22062015805374943,
            -0.2196702974072559,
            -0.21872000418213056,
            -0.21776928006748178,
            -0.21681812675553896,
            -0.2158665459416648,
            -0.21491453932434373,
            -0.21396210860515608,
            -0.21300925548879257,
            -0.21205598168302203,
            -0.2111022888986869,
            -0.2101481788497042,
            -0.20919365325304629,
            -0.20823871382871567,
            -0.20728336229976774,
            -0.20632760039227843,
            -0.20537142983531978,
            -0.204414852360991,
            -0.20345786970436075,
            -0.20250048360349593,
            -0.20154269579942405,
            -0.20058450803613162,
            -0.19962592206056182,
            -0.19866693962258447,
            -0.19770756247500204,
            -0.19674779237353116,
            -0.19578763107678804,
            -0.19482708034629284,
            -0.1938661419464364,
            -0.1929048176444852,
            -0.1919431092105617,
            -0.19098101841764178,
            -0.19001854704153406,
            -0.18905569686087256,
            -0.18809246965710336,
            -0.18712886721447713,
            -0.18616489132003286,
            -0.18520054376358946,
            -0.18423582633773242,
            -0.18327074083780942,
            -0.18230528906189564,
            -0.1813394728108208,
            -0.18037329388810988,
            -0.17940675410001458,
            -0.17843985525548187,
            -0.17747259916612523,
            -0.17650498764625583,
            -0.17553702251282655,
            -0.17456870558544166,
            -0.17360003868635102,
            -0.17263102364041616,
            -0.17166166227512047,
            -0.17069195642053536,
            -0.16972190790933456,
            -0.1687515185767477,
            -0.16778079026058143,
            -0.16680972480119072,
            -0.1658383240414594,
            -0.1648665898268031,
            -0.16389452400514773,
            -0.1629221284269264,
            -0.16194940494503804,
            -0.16097635541488198,
            -0.1600029816943073,
            -0.15902928564359972,
            -0.15805526912550602,
            -0.15708093400518125,
            -0.15610628215018962,
            -0.15513131543049394,
            -0.15415603571845057,
            -0.15318044488877644,
            -0.1522045448185495,
            -0.15122833738720298,
            -0.1502518244764841,
            -0.14927500797047133,
            -0.14829788975555003,
            -0.14732047172039306,
            -0.14634275575595077,
            -0.14536474375544586,
            -0.14438643761435896,
            -0.14340783923038997,
            -0.14242895050347962,
            -0.14144977333578299,
            -0.14047030963164725,
            -0.1394905612976068,
            -0.13851053024236587,
            -0.13753021837679472,
            -0.1365496276138967,
            -0.1355687598688177,
            -0.1345876170588145,
            -0.13360620110324545,
            -0.13262451392356284,
            -0.1316425574432939,
            -0.13066033358802537,
            -0.12967784428539778,
            -0.12869509146508096,
            -0.12771207705876547,
            -0.12672880300014808,
            -0.12574527122492385,
            -0.1247614836707522,
            -0.12377744227727014,
            -0.12279314898606424,
            -0.12180860574065151,
            -0.12082381448646276,
            -0.11983877717085835,
            -0.118853495743065,
            -0.1178679721542154,
            -0.11688220835728831,
            -0.11589620630711657,
            -0.11490996796037184,
            -0.11392349527554724,
            -0.11293679021294026,
            -0.1119498547346422,
            -0.11096269080451868,
            -0.10997530038821193,
            -0.10898768545309867,
            -0.10799984796829393,
            -0.10701178990463615,
            -0.1060235132346691,
            -0.10503501993261972,
            -0.10404631197439868,
            -0.10305739133757699,
            -0.102068260001364,
            -0.1010789199466137,
            -0.10008937315578585,
            -0.09909962161293838,
            -0.09810966730373406,
            -0.09711951221539866,
            -0.09612915833670295,
            -0.0951386076579787,
            -0.0941478621710744,
            -0.09315692386935286,
            -0.09216579474767211,
            -0.09117447680238142,
            -0.09018297203128363,
            -0.08919128243364516,
            -0.08819941001016188,
            -0.08720735676295502,
            -0.08621512469555097,
            -0.0852227158128676,
            -0.08423013212119923,
            -0.08323737562820026,
            -0.08224444834287375,
            -0.08125135227555222,
            -0.08025808943787573,
            -0.07926466184279098,
            -0.07827107150453394,
            -0.0772773204385981,
            -0.07628341066173719,
            -0.07528934419194315,
            -0.0742951230484206,
            -0.0733007492516036,
            -0.07230622482309915,
            -0.07131155178569078,
            -0.07031673216332714,
            -0.06932176798110834,
            -0.06832666126525284,
            -0.06733141404310054,
            -0.06633602834308554,
            -0.06534050619472799,
            -0.06434484962861373,
            -0.06334906067637301,
            -0.06235314137068897,
            -0.061357093745243105,
            -0.06036091983474474,
            -0.05936462167486849,
            -0.0583682013022794,
            -0.05737166075458969,
            -0.05637500207035664,
            -0.05537822728906474,
            -0.05438133845110425,
            -0.05338433759776131,
            -0.052387226771200744,
            -0.051390008014438576,
            -0.05039268337136097,
            -0.049395254886665886,
            -0.04839772460586878,
            -0.04740009457528204,
            -0.04640236684201282,
            -0.0454045434539169,
            -0.044406626459615864,
            -0.043408617908455356,
            -0.04241051985050901,
            -0.04141233433654635,
            -0.04041406341802265,
            -0.03941570914707062,
            -0.03841727357647698,
            -0.03741875875966003,
            -0.036420166750666526,
            -0.03542149960415008,
            -0.034422759375348604,
            -0.033423948120080385,
            -0.03242506789472414,
            -0.03142612075619207,
            -0.030427108761932945,
            -0.029428033969890115,
            -0.028428898438520405,
            -0.027429704226744202,
            -0.026430453393944103,
            -0.025431147999958152,
            -0.024431790105041422
        ]
    ]
}

==> anc/condensate_3.json <==
{
    "T": 0.0,
    "mu": 0.5287616094290438,
    "columns": [
        "$x \\bar\\Sigma_0$",
        "$\\Sigma/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.001,
            0.002,
            0.003,
            0.004,
            0.005,
            0.006,
            0.007,
            0.008,
            0.009000000000000001,
            0.01,
            0.011,
            0.012,
            0.013000000000000001,
            0.014,
            0.015,
            0.016,
            0.017,
            0.018000000000000002,
            0.019,
            0.02,
            0.021,
            0.022,
            0.023,
            0.024,
            0.025,
            0.026000000000000002,
            0.027,
            0.028,
            0.029,
            0.03,
            0.031,
            0.032,
            0.033,
            0.034,
            0.035,
            0.036000000000000004,
            0.037,
            0.038,
            0.039,
            0.04,
            0.041,
            0.042,
            0.043000000000000003,
            0.044,
            0.045,
            0.046,
            0.047,
            0.048,
            0.049,
            0.05,
            0.051000000000000004,
            0.052000000000000005,
            0.053,
            0.054,
            0.055,
            0.056,
            0.057,
            0.058,
            0.059000000000000004,
            0.06,
            0.061,
            0.062,
            0.063,
            0.064,
            0.065,
            0.066,
            0.067,
            0.068,
            0.069,
            0.07,
            0.07100000000000001,
            0.07200000000000001,
            0.073,
            0.074,
            0.075,
            0.076,
            0.077,
            0.078,
            0.079,
            0.08,
            0.081,
            0.082,
            0.083,
            0.084,
            0.085,
            0.08600000000000001,
            0.08700000000000001,
            0.088,
            0.089,
            0.09,
            0.091,
            0.092,
            0.093,
            0.094,
            0.095,
            0.096,
            0.097,
            0.098,
            0.099,
            0.1,
            0.101,
            0.10200000000000001,
            0.10300000000000001,
            0.10400000000000001,
            0.105,
            0.106,
            0.107,
            0.108,
            0.109,
            0.11,
            0.111,
            0.112,
            0.113,
            0.114,
            0.115,
            0.116,
            0.117,
            0.11800000000000001,
            0.11900000000000001,
            0.12,
            0.121,
            0.122,
            0.123,
            0.124,
            0.125,
            0.126,
            0.127,
            0.128,
            0.129,
            0.13,
            0.131,
            0.132,
            0.133,
            0.134,
            0.135,
            0.136,
            0.137,
            0.138,
            0.139,
            0.14,
            0.14100000000000001,
            0.14200000000000002,
            0.14300000000000002,
            0.14400000000000002,
            0.145,
            0.146,
            0.147,
            0.148,
            0.149,
            0.15,
            0.151,
            0.152,
            0.153,
            0.154,
            0.155,
            0.156,
            0.157,
            0.158,
            0.159,
            0.16,
            0.161,
            0.162,
            0.163,
            0.164,
            0.165,
            0.166,
            0.167,
            0.168,
            0.169,
            0.17,
            0.171,
            0.17200000000000001,
            0.17300000000000001,
            0.17400000000000002,
            0.17500000000000002,
            0.176,
            0.177,
            0.178,
            0.179,
            0.18,
            0.181,
            0.182,
            0.183,
            0.184,
            0.185,
            0.186,
            0.187,
            0.188,
            0.189,
            0.19,
            0.191,
            0.192,
            0.193,
            0.194,
            0.195,
            0.196,
            0.197,
            0.198,
            0.199,
            0.2,
            0.201,
            0.202,
            0.203,
            0.20400000000000001,
            0.20500000000000002,
            0.20600000000000002,
            0.20700000000000002,
            0.20800000000000002,
            0.209,
            0.21,
            0.211,
            0.212,
            0.213,
            0.214,
            0.215,
            0.216,
            0.217,
            0.218,
            0.219,
            0.22,
            0.221,
            0.222,
            0.223,
            0.224,
            0.225,
            0.226,
            0.227,
            0.228,
            0.229,
            0.23,
            0.231,
            0.232,
            0.233,
            0.234,
            0.23500000000000001,
            0.23600000000000002,
            0.23700000000000002,
            0.23800000000000002,
            0.23900000000000002,
            0.24,
            0.241,
            0.242,
            0.243,
            0.244,
            0.245,
            0.246,
            0.247,
            0.248,
            0.249,
            0.25,
            0.251,
            0.252,
            0.253,
            0.254,
            0.255,
            0.256,
            0.257,
            0.258,
            0.259,
            0.26,
            0.261,
            0.262,
            0.263,
            0.264,
            0.265,
            0.266,
            0.267,
            0.268,
            0.269,
            0.27,
            0.271,
            0.272,
            0.273,
            0.274,
            0.275,
            0.276,
            0.277,
            0.278,
            0.279,
            0.28,
            0.281,
            0.28200000000000003,
            0.28300000000000003,
            0.28400000000000003,
            0.28500000000000003,
            0.28600000000000003,
            0.28700000000000003,
            0.28800000000000003,
            0.289,
            0.29,
            0.291,
            0.292,
            0.293,
            0.294,
            0.295,
            0.296,
            0.297,
            0.298,
            0.299,
            0.3,
            0.301,
            0.302,
            0.303,
            0.304,
            0.305,
            0.306,
            0.307,
            0.308,
            0.309,
            0.31,
            0.311,
            0.312,
            0.313,
            0.314,
            0.315,
            0.316,
            0.317,
            0.318,
            0.319,
            0.32,
            0.321,
            0.322,
            0.323,
            0.324,
            0.325,
            0.326,
            0.327,
            0.328,
            0.329,
            0.33,
            0.331,
            0.332,
            0.333,
            0.334,
            0.335,
            0.336,
            0.337,
            0.338,
            0.339,
            0.34,
            0.341,
            0.342,
            0.343,
            0.34400000000000003,
            0.34500000000000003,
            0.34600000000000003,
            0.34700000000000003,
            0.34800000000000003,
            0.34900000000000003,
            0.35000000000000003,
            0.35100000000000003,
            0.352,
            0.353,
            0.354,
            0.355,
            0.356,
            0.357,
            0.358,
            0.359,
            0.36,
            0.361,
            0.362,
            0.363,
            0.364,
            0.365,
            0.366,
            0.367,
            0.368,
            0.369,
            0.37,
            0.371,
            0.372,
            0.373,
            0.374,
            0.375,
            0.376,
            0.377,
            0.378,
            0.379,
            0.38,
            0.381,
            0.382,
            0.383,
            0.384,
            0.385,
            0.386,
            0.387,
            0.388,
            0.389,
            0.39,
            0.391,
            0.392,
            0.393,
            0.394,
            0.395,
            0.396,
            0.397,
            0.398,
            0.399,
            0.4,
            0.401,
            0.402,
            0.403,
            0.404,
            0.405,
            0.406,
            0.40700000000000003,
            0.40800000000000003,
            0.40900000000000003,
            0.41000000000000003,
            0.41100000000000003,
            0.41200000000000003,
            0.41300000000000003,
            0.41400000000000003,
            0.41500000000000004,
            0.41600000000000004,
            0.417,
            0.418,
            0.419,
            0.42,
            0.421,
            0.422,
            0.423,
            0.424,
            0.425,
            0.426,
            0.427,
            0.428,
            0.429,
            0.43,
            0.431,
            0.432,
            0.433,
            0.434,
            0.435,
            0.436,
            0.437,
            0.438,
            0.439,
            0.44,
            0.441,
            0.442,
            0.443,
            0.444,
            0.445,
            0.446,
            0.447,
            0.448,
            0.449,
            0.45,
            0.451,
            0.452,
            0.453,
            0.454,
            0.455,
            0.456,
            0.457,
            0.458,
            0.459,
            0.46,
            0.461,
            0.462,
            0.463,
            0.464,
            0.465,
            0.466,
            0.467,
            0.468,
            0.46900000000000003,
            0.47000000000000003,
            0.47100000000000003,
            0.47200000000000003,
            0.47300000000000003,
            0.47400000000000003,
            0.47500000000000003,
            0.47600000000000003,
            0.47700000000000004,
            0.47800000000000004,
            0.47900000000000004,
            0.48,
            0.481,
            0.482,
            0.483,
            0.484,
            0.485,
            0.486,
            0.487,
            0.488,
            0.489,
            0.49,
            0.491,
            0.492,
            0.493,
            0.494,
            0.495,
            0.496,
            0.497,
            0.498,
            0.499,
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.577,
            0.578,
            0.579,
            0.58,
            0.581,
            0.582,
            0.583,
            0.584,
            0.585,
            0.586,
            0.587,
            0.588,
            0.589,
            0.59,
            0.591,
            0.592,
            0.593,
            0.594,
            0.595,
            0.596,
            0.597,
            0.598,
            0.599,
            0.6,
            0.601,
            0.602,
            0.603,
            0.604,
            0.605,
            0.606,
            0.607,
            0.608,
            0.609,
            0.61,
            0.611,
            0.612,
            0.613,
            0.614,
            0.615,
            0.616,
            0.617,
            0.618,
            0.619,
            0.62,
            0.621,
            0.622,
            0.623,
            0.624,
            0.625,
            0.626,
            0.627,
            0.628,
            0.629,
            0.63,
            0.631,
            0.632,
            0.633,
            0.634,
            0.635,
            0.636,
            0.637,
            0.638,
            0.639,
            0.64,
            0.641,
            0.642,
            0.643,
            0.644,
            0.645,
            0.646,
            0.647,
            0.648,
            0.649,
            0.65,
            0.651,
            0.652,
            0.653,
            0.654,
            0.655,
            0.656,
            0.657,
            0.658,
            0.659,
            0.66,
            0.661,
            0.662,
            0.663,
            0.664,
            0.665,
            0.666,
            0.667,
            0.668,
            0.669,
            0.67,
            0.671,
            0.672,
            0.673,
            0.674,
            0.675,
            0.676,
            0.677,
            0.678,
            0.679,
            0.68,
            0.681,
            0.682,
            0.683,
            0.684,
            0.685,
            0.686,
            0.687,
            0.6880000000000001,
            0.6890000000000001,
            0.6900000000000001,
            0.6910000000000001,
            0.6920000000000001,
            0.6930000000000001,
            0.6940000000000001,
            0.6950000000000001,
            0.6960000000000001,
            0.6970000000000001,
            0.6980000000000001,
            0.6990000000000001,
            0.7000000000000001,
            0.7010000000000001,
            0.7020000000000001,
            0.7030000000000001,
            0.704,
            0.705,
            0.706,
            0.707,
            0.708,
            0.709,
            0.71,
            0.711,
            0.712,
            0.713,
            0.714,
            0.715,
            0.716,
            0.717,
            0.718,
            0.719,
            0.72,
            0.721,
            0.722,
            0.723,
            0.724,
            0.725,
            0.726,
            0.727,
            0.728,
            0.729,
            0.73,
            0.731,
            0.732,
            0.733,
            0.734,
            0.735,
            0.736,
            0.737,
            0.738,
            0.739,
            0.74,
            0.741,
            0.742,
            0.743,
            0.744,
            0.745,
            0.746,
            0.747,
            0.748,
            0.749,
            0.75,
            0.751,
            0.752,
            0.753,
            0.754,
            0.755,
            0.756,
            0.757,
            0.758,
            0.759,
            0.76,
            0.761,
            0.762,
            0.763,
            0.764,
            0.765,
            0.766,
            0.767,
            0.768,
            0.769,
            0.77,
            0.771,
            0.772,
            0.773,
            0.774,
            0.775,
            0.776,
            0.777,
            0.778,
            0.779,
            0.78,
            0.781,
            0.782,
            0.783,
            0.784,
            0.785,
            0.786,
            0.787,
            0.788,
            0.789,
            0.79,
            0.791,
            0.792,
            0.793,
            0.794,
            0.795,
            0.796,
            0.797,
            0.798,
            0.799,
            0.8,
            0.801,
            0.802,
            0.803,
            0.804,
            0.805,
            0.806,
            0.807,
            0.808,
            0.809,
            0.81,
            0.811,
            0.812,
            0.8130000000000001,
            0.8140000000000001,
            0.8150000000000001,
            0.8160000000000001,
            0.8170000000000001,
            0.8180000000000001,
            0.8190000000000001,
            0.8200000000000001,
            0.8210000000000001,
            0.8220000000000001,
            0.8230000000000001,
            0.8240000000000001,
            0.8250000000000001,
            0.8260000000000001,
            0.8270000000000001,
            0.8280000000000001,
            0.8290000000000001,
            0.8300000000000001,
            0.8310000000000001,
            0.8320000000000001,
            0.833,
            0.834,
            0.835,
            0.836,
            0.837,
            0.838,
            0.839,
            0.84,
            0.841,
            0.842,
            0.843,
            0.844,
            0.845,
            0.846,
            0.847,
            0.848,
            0.849,
            0.85,
            0.851,
            0.852,
            0.853,
            0.854,
            0.855,
            0.856,
            0.857,
            0.858,
            0.859,
            0.86,
            0.861,
            0.862,
            0.863,
            0.864,
            0.865,
            0.866,
            0.867,
            0.868,
            0.869,
            0.87,
            0.871,
            0.872,
            0.873,
            0.874,
            0.875,
            0.876,
            0.877,
            0.878,
            0.879,
            0.88,
            0.881,
            0.882,
            0.883,
            0.884,
            0.885,
            0.886,
            0.887,
            0.888,
            0.889,
            0.89,
            0.891,
            0.892,
            0.893,
            0.894,
            0.895,
            0.896,
            0.897,
            0.898,
            0.899,
            0.9,
            0.901,
            0.902,
            0.903,
            0.904,
            0.905,
            0.906,
            0.907,
            0.908,
            0.909,
            0.91,
            0.911,
            0.912,
            0.913,
            0.914,
            0.915,
            0.916,
            0.917,
            0.918,
            0.919,
            0.92,
            0.921,
            0.922,
            0.923,
            0.924,
            0.925,
            0.926,
            0.927,
            0.928,
            0.929,
            0.93,
            0.931,
            0.932,
            0.933,
            0.934,
            0.935,
            0.936,
            0.937,
            0.9380000000000001,
            0.9390000000000001,
            0.9400000000000001,
            0.9410000000000001,
            0.9420000000000001,
            0.9430000000000001,
            0.9440000000000001,
            0.9450000000000001,
            0.9460000000000001,
            0.9470000000000001,
            0.9480000000000001,
            0.9490000000000001,
            0.9500000000000001,
            0.9510000000000001,
            0.9520000000000001,
            0.9530000000000001,
            0.9540000000000001,
            0.9550000000000001,
            0.9560000000000001,
            0.9570000000000001,
            0.9580000000000001,
            0.9590000000000001,
            0.96,
            0.961,
            0.962,
            0.963,
            0.964,
            0.965,
            0.966,
            0.967,
            0.968,
            0.969,
            0.97,
            0.971,
            0.972,
            0.973,
            0.974,
            0.975,
            0.976,
            0.977,
            0.978,
            0.979,
            0.98,
            0.981,
            0.982,
            0.983,
            0.984,
            0.985,
            0.986,
            0.987,
            0.988,
            0.989,
            0.99,
            0.991,
            0.992,
            0.993,
            0.994,
            0.995,
            0.996,
            0.997,
            0.998,
            0.999,
            1.0,
            1.0010000000000001,
            1.002,
            1.0030000000000001,
            1.004,
            1.0050000000000001,
            1.006,
            1.0070000000000001,
            1.008,
            1.0090000000000001,
            1.01,
            1.0110000000000001,
            1.012,
            1.0130000000000001,
            1.014,
            1.0150000000000001,
            1.016,
            1.0170000000000001,
            1.018,
            1.0190000000000001,
            1.02,
            1.0210000000000001,
            1.022,
            1.0230000000000001,
            1.024,
            1.025,
            1.026,
            1.027,
            1.028,
            1.029,
            1.03,
            1.031,
            1.032,
            1.033,
            1.034,
            1.035,
            1.036,
            1.037,
            1.038,
            1.039,
            1.04,
            1.041,
            1.042,
            1.043,
            1.044,
            1.045,
            1.046,
            1.047,
            1.048,
            1.049,
            1.05,
            1.051,
            1.052,
            1.053,
            1.054,
            1.055,
            1.056,
            1.057,
            1.058,
            1.059,
            1.06,
            1.061,
            1.062,
            1.063,
            1.064,
            1.065,
            1.066,
            1.067,
            1.068,
            1.069,
            1.07,
            1.071,
            1.072,
            1.073,
            1.074,
            1.075,
            1.076,
            1.077,
            1.078,
            1.079,
            1.08,
            1.081,
            1.082,
            1.083,
            1.084,
            1.085,
            1.086,
            1.087,
            1.088,
            1.089,
            1.09,
            1.091,
            1.092,
            1.093,
            1.094,
            1.095,
            1.096,
            1.097,
            1.098,
            1.099,
            1.1,
            1.101,
            1.102,
            1.103,
            1.104,
            1.105,
            1.106,
            1.107,
            1.108,
            1.109,
            1.11,
            1.111,
            1.112,
            1.113,
            1.114,
            1.115,
            1.116,
            1.117,
            1.118,
            1.119,
            1.12,
            1.121,
            1.122,
            1.123,
            1.124,
            1.125,
            1.1260000000000001,
            1.127,
            1.1280000000000001,
            1.129,
            1.1300000000000001,
            1.131,
            1.1320000000000001,
            1.133,
            1.1340000000000001,
            1.135,
            1.1360000000000001,
            1.137,
            1.1380000000000001,
            1.139,
            1.1400000000000001,
            1.141,
            1.1420000000000001,
            1.143,
            1.1440000000000001,
            1.145,
            1.1460000000000001,
            1.147,
            1.1480000000000001,
            1.149,
            1.1500000000000001,
            1.151,
            1.1520000000000001,
            1.153,
            1.154,
            1.155,
            1.156,
            1.157,
            1.158,
            1.159,
            1.16,
            1.161,
            1.162,
            1.163,
            1.164,
            1.165,
            1.166,
            1.167,
            1.168,
            1.169,
            1.17,
            1.171,
            1.172,
            1.173,
            1.174,
            1.175,
            1.176,
            1.177,
            1.178,
            1.179,
            1.18,
            1.181,
            1.182,
            1.183,
            1.184,
            1.185,
            1.186,
            1.187,
            1.188,
            1.189,
            1.19,
            1.191,
            1.192,
            1.193,
            1.194,
            1.195,
            1.196,
            1.197,
            1.198,
            1.199,
            1.2,
            1.201,
            1.202,
            1.203,
            1.204,
            1.205,
            1.206,
            1.207,
            1.208,
            1.209,
            1.21,
            1.211,
            1.212,
            1.213,
            1.214,
            1.215,
            1.216,
            1.217,
            1.218,
            1.219,
            1.22,
            1.221,
            1.222,
            1.223,
            1.224,
            1.225,
            1.226,
            1.227,
            1.228,
            1.229,
            1.23,
            1.231,
            1.232,
            1.233,
            1.234,
            1.235,
            1.236,
            1.237,
            1.238,
            1.239,
            1.24,
            1.241,
            1.242,
            1.243,
            1.244,
            1.245,
            1.246,
            1.247,
            1.248,
            1.249,
            1.25,
            1.2510000000000001,
            1.252,
            1.2530000000000001,
            1.254,
            1.2550000000000001,
            1.256,
            1.2570000000000001,
            1.258,
            1.2590000000000001,
            1.26,
            1.2610000000000001,
            1.262,
            1.2630000000000001,
            1.264,
            1.2650000000000001,
            1.266,
            1.2670000000000001,
            1.268,
            1.2690000000000001,
            1.27,
            1.2710000000000001,
            1.272,
            1.2730000000000001,
            1.274,
            1.2750000000000001,
            1.276,
            1.2770000000000001,
            1.278,
            1.2790000000000001,
            1.28,
            1.281,
            1.282,
            1.283,
            1.284,
            1.285,
            1.286,
            1.287,
            1.288,
            1.289,
            1.29,
            1.291,
            1.292,
            1.293,
            1.294,
            1.295,
            1.296,
            1.297,
            1.298,
            1.299,
            1.3,
            1.301,
            1.302,
            1.303,
            1.304,
            1.305,
            1.306,
            1.307,
            1.308,
            1.309,
            1.31,
            1.311,
            1.312,
            1.313,
            1.314,
            1.315,
            1.316,
            1.317,
            1.318,
            1.319,
            1.32,
            1.321,
            1.322,
            1.323,
            1.324,
            1.325,
            1.326,
            1.327,
            1.328,
            1.329,
            1.33,
            1.331,
            1.332,
            1.333,
            1.334,
            1.335,
            1.336,
            1.337,
            1.338,
            1.339,
            1.34,
            1.341,
            1.342,
            1.343,
            1.344,
            1.345,
            1.346,
            1.347,
            1.348,
            1.349,
            1.35,
            1.351,
            1.352,
            1.353,
            1.354,
            1.355,
            1.356,
            1.357,
            1.358,
            1.359,
            1.36,
            1.361,
            1.362,
            1.363,
            1.364,
            1.365,
            1.366,
            1.367,
            1.368,
            1.369,
            1.37,
            1.371,
            1.372,
            1.373,
            1.374,
            1.375,
            1.3760000000000001,
            1.377,
            1.3780000000000001,
            1.379,
            1.3800000000000001,
            1.381,
            1.3820000000000001,
            1.383,
            1.3840000000000001,
            1.385,
            1.3860000000000001,
            1.387,
            1.3880000000000001,
            1.389,
            1.3900000000000001,
            1.391,
            1.3920000000000001,
            1.393,
            1.3940000000000001,
            1.395,
            1.3960000000000001,
            1.397,
            1.3980000000000001,
            1.399,
            1.4000000000000001,
            1.401,
            1.4020000000000001,
            1.403,
            1.4040000000000001,
            1.405,
            1.4060000000000001,
            1.407,
            1.408,
            1.409,
            1.41,
            1.411,
            1.412,
            1.413,
            1.414,
            1.415,
            1.416,
            1.417,
            1.418,
            1.419,
            1.42,
            1.421,
            1.422,
            1.423,
            1.424,
            1.425,
            1.426,
            1.427,
            1.428,
            1.429,
            1.43,
            1.431,
            1.432,
            1.433,
            1.434,
            1.435,
            1.436,
            1.437,
            1.438,
            1.439,
            1.44,
            1.441,
            1.442,
            1.443,
            1.444,
            1.445,
            1.446,
            1.447,
            1.448,
            1.449,
            1.45,
            1.451,
            1.452,
            1.453,
            1.454,
            1.455,
            1.456,
            1.457,
            1.458,
            1.459,
            1.46,
            1.461,
            1.462,
            1.463,
            1.464,
            1.465,
            1.466,
            1.467,
            1.468,
            1.469,
            1.47,
            1.471,
            1.472,
            1.473,
            1.474,
            1.475,
            1.476,
            1.477,
            1.478,
            1.479,
            1.48,
            1.481,
            1.482,
            1.483,
            1.484,
            1.485,
            1.486,
            1.487,
            1.488,
            1.489,
            1.49,
            1.491,
            1.492,
            1.493,
            1.494,
            1.495,
            1.496,
            1.497,
            1.498,
            1.499,
            1.5,
            1.5010000000000001,
            1.502,
            1.5030000000000001,
            1.504,
            1.5050000000000001,
            1.506,
            1.5070000000000001,
            1.508,
            1.5090000000000001,
            1.51,
            1.5110000000000001,
            1.512,
            1.5130000000000001,
            1.514,
            1.5150000000000001,
            1.516,
            1.5170000000000001,
            1.518,
            1.5190000000000001,
            1.52,
            1.5210000000000001,
            1.522,
            1.5230000000000001,
            1.524,
            1.5250000000000001,
            1.526,
            1.5270000000000001,
            1.528,
            1.5290000000000001,
            1.53,
            1.5310000000000001,
            1.532,
            1.5330000000000001,
            1.534,
            1.5350000000000001,
            1.536,
            1.537,
            1.538,
            1.539,
            1.54,
            1.541,
            1.542,
            1.543,
            1.544,
            1.545,
            1.546,
            1.547,
            1.548,
            1.549,
            1.55,
            1.551,
            1.552,
            1.553,
            1.554,
            1.555,
            1.556,
            1.557,
            1.558,
            1.559,
            1.56,
            1.561,
            1.562,
            1.563,
            1.564,
            1.565,
            1.566,
            1.567,
            1.568,
            1.569,
            1.57,
            1.571,
            1.572,
            1.573,
            1.574,
            1.575,
            1.576,
            1.577,
            1.578,
            1.579,
            1.58,
            1.581,
            1.582,
            1.583,
            1.584,
            1.585,
            1.586,
            1.587,
            1.588,
            1.589,
            1.59,
            1.591,
            1.592,
            1.593,
            1.594,
            1.595,
            1.596,
            1.597,
            1.598,
            1.599,
            1.6,
            1.601,
            1.602,
            1.603,
            1.604,
            1.605,
            1.606,
            1.607,
            1.608,
            1.609,
            1.61,
            1.611,
            1.612,
            1.613,
            1.614,
            1.615,
            1.616,
            1.617,
            1.618,
            1.619,
            1.62,
            1.621,
            1.622,
            1.623,
            1.624,
            1.625,
            1.6260000000000001,
            1.627,
            1.6280000000000001,
            1.629,
            1.6300000000000001,
            1.631,
            1.6320000000000001,
            1.633,
            1.6340000000000001,
            1.635,
            1.6360000000000001,
            1.637,
            1.6380000000000001,
            1.639,
            1.6400000000000001,
            1.641,
            1.6420000000000001,
            1.643,
            1.6440000000000001,
            1.645,
            1.6460000000000001,
            1.647,
            1.6480000000000001,
            1.649,
            1.6500000000000001,
            1.651,
            1.6520000000000001,
            1.653,
            1.6540000000000001,
            1.655,
            1.6560000000000001,
            1.657,
            1.6580000000000001,
            1.659,
            1.6600000000000001,
            1.661,
            1.6620000000000001,
            1.663,
            1.6640000000000001,
            1.665,
            1.666,
            1.667,
            1.668,
            1.669,
            1.67,
            1.671,
            1.672,
            1.673,
            1.674,
            1.675,
            1.676,
            1.677,
            1.678,
            1.679,
            1.68,
            1.681,
            1.682,
            1.683,
            1.684,
            1.685,
            1.686,
            1.687,
            1.688,
            1.689,
            1.69,
            1.691,
            1.692,
            1.693,
            1.694,
            1.695,
            1.696,
            1.697,
            1.698,
            1.699,
            1.7,
            1.701,
            1.702,
            1.703,
            1.704,
            1.705,
            1.706,
            1.707,
            1.708,
            1.709,
            1.71,
            1.711,
            1.712,
            1.713,
            1.714,
            1.715,
            1.716,
            1.717,
            1.718,
            1.719,
            1.72,
            1.721,
            1.722,
            1.723,
            1.724,
            1.725,
            1.726,
            1.727,
            1.728,
            1.729,
            1.73,
            1.731,
            1.732,
            1.733,
            1.734,
            1.735,
            1.736,
            1.737,
            1.738,
            1.739,
            1.74,
            1.741,
            1.742,
            1.743,
            1.744,
            1.745,
            1.746,
            1.747,
            1.748,
            1.749,
            1.75,
            1.7510000000000001,
            1.752,
            1.7530000000000001,
            1.754,
            1.7550000000000001,
            1.756,
            1.7570000000000001,
            1.758,
            1.7590000000000001,
            1.76,
            1.7610000000000001,
            1.762,
            1.7630000000000001,
            1.764,
            1.7650000000000001,
            1.766,
            1.7670000000000001,
            1.768,
            1.7690000000000001,
            1.77,
            1.7710000000000001,
            1.772,
            1.7730000000000001,
            1.774,
            1.7750000000000001,
            1.776,
            1.7770000000000001,
            1.778,
            1.7790000000000001,
            1.78,
            1.7810000000000001,
            1.782,
            1.7830000000000001,
            1.784,
            1.7850000000000001,
            1.786,
            1.7870000000000001,
            1.788,
            1.7890000000000001,
            1.79,
            1.7910000000000001,
            1.792,
            1.793,
            1.794,
            1.795,
            1.796,
            1.797,
            1.798,
            1.799,
            1.8,
            1.801,
            1.802,
            1.803,
            1.804,
            1.805,
            1.806,
            1.807,
            1.808,
            1.809,
            1.81,
            1.811,
            1.812,
            1.813,
            1.814,
            1.815,
            1.816,
            1.817,
            1.818,
            1.819,
            1.82,
            1.821,
            1.822,
            1.823,
            1.824,
            1.825,
            1.826,
            1.827,
            1.828,
            1.829,
            1.83,
            1.831,
            1.832,
            1.833,
            1.834,
            1.835,
            1.836,
            1.837,
            1.838,
            1.839,
            1.84,
            1.841,
            1.842,
            1.843,
            1.844,
            1.845,
            1.846,
            1.847,
            1.848,
            1.849,
            1.85,
            1.851,
            1.852,
            1.853,
            1.854,
            1.855,
            1.856,
            1.857,
            1.858,
            1.859,
            1.86,
            1.861,
            1.862,
            1.863,
            1.864,
            1.865,
            1.866,
            1.867,
            1.868,
            1.869,
            1.87,
            1.871,
            1.872,
            1.873,
            1.874,
            1.875,
            1.8760000000000001,
            1.877,
            1.8780000000000001,
            1.879,
            1.8800000000000001,
            1.881,
            1.8820000000000001,
            1.883,
            1.8840000000000001,
            1.885,
            1.8860000000000001,
            1.887,
            1.8880000000000001,
            1.889,
            1.8900000000000001,
            1.891,
            1.8920000000000001,
            1.893,
            1.8940000000000001,
            1.895,
            1.8960000000000001,
            1.897,
            1.8980000000000001,
            1.899,
            1.9000000000000001,
            1.901,
            1.9020000000000001,
            1.903,
            1.9040000000000001,
            1.905,
            1.9060000000000001,
            1.907,
            1.9080000000000001,
            1.909,
            1.9100000000000001,
            1.911,
            1.9120000000000001,
            1.913,
            1.9140000000000001,
            1.915,
            1.9160000000000001,
            1.917,
            1.9180000000000001,
            1.919,
            1.92,
            1.921,
            1.922,
            1.923,
            1.924,
            1.925,
            1.926,
            1.927,
            1.928,
            1.929,
            1.93,
            1.931,
            1.932,
            1.933,
            1.934,
            1.935,
            1.936,
            1.937,
            1.938,
            1.939,
            1.94,
            1.941,
            1.942,
            1.943,
            1.944,
            1.945,
            1.946,
            1.947,
            1.948,
            1.949,
            1.95,
            1.951,
            1.952,
            1.953,
            1.954,
            1.955,
            1.956,
            1.957,
            1.958,
            1.959,
            1.96,
            1.961,
            1.962,
            1.963,
            1.964,
            1.965,
            1.966,
            1.967,
            1.968,
            1.969,
            1.97,
            1.971,
            1.972,
            1.973,
            1.974,
            1.975,
            1.976,
            1.977,
            1.978,
            1.979,
            1.98,
            1.981,
            1.982,
            1.983,
            1.984,
            1.985,
            1.986,
            1.987,
            1.988,
            1.989,
            1.99,
            1.991,
            1.992,
            1.993,
            1.994,
            1.995,
            1.996,
            1.997,
            1.998,
            1.999,
            2.0,
            2.001,
            2.0020000000000002,
            2.003,
            2.004,
            2.005,
            2.0060000000000002,
            2.007,
            2.008,
            2.009,
            2.0100000000000002,
            2.011,
            2.012,
            2.013,
            2.0140000000000002,
            2.015,
            2.016,
            2.017,
            2.0180000000000002,
            2.019,
            2.02,
            2.021,
            2.0220000000000002,
            2.023,
            2.024,
            2.025,
            2.0260000000000002,
            2.027,
            2.028,
            2.029,
            2.0300000000000002,
            2.031,
            2.032,
            2.033,
            2.0340000000000003,
            2.035,
            2.036,
            2.037,
            2.0380000000000003,
            2.039,
            2.04,
            2.041,
            2.0420000000000003,
            2.043,
            2.044,
            2.045,
            2.0460000000000003,
            2.047,
            2.048,
            2.049,
            2.05,
            2.051,
            2.052,
            2.053,
            2.054,
            2.055,
            2.056,
            2.057,
            2.058,
            2.059,
            2.06,
            2.061,
            2.062,
            2.063,
            2.064,
            2.065,
            2.066,
            2.067,
            2.068,
            2.069,
            2.07,
            2.071,
            2.072,
            2.073,
            2.074,
            2.075,
            2.076,
            2.077,
            2.078,
            2.079,
            2.08,
            2.081,
            2.082,
            2.083,
            2.084,
            2.085,
            2.086,
            2.087,
            2.088,
            2.089,
            2.09,
            2.091,
            2.092,
            2.093,
            2.094,
            2.095,
            2.096,
            2.097,
            2.098,
            2.099,
            2.1,
            2.101,
            2.102,
            2.103,
            2.104,
            2.105,
            2.106,
            2.107,
            2.108,
            2.109,
            2.11,
            2.111,
            2.112,
            2.113,
            2.114,
            2.115,
            2.116,
            2.117,
            2.118,
            2.119,
            2.12,
            2.121,
            2.122,
            2.123,
            2.124,
            2.125,
            2.126,
            2.1270000000000002,
            2.128,
            2.129,
            2.13,
            2.1310000000000002,
            2.132,
            2.133,
            2.134,
            2.1350000000000002,
            2.136,
            2.137,
            2.138,
            2.1390000000000002,
            2.14,
            2.141,
            2.142,
            2.1430000000000002,
            2.144,
            2.145,
            2.146,
            2.1470000000000002,
            2.148,
            2.149,
            2.15,
            2.1510000000000002,
            2.152,
            2.153,
            2.154,
            2.1550000000000002,
            2.156,
            2.157,
            2.158,
            2.1590000000000003,
            2.16,
            2.161,
            2.162,
            2.1630000000000003,
            2.164,
            2.165,
            2.166,
            2.1670000000000003,
            2.168,
            2.169,
            2.17,
            2.1710000000000003,
            2.172,
            2.173,
            2.174,
            2.1750000000000003,
            2.176,
            2.177,
            2.178,
            2.179,
            2.18,
            2.181,
            2.182,
            2.183,
            2.184,
            2.185,
            2.186,
            2.187,
            2.188,
            2.189,
            2.19,
            2.191,
            2.192,
            2.193,
            2.194,
            2.195,
            2.196,
            2.197,
            2.198,
            2.199,
            2.2,
            2.201,
            2.202,
            2.203,
            2.204,
            2.205,
            2.206,
            2.207,
            2.208,
            2.209,
            2.21,
            2.211,
            2.212,
            2.213,
            2.214,
            2.215,
            2.216,
            2.217,
            2.218,
            2.219,
            2.22,
            2.221,
            2.222,
            2.223,
            2.224,
            2.225,
            2.226,
            2.227,
            2.228,
            2.229,
            2.23,
            2.231,
            2.232,
            2.233,
            2.234,
            2.235,
            2.236,
            2.237,
            2.238,
            2.239,
            2.24,
            2.241,
            2.242,
            2.243,
            2.244,
            2.245,
            2.246,
            2.247,
            2.248,
            2.249,
            2.25,
            2.251,
            2.2520000000000002,
            2.253,
            2.254,
            2.255,
            2.2560000000000002,
            2.257,
            2.258,
            2.259,
            2.2600000000000002,
            2.261,
            2.262,
            2.263,
            2.2640000000000002,
            2.265,
            2.266,
            2.267,
            2.2680000000000002,
            2.269,
            2.27,
            2.271,
            2.2720000000000002,
            2.273,
            2.274,
            2.275,
            2.2760000000000002,
            2.277,
            2.278,
            2.279,
            2.2800000000000002,
            2.281,
            2.282,
            2.283,
            2.2840000000000003,
            2.285,
            2.286,
            2.287,
            2.2880000000000003,
            2.289,
            2.29,
            2.291,
            2.2920000000000003,
            2.293,
            2.294,
            2.295,
            2.2960000000000003,
            2.297,
            2.298,
            2.299,
            2.3000000000000003,
            2.301,
            2.302,
            2.303,
            2.3040000000000003,
            2.305,
            2.306,
            2.307,
            2.308,
            2.309,
            2.31,
            2.311,
            2.312,
            2.313,
            2.314,
            2.315,
            2.316,
            2.317,
            2.318,
            2.319,
            2.32,
            2.321,
            2.322,
            2.323,
            2.324,
            2.325,
            2.326,
            2.327,
            2.328,
            2.329,
            2.33,
            2.331,
            2.332,
            2.333,
            2.334,
            2.335,
            2.336,
            2.337,
            2.338,
            2.339,
            2.34,
            2.341,
            2.342,
            2.343,
            2.344,
            2.345,
            2.346,
            2.347,
            2.348,
            2.349,
            2.35,
            2.351,
            2.352,
            2.353,
            2.354,
            2.355,
            2.356,
            2.357,
            2.358,
            2.359,
            2.36,
            2.361,
            2.362,
            2.363,
            2.364,
            2.365,
            2.366,
            2.367,
            2.368,
            2.369,
            2.37,
            2.371,
            2.372,
            2.373,
            2.374,
            2.375,
            2.376,
            2.3770000000000002,
            2.378,
            2.379,
            2.38,
            2.3810000000000002,
            2.382,
            2.383,
            2.384,
            2.3850000000000002,
            2.386,
            2.387,
            2.388,
            2.3890000000000002,
            2.39,
            2.391,
            2.392,
            2.3930000000000002,
            2.394,
            2.395,
            2.396,
            2.3970000000000002,
            2.398,
            2.399,
            2.4,
            2.4010000000000002,
            2.402,
            2.403,
            2.404,
            2.4050000000000002,
            2.406,
            2.407,
            2.408,
            2.4090000000000003,
            2.41,
            2.411,
            2.412,
            2.4130000000000003,
            2.414,
            2.415,
            2.416,
            2.4170000000000003,
            2.418,
            2.419,
            2.42,
            2.4210000000000003,
            2.422,
            2.423,
            2.424,
            2.4250000000000003,
            2.426,
            2.427,
            2.428,
            2.4290000000000003,
            2.43,
            2.431,
            2.432,
            2.433,
            2.434,
            2.435,
            2.436,
            2.437,
            2.438,
            2.439,
            2.44,
            2.441,
            2.442,
            2.443,
            2.444,
            2.445,
            2.446,
            2.447,
            2.448,
            2.449,
            2.45,
            2.451,
            2.452,
            2.453,
            2.454,
            2.455,
            2.456,
            2.457,
            2.458,
            2.459,
            2.46,
            2.461,
            2.462,
            2.463,
            2.464,
            2.465,
            2.466,
            2.467,
            2.468,
            2.469,
            2.47,
            2.471,
            2.472,
            2.473,
            2.474,
            2.475,
            2.476,
            2.477,
            2.478,
            2.479,
            2.48,
            2.481,
            2.482,
            2.483,
            2.484,
            2.485,
            2.486,
            2.487,
            2.488,
            2.489,
            2.49,
            2.491,
            2.492,
            2.493,
            2.494,
            2.495,
            2.496,
            2.497,
            2.498,
            2.499,
            2.5,
            2.501,
            2.5020000000000002,
            2.503,
            2.504,
            2.505,
            2.5060000000000002,
            2.507,
            2.508,
            2.509,
            2.5100000000000002,
            2.511,
            2.512,
            2.513,
            2.5140000000000002,
            2.515,
            2.516,
            2.517,
            2.5180000000000002,
            2.519,
            2.52,
            2.521,
            2.5220000000000002,
            2.523,
            2.524,
            2.525,
            2.5260000000000002,
            2.527,
            2.528,
            2.529,
            2.5300000000000002,
            2.531,
            2.532,
            2.533,
            2.5340000000000003,
            2.535,
            2.536,
            2.537,
            2.5380000000000003,
            2.539,
            2.54,
            2.541,
            2.5420000000000003,
            2.543,
            2.544,
            2.545,
            2.5460000000000003,
            2.547,
            2.548,
            2.549,
            2.5500000000000003,
            2.551,
            2.552,
            2.553,
            2.5540000000000003,
            2.555,
            2.556,
            2.557,
            2.5580000000000003,
            2.559,
            2.56,
            2.561,
            2.562,
            2.563,
            2.564,
            2.565,
            2.566,
            2.567,
            2.568,
            2.569,
            2.57,
            2.571,
            2.572,
            2.573,
            2.574,
            2.575,
            2.576,
            2.577,
            2.578,
            2.579,
            2.58,
            2.581,
            2.582,
            2.583,
            2.584,
            2.585,
            2.586,
            2.587,
            2.588,
            2.589,
            2.59,
            2.591,
            2.592,
            2.593,
            2.594,
            2.595,
            2.596,
            2.597,
            2.598,
            2.599,
            2.6,
            2.601,
            2.602,
            2.603,
            2.604,
            2.605,
            2.606,
            2.607,
            2.608,
            2.609,
            2.61,
            2.611,
            2.612,
            2.613,
            2.614,
            2.615,
            2.616,
            2.617,
            2.618,
            2.619,
            2.62,
            2.621,
            2.622,
            2.623,
            2.624,
            2.625,
            2.626,
            2.6270000000000002,
            2.628,
            2.629,
            2.63,
            2.6310000000000002,
            2.632,
            2.633,
            2.634,
            2.6350000000000002,
            2.636,
            2.637,
            2.638,
            2.6390000000000002,
            2.64,
            2.641,
            2.642,
            2.6430000000000002,
            2.644,
            2.645,
            2.646,
            2.6470000000000002,
            2.648,
            2.649,
            2.65,
            2.6510000000000002,
            2.652,
            2.653,
            2.654,
            2.6550000000000002,
            2.656,
            2.657,
            2.658,
            2.6590000000000003,
            2.66,
            2.661,
            2.662,
            2.6630000000000003,
            2.664,
            2.665,
            2.666,
            2.6670000000000003,
            2.668,
            2.669,
            2.67,
            2.6710000000000003,
            2.672,
            2.673,
            2.674,
            2.6750000000000003,
            2.676,
            2.677,
            2.678,
            2.6790000000000003,
            2.68,
            2.681,
            2.682,
            2.6830000000000003,
            2.684,
            2.685,
            2.686,
            2.6870000000000003,
            2.688,
            2.689,
            2.69,
            2.691,
            2.692,
            2.693,
            2.694,
            2.695,
            2.696,
            2.697,
            2.698,
            2.699,
            2.7,
            2.701,
            2.702,
            2.703,
            2.704,
            2.705,
            2.706,
            2.707,
            2.708,
            2.709,
            2.71,
            2.711,
            2.712,
            2.713,
            2.714,
            2.715,
            2.716,
            2.717,
            2.718,
            2.719,
            2.72,
            2.721,
            2.722,
            2.723,
            2.724,
            2.725,
            2.726,
            2.727,
            2.728,
            2.729,
            2.73,
            2.731,
            2.732,
            2.733,
            2.734,
            2.735,
            2.736,
            2.737,
            2.738,
            2.739,
            2.74,
            2.741,
            2.742,
            2.743,
            2.744,
            2.745,
            2.746,
            2.747,
            2.748,
            2.749,
            2.75,
            2.751,
            2.7520000000000002,
            2.753,
            2.754,
            2.755,
            2.7560000000000002,
            2.757,
            2.758,
            2.759,
            2.7600000000000002,
            2.761,
            2.762,
            2.763,
            2.7640000000000002,
            2.765,
            2.766,
            2.767,
            2.7680000000000002,
            2.769,
            2.77,
            2.771,
            2.7720000000000002,
            2.773,
            2.774,
            2.775,
            2.7760000000000002,
            2.777,
            2.778,
            2.779,
            2.7800000000000002,
            2.781,
            2.782,
            2.783,
            2.7840000000000003,
            2.785,
            2.786,
            2.787,
            2.7880000000000003,
            2.789,
            2.79,
            2.791,
            2.7920000000000003,
            2.793,
            2.794,
            2.795,
            2.7960000000000003,
            2.797,
            2.798,
            2.799,
            2.8000000000000003,
            2.801,
            2.802,
            2.803,
            2.8040000000000003,
            2.805,
            2.806,
            2.807,
            2.8080000000000003,
            2.809,
            2.81,
            2.811,
            2.8120000000000003,
            2.813,
            2.814,
            2.815,
            2.816,
            2.817,
            2.818,
            2.819,
            2.82,
            2.821,
            2.822,
            2.823,
            2.824,
            2.825,
            2.826,
            2.827,
            2.828,
            2.829,
            2.83,
            2.831,
            2.832,
            2.833,
            2.834,
            2.835,
            2.836,
            2.837,
            2.838,
            2.839,
            2.84,
            2.841,
            2.842,
            2.843,
            2.844,
            2.845,
            2.846,
            2.847,
            2.848,
            2.849,
            2.85,
            2.851,
            2.852,
            2.853,
            2.854,
            2.855,
            2.856,
            2.857,
            2.858,
            2.859,
            2.86,
            2.861,
            2.862,
            2.863,
            2.864,
            2.865,
            2.866,
            2.867,
            2.868,
            2.869,
            2.87,
            2.871,
            2.872,
            2.873,
            2.874,
            2.875,
            2.876,
            2.8770000000000002,
            2.878,
            2.879,
            2.88,
            2.8810000000000002,
            2.882,
            2.883,
            2.884,
            2.8850000000000002,
            2.886,
            2.887,
            2.888,
            2.8890000000000002,
            2.89,
            2.891,
            2.892,
            2.8930000000000002,
            2.894,
            2.895,
            2.896,
            2.8970000000000002,
            2.898,
            2.899,
            2.9,
            2.9010000000000002,
            2.902,
            2.903,
            2.904,
            2.9050000000000002,
            2.906,
            2.907,
            2.908,
            2.9090000000000003,
            2.91,
            2.911,
            2.912,
            2.9130000000000003,
            2.914,
            2.915,
            2.916,
            2.9170000000000003,
            2.918,
            2.919,
            2.92,
            2.9210000000000003,
            2.922,
            2.923,
            2.924,
            2.9250000000000003,
            2.926,
            2.927,
            2.928,
            2.9290000000000003,
            2.93,
            2.931,
            2.932,
            2.9330000000000003,
            2.934,
            2.935,
            2.936,
            2.9370000000000003,
            2.938,
            2.939,
            2.94,
            2.9410000000000003,
            2.942,
            2.943,
            2.944,
            2.945,
            2.946,
            2.947,
            2.948,
            2.949,
            2.95,
            2.951,
            2.952,
            2.953,
            2.954,
            2.955,
            2.956,
            2.957,
            2.958,
            2.959,
            2.96,
            2.961,
            2.962,
            2.963,
            2.964,
            2.965,
            2.966,
            2.967,
            2.968,
            2.969,
            2.97,
            2.971,
            2.972,
            2.973,
            2.974,
            2.975,
            2.976,
            2.977,
            2.978,
            2.979,
            2.98,
            2.981,
            2.982,
            2.983,
            2.984,
            2.985,
            2.986,
            2.987,
            2.988,
            2.989,
            2.99,
            2.991,
            2.992,
            2.993,
            2.994,
            2.995,
            2.996,
            2.997,
            2.998,
            2.999,
            3.0,
            3.001,
            3.0020000000000002,
            3.003,
            3.004,
            3.005,
            3.0060000000000002,
            3.007,
            3.008,
            3.009,
            3.0100000000000002,
            3.011,
            3.012,
            3.013,
            3.0140000000000002,
            3.015,
            3.016,
            3.017,
            3.0180000000000002,
            3.019,
            3.02,
            3.021,
            3.0220000000000002,
            3.023,
            3.024,
            3.025,
            3.0260000000000002,
            3.027,
            3.028,
            3.029,
            3.0300000000000002,
            3.031,
            3.032,
            3.033,
            3.0340000000000003,
            3.035,
            3.036,
            3.037,
            3.0380000000000003,
            3.039,
            3.04,
            3.041,
            3.0420000000000003,
            3.043,
            3.044,
            3.045,
            3.0460000000000003,
            3.047,
            3.048,
            3.049,
            3.0500000000000003,
            3.051,
            3.052,
            3.053,
            3.0540000000000003,
            3.055,
            3.056,
            3.057,
            3.0580000000000003,
            3.059,
            3.06,
            3.061,
            3.0620000000000003,
            3.063,
            3.064,
            3.065,
            3.0660000000000003,
            3.067,
            3.068,
            3.069,
            3.0700000000000003,
            3.071,
            3.072,
            3.073,
            3.074,
            3.075,
            3.076,
            3.077,
            3.078,
            3.079,
            3.08,
            3.081,
            3.082,
            3.083,
            3.084,
            3.085,
            3.086,
            3.087,
            3.088,
            3.089,
            3.09,
            3.091,
            3.092,
            3.093,
            3.094,
            3.095,
            3.096,
            3.097,
            3.098,
            3.099,
            3.1,
            3.101,
            3.102,
            3.103,
            3.104,
            3.105,
            3.106,
            3.107,
            3.108,
            3.109,
            3.11,
            3.111,
            3.112,
            3.113,
            3.114,
            3.115,
            3.116,
            3.117,
            3.118,
            3.119,
            3.12,
            3.121,
            3.122,
            3.123,
            3.124,
            3.125,
            3.126,
            3.1270000000000002,
            3.128,
            3.129,
            3.13,
            3.1310000000000002,
            3.132,
            3.133,
            3.134,
            3.1350000000000002,
            3.136,
            3.137,
            3.138,
            3.1390000000000002,
            3.14,
            3.141,
            3.142,
            3.1430000000000002,
            3.144,
            3.145,
            3.146,
            3.1470000000000002,
            3.148,
            3.149,
            3.15,
            3.1510000000000002,
            3.152,
            3.153,
            3.154,
            3.1550000000000002,
            3.156,
            3.157,
            3.158,
            3.1590000000000003,
            3.16,
            3.161,
            3.162,
            3.1630000000000003,
            3.164,
            3.165,
            3.166,
            3.1670000000000003,
            3.168,
            3.169,
            3.17,
            3.1710000000000003,
            3.172,
            3.173,
            3.174,
            3.1750000000000003,
            3.176,
            3.177,
            3.178,
            3.1790000000000003,
            3.18,
            3.181,
            3.182,
            3.1830000000000003,
            3.184,
            3.185,
            3.186,
            3.1870000000000003,
            3.188,
            3.189,
            3.19,
            3.1910000000000003,
            3.192,
            3.193,
            3.194,
            3.1950000000000003,
            3.196,
            3.197,
            3.198,
            3.1990000000000003,
            3.2,
            3.201,
            3.202,
            3.203,
            3.204,
            3.205,
            3.206,
            3.207,
            3.208,
            3.209,
            3.21,
            3.211,
            3.212,
            3.213,
            3.214,
            3.215,
            3.216,
            3.217,
            3.218,
            3.219,
            3.22,
            3.221,
            3.222,
            3.223,
            3.224,
            3.225,
            3.226,
            3.227,
            3.228,
            3.229,
            3.23,
            3.231,
            3.232,
            3.233,
            3.234,
            3.235,
            3.236,
            3.237,
            3.238,
            3.239,
            3.24,
            3.241,
            3.242,
            3.243,
            3.244,
            3.245,
            3.246,
            3.247,
            3.248,
            3.249,
            3.25,
            3.251,
            3.2520000000000002,
            3.253,
            3.254,
            3.255,
            3.2560000000000002,
            3.257,
            3.258,
            3.259,
            3.2600000000000002,
            3.261,
            3.262,
            3.263,
            3.2640000000000002,
            3.265,
            3.266,
            3.267,
            3.2680000000000002,
            3.269,
            3.27,
            3.271,
            3.2720000000000002,
            3.273,
            3.274,
            3.275,
            3.2760000000000002,
            3.277,
            3.278,
            3.279,
            3.2800000000000002,
            3.281,
            3.282,
            3.283,
            3.2840000000000003,
            3.285,
            3.286,
            3.287,
            3.2880000000000003,
            3.289,
            3.29,
            3.291,
            3.2920000000000003,
            3.293,
            3.294,
            3.295,
            3.2960000000000003,
            3.297,
            3.298,
            3.299,
            3.3000000000000003,
            3.301,
            3.302,
            3.303,
            3.3040000000000003,
            3.305,
            3.306,
            3.307,
            3.3080000000000003,
            3.309,
            3.31,
            3.311,
            3.3120000000000003,
            3.313,
            3.314,
            3.315,
            3.3160000000000003,
            3.317,
            3.318,
            3.319,
            3.3200000000000003,
            3.321,
            3.322,
            3.323,
            3.3240000000000003,
            3.325,
            3.326,
            3.327,
            3.3280000000000003,
            3.329,
            3.33,
            3.331,
            3.332,
            3.333,
            3.334,
            3.335,
            3.336,
            3.337,
            3.338,
            3.339,
            3.34,
            3.341,
            3.342,
            3.343,
            3.344,
            3.345,
            3.346,
            3.347,
            3.348,
            3.349,
            3.35,
            3.351,
            3.352,
            3.353,
            3.354,
            3.355,
            3.356,
            3.357,
            3.358,
            3.359,
            3.36,
            3.361,
            3.362,
            3.363,
            3.364,
            3.365,
            3.366,
            3.367,
            3.368,
            3.369,
            3.37,
            3.371,
            3.372,
            3.373,
            3.374,
            3.375,
            3.376,
            3.3770000000000002,
            3.378,
            3.379,
            3.38,
            3.3810000000000002,
            3.382,
            3.383,
            3.384,
            3.3850000000000002,
            3.386,
            3.387,
            3.388,
            3.3890000000000002,
            3.39,
            3.391,
            3.392,
            3.3930000000000002,
            3.394,
            3.395,
            3.396,
            3.3970000000000002,
            3.398,
            3.399,
            3.4,
            3.4010000000000002,
            3.402,
            3.403,
            3.404,
            3.4050000000000002,
            3.406,
            3.407,
            3.408,
            3.4090000000000003,
            3.41,
            3.411,
            3.412,
            3.4130000000000003,
            3.414,
            3.415,
            3.416,
            3.4170000000000003,
            3.418,
            3.419,
            3.42,
            3.4210000000000003,
            3.422,
            3.423,
            3.424,
            3.4250000000000003,
            3.426,
            3.427,
            3.428,
            3.4290000000000003,
            3.43,
            3.431,
            3.432,
            3.4330000000000003,
            3.434,
            3.435,
            3.436,
            3.4370000000000003,
            3.438,
            3.439,
            3.44,
            3.4410000000000003,
            3.442,
            3.443,
            3.444,
            3.4450000000000003,
            3.446,
            3.447,
            3.448,
            3.4490000000000003,
            3.45,
            3.451,
            3.452,
            3.4530000000000003,
            3.454,
            3.455,
            3.456,
            3.457,
            3.458,
            3.459,
            3.46,
            3.461,
            3.462,
            3.463,
            3.464,
            3.465,
            3.466,
            3.467,
            3.468,
            3.469,
            3.47,
            3.471,
            3.472,
            3.473,
            3.474,
            3.475,
            3.476,
            3.477,
            3.478,
            3.479,
            3.48,
            3.481,
            3.482,
            3.483,
            3.484,
            3.485,
            3.486,
            3.487,
            3.488,
            3.489,
            3.49,
            3.491,
            3.492,
            3.493,
            3.494,
            3.495,
            3.496,
            3.497,
            3.498,
            3.499,
            3.5,
            3.501,
            3.5020000000000002,
            3.503,
            3.504,
            3.505,
            3.5060000000000002,
            3.507,
            3.508,
            3.509,
            3.5100000000000002,
            3.511,
            3.512,
            3.513,
            3.5140000000000002,
            3.515,
            3.516,
            3.517,
            3.5180000000000002,
            3.519,
            3.52,
            3.521,
            3.5220000000000002,
            3.523,
            3.524,
            3.525,
            3.5260000000000002,
            3.527,
            3.528,
            3.529,
            3.5300000000000002,
            3.531,
            3.532,
            3.533,
            3.5340000000000003,
            3.535,
            3.536,
            3.537,
            3.5380000000000003,
            3.539,
            3.54,
            3.541,
            3.5420000000000003,
            3.543,
            3.544,
            3.545,
            3.5460000000000003,
            3.547,
            3.548,
            3.549,
            3.5500000000000003,
            3.551,
            3.552,
            3.553,
            3.5540000000000003,
            3.555,
            3.556,
            3.557,
            3.5580000000000003,
            3.559,
            3.56,
            3.561,
            3.5620000000000003,
            3.563,
            3.564,
            3.565,
            3.5660000000000003,
            3.567,
            3.568,
            3.569,
            3.5700000000000003,
            3.571,
            3.572,
            3.573,
            3.5740000000000003,
            3.575,
            3.576,
            3.577,
            3.5780000000000003,
            3.579,
            3.58,
            3.581,
            3.5820000000000003,
            3.583,
            3.584,
            3.585,
            3.586,
            3.587,
            3.588,
            3.589,
            3.59,
            3.591,
            3.592,
            3.593,
            3.594,
            3.595,
            3.596,
            3.597,
            3.598,
            3.599,
            3.6,
            3.601,
            3.602,
            3.603,
            3.604,
            3.605,
            3.606,
            3.607,
            3.608,
            3.609,
            3.61,
            3.611,
            3.612,
            3.613,
            3.614,
            3.615,
            3.616,
            3.617,
            3.618,
            3.619,
            3.62,
            3.621,
            3.622,
            3.623,
            3.624,
            3.625,
            3.626,
            3.6270000000000002,
            3.628,
            3.629,
            3.63,
            3.6310000000000002,
            3.632,
            3.633,
            3.634,
            3.6350000000000002,
            3.636,
            3.637,
            3.638,
            3.6390000000000002,
            3.64,
            3.641,
            3.642,
            3.6430000000000002,
            3.644,
            3.645,
            3.646,
            3.6470000000000002,
            3.648,
            3.649,
            3.65,
            3.6510000000000002,
            3.652,
            3.653,
            3.654,
            3.6550000000000002,
            3.656,
            3.657,
            3.658,
            3.6590000000000003,
            3.66,
            3.661,
            3.662,
            3.6630000000000003,
            3.664,
            3.665,
            3.666,
            3.6670000000000003,
            3.668,
            3.669,
            3.67,
            3.6710000000000003,
            3.672,
            3.673,
            3.674,
            3.6750000000000003,
            3.676,
            3.677,
            3.678,
            3.6790000000000003,
            3.68,
            3.681,
            3.682,
            3.6830000000000003,
            3.684,
            3.685,
            3.686,
            3.6870000000000003,
            3.688,
            3.689,
            3.69,
            3.6910000000000003,
            3.692,
            3.693,
            3.694,
            3.6950000000000003,
            3.696,
            3.697,
            3.698,
            3.6990000000000003,
            3.7,
            3.701,
            3.702,
            3.7030000000000003,
            3.704,
            3.705,
            3.706,
            3.7070000000000003,
            3.708,
            3.709,
            3.71,
            3.7110000000000003,
            3.712,
            3.713,
            3.714,
            3.715,
            3.716,
            3.717,
            3.718,
            3.719,
            3.72,
            3.721,
            3.722,
            3.723,
            3.724,
            3.725,
            3.726,
            3.727,
            3.728,
            3.729,
            3.73,
            3.731,
            3.732,
            3.733,
            3.734,
            3.735,
            3.736,
            3.737,
            3.738,
            3.739,
            3.74,
            3.741,
            3.742,
            3.743,
            3.744,
            3.745,
            3.746,
            3.747,
            3.748,
            3.749,
            3.75,
            3.751,
            3.7520000000000002,
            3.753,
            3.754,
            3.755,
            3.7560000000000002,
            3.757,
            3.758,
            3.759,
            3.7600000000000002,
            3.761,
            3.762,
            3.763,
            3.7640000000000002,
            3.765,
            3.766,
            3.767,
            3.7680000000000002,
            3.769,
            3.77,
            3.771,
            3.7720000000000002,
            3.773,
            3.774,
            3.775,
            3.7760000000000002,
            3.777,
            3.778,
            3.779,
            3.7800000000000002,
            3.781,
            3.782,
            3.783,
            3.7840000000000003,
            3.785,
            3.786,
            3.787,
            3.7880000000000003,
            3.789,
            3.79,
            3.791,
            3.7920000000000003,
            3.793,
            3.794,
            3.795,
            3.7960000000000003,
            3.797,
            3.798,
            3.799,
            3.8000000000000003,
            3.801,
            3.802,
            3.803,
            3.8040000000000003,
            3.805,
            3.806,
            3.807,
            3.8080000000000003,
            3.809,
            3.81,
            3.811,
            3.8120000000000003,
            3.813,
            3.814,
            3.815,
            3.8160000000000003,
            3.817,
            3.818,
            3.819,
            3.8200000000000003,
            3.821,
            3.822,
            3.823,
            3.8240000000000003,
            3.825,
            3.826,
            3.827,
            3.8280000000000003,
            3.829,
            3.83,
            3.831,
            3.8320000000000003,
            3.833,
            3.834,
            3.835,
            3.8360000000000003,
            3.837,
            3.838,
            3.839,
            3.84,
            3.841,
            3.842,
            3.843,
            3.844,
            3.845,
            3.846,
            3.847,
            3.848,
            3.849,
            3.85,
            3.851,
            3.852,
            3.853,
            3.854,
            3.855,
            3.856,
            3.857,
            3.858,
            3.859,
            3.86,
            3.861,
            3.862,
            3.863,
            3.864,
            3.865,
            3.866,
            3.867,
            3.868,
            3.869,
            3.87,
            3.871,
            3.872,
            3.873,
            3.874,
            3.875,
            3.876,
            3.8770000000000002,
            3.878,
            3.879,
            3.88,
            3.8810000000000002,
            3.882,
            3.883,
            3.884,
            3.8850000000000002,
            3.886,
            3.887,
            3.888,
            3.8890000000000002,
            3.89,
            3.891,
            3.892,
            3.8930000000000002,
            3.894,
            3.895,
            3.896,
            3.8970000000000002,
            3.898,
            3.899,
            3.9,
            3.9010000000000002,
            3.902,
            3.903,
            3.904,
            3.9050000000000002,
            3.906,
            3.907,
            3.908,
            3.9090000000000003,
            3.91,
            3.911,
            3.912,
            3.9130000000000003,
            3.914,
            3.915,
            3.916,
            3.9170000000000003,
            3.918,
            3.919,
            3.92,
            3.9210000000000003,
            3.922,
            3.923,
            3.924,
            3.9250000000000003,
            3.926,
            3.927,
            3.928,
            3.9290000000000003,
            3.93,
            3.931,
            3.932,
            3.9330000000000003,
            3.934,
            3.935,
            3.936,
            3.9370000000000003,
            3.938,
            3.939,
            3.94,
            3.9410000000000003,
            3.942,
            3.943,
            3.944,
            3.9450000000000003,
            3.946,
            3.947,
            3.948,
            3.9490000000000003,
            3.95,
            3.951,
            3.952,
            3.9530000000000003,
            3.954,
            3.955,
            3.956,
            3.9570000000000003,
            3.958,
            3.959,
            3.96,
            3.9610000000000003,
            3.962,
            3.963,
            3.964,
            3.9650000000000003,
            3.966,
            3.967,
            3.968,
            3.969,
            3.97,
            3.971,
            3.972,
            3.973,
            3.974,
            3.975,
            3.976,
            3.977,
            3.978,
            3.979,
            3.98,
            3.981,
            3.982,
            3.983,
            3.984,
            3.985,
            3.986,
            3.987,
            3.988,
            3.989,
            3.99,
            3.991,
            3.992,
            3.993,
            3.994,
            3.995,
            3.996,
            3.997,
            3.998,
            3.999,
            4.0,
            4.001,
            4.002,
            4.003,
            4.0040000000000004,
            4.005,
            4.006,
            4.007,
            4.008,
            4.009,
            4.01,
            4.011,
            4.0120000000000005,
            4.013,
            4.014,
            4.015,
            4.016,
            4.017,
            4.018,
            4.019,
            4.0200000000000005,
            4.021,
            4.022,
            4.023,
            4.024,
            4.025,
            4.026,
            4.027,
            4.0280000000000005,
            4.029,
            4.03,
            4.031,
            4.032,
            4.033,
            4.034,
            4.035,
            4.0360000000000005,
            4.037,
            4.038,
            4.039,
            4.04,
            4.041,
            4.042,
            4.043,
            4.0440000000000005,
            4.045,
            4.046,
            4.047,
            4.048,
            4.049,
            4.05,
            4.051,
            4.0520000000000005,
            4.053,
            4.054,
            4.055,
            4.056,
            4.057,
            4.058,
            4.059,
            4.0600000000000005,
            4.061,
            4.062,
            4.063,
            4.064,
            4.065,
            4.066,
            4.067,
            4.0680000000000005,
            4.069,
            4.07,
            4.071,
            4.072,
            4.073,
            4.074,
            4.075,
            4.0760000000000005,
            4.077,
            4.078,
            4.079,
            4.08,
            4.081,
            4.082,
            4.083,
            4.0840000000000005,
            4.085,
            4.086,
            4.087,
            4.088,
            4.089,
            4.09,
            4.091,
            4.0920000000000005,
            4.093,
            4.094,
            4.095,
            4.096,
            4.097,
            4.098,
            4.099,
            4.1,
            4.101,
            4.102,
            4.103,
            4.104,
            4.105,
            4.106,
            4.107,
            4.108,
            4.109,
            4.11,
            4.111,
            4.112,
            4.113,
            4.114,
            4.115,
            4.116,
            4.117,
            4.118,
            4.119,
            4.12,
            4.121,
            4.122,
            4.123,
            4.124,
            4.125,
            4.126,
            4.127,
            4.128,
            4.1290000000000004,
            4.13,
            4.131,
            4.132,
            4.133,
            4.134,
            4.135,
            4.136,
            4.1370000000000005,
            4.138,
            4.139,
            4.14,
            4.141,
            4.142,
            4.143,
            4.144,
            4.1450000000000005,
            4.146,
            4.147,
            4.148,
            4.149,
            4.15,
            4.151,
            4.152,
            4.1530000000000005,
            4.154,
            4.155,
            4.156,
            4.157,
            4.158,
            4.159,
            4.16,
            4.1610000000000005,
            4.162,
            4.163,
            4.164,
            4.165,
            4.166,
            4.167,
            4.168,
            4.1690000000000005,
            4.17,
            4.171,
            4.172,
            4.173,
            4.174,
            4.175,
            4.176,
            4.1770000000000005,
            4.178,
            4.179,
            4.18,
            4.181,
            4.182,
            4.183,
            4.184,
            4.1850000000000005,
            4.186,
            4.187,
            4.188,
            4.189,
            4.19,
            4.191,
            4.192,
            4.1930000000000005,
            4.194,
            4.195,
            4.196,
            4.197,
            4.198,
            4.199,
            4.2,
            4.2010000000000005,
            4.202,
            4.203,
            4.204,
            4.205,
            4.206,
            4.207,
            4.208,
            4.2090000000000005,
            4.21,
            4.211,
            4.212,
            4.213,
            4.214,
            4.215,
            4.216,
            4.2170000000000005,
            4.218,
            4.219,
            4.22,
            4.221,
            4.222,
            4.223,
            4.224,
            4.225,
            4.226,
            4.227,
            4.228,
            4.229,
            4.23,
            4.231,
            4.232,
            4.233,
            4.234,
            4.235,
            4.236,
            4.237,
            4.238,
            4.239,
            4.24,
            4.241,
            4.242,
            4.243,
            4.244,
            4.245,
            4.246,
            4.247,
            4.248,
            4.249,
            4.25,
            4.251,
            4.252,
            4.253,
            4.2540000000000004,
            4.255,
            4.256,
            4.257,
            4.258,
            4.259,
            4.26,
            4.261,
            4.2620000000000005,
            4.263,
            4.264,
            4.265,
            4.266,
            4.267,
            4.268,
            4.269,
            4.2700000000000005,
            4.271,
            4.272,
            4.273,
            4.274,
            4.275,
            4.276,
            4.277,
            4.2780000000000005,
            4.279,
            4.28,
            4.281,
            4.282,
            4.283,
            4.284,
            4.285,
            4.2860000000000005,
            4.287,
            4.288,
            4.289,
            4.29,
            4.291,
            4.292,
            4.293,
            4.2940000000000005,
            4.295,
            4.296,
            4.297,
            4.298,
            4.299,
            4.3,
            4.301,
            4.3020000000000005,
            4.303,
            4.304,
            4.305,
            4.306,
            4.307,
            4.308,
            4.309,
            4.3100000000000005,
            4.311,
            4.312,
            4.313,
            4.314,
            4.315,
            4.316,
            4.317,
            4.3180000000000005,
            4.319,
            4.32,
            4.321,
            4.322,
            4.323,
            4.324,
            4.325,
            4.3260000000000005,
            4.327,
            4.328,
            4.329,
            4.33,
            4.331,
            4.332,
            4.333,
            4.3340000000000005,
            4.335,
            4.336,
            4.337,
            4.338,
            4.339,
            4.34,
            4.341,
            4.3420000000000005,
            4.343,
            4.344,
            4.345,
            4.346,
            4.347,
            4.348,
            4.349,
            4.3500000000000005,
            4.351,
            4.352,
            4.353,
            4.354,
            4.355,
            4.356,
            4.357,
            4.358,
            4.359,
            4.36,
            4.361,
            4.362,
            4.363,
            4.364,
            4.365,
            4.366,
            4.367,
            4.368,
            4.369,
            4.37,
            4.371,
            4.372,
            4.373,
            4.374,
            4.375,
            4.376,
            4.377,
            4.378,
            4.3790000000000004,
            4.38,
            4.381,
            4.382,
            4.383,
            4.384,
            4.385,
            4.386,
            4.3870000000000005,
            4.388,
            4.389,
            4.39,
            4.391,
            4.392,
            4.393,
            4.394,
            4.3950000000000005,
            4.396,
            4.397,
            4.398,
            4.399,
            4.4,
            4.401,
            4.402,
            4.4030000000000005,
            4.404,
            4.405,
            4.406,
            4.407,
            4.408,
            4.409,
            4.41,
            4.4110000000000005,
            4.412,
            4.413,
            4.414,
            4.415,
            4.416,
            4.417,
            4.418,
            4.4190000000000005,
            4.42,
            4.421,
            4.422,
            4.423,
            4.424,
            4.425,
            4.426,
            4.4270000000000005,
            4.428,
            4.429,
            4.43,
            4.431,
            4.432,
            4.433,
            4.434,
            4.4350000000000005,
            4.436,
            4.437,
            4.438,
            4.439,
            4.44,
            4.441,
            4.442,
            4.4430000000000005,
            4.444,
            4.445,
            4.446,
            4.447,
            4.448,
            4.449,
            4.45,
            4.4510000000000005,
            4.452,
            4.453,
            4.454,
            4.455,
            4.456,
            4.457,
            4.458,
            4.4590000000000005,
            4.46,
            4.461,
            4.462,
            4.463,
            4.464,
            4.465,
            4.466,
            4.4670000000000005,
            4.468,
            4.469,
            4.47,
            4.471,
            4.472,
            4.473,
            4.474,
            4.4750000000000005,
            4.476,
            4.477,
            4.478,
            4.479,
            4.48,
            4.481,
            4.482,
            4.483,
            4.484,
            4.485,
            4.486,
            4.487,
            4.488,
            4.489,
            4.49,
            4.491,
            4.492,
            4.493,
            4.494,
            4.495,
            4.496,
            4.497,
            4.498,
            4.499,
            4.5,
            4.501,
            4.502,
            4.503,
            4.5040000000000004,
            4.505,
            4.506,
            4.507,
            4.508,
            4.509,
            4.51,
            4.511,
            4.5120000000000005,
            4.513,
            4.514,
            4.515,
            4.516,
            4.517,
            4.518,
            4.519,
            4.5200000000000005,
            4.521,
            4.522,
            4.523,
            4.524,
            4.525,
            4.526,
            4.527,
            4.5280000000000005,
            4.529,
            4.53,
            4.531,
            4.532,
            4.533,
            4.534,
            4.535,
            4.5360000000000005,
            4.537,
            4.538,
            4.539,
            4.54,
            4.541,
            4.542,
            4.543,
            4.5440000000000005,
            4.545,
            4.546,
            4.547,
            4.548,
            4.549,
            4.55,
            4.551,
            4.5520000000000005,
            4.553,
            4.554,
            4.555,
            4.556,
            4.557,
            4.558,
            4.559,
            4.5600000000000005,
            4.561,
            4.562,
            4.563,
            4.564,
            4.565,
            4.566,
            4.567,
            4.5680000000000005,
            4.569,
            4.57,
            4.571,
            4.572,
            4.573,
            4.574,
            4.575,
            4.5760000000000005,
            4.577,
            4.578,
            4.579,
            4.58,
            4.581,
            4.582,
            4.583,
            4.5840000000000005,
            4.585,
            4.586,
            4.587,
            4.588,
            4.589,
            4.59,
            4.591,
            4.5920000000000005,
            4.593,
            4.594,
            4.595,
            4.596,
            4.597,
            4.598,
            4.599,
            4.6000000000000005,
            4.601,
            4.602,
            4.603,
            4.604,
            4.605,
            4.606,
            4.607,
            4.6080000000000005,
            4.609,
            4.61,
            4.611,
            4.612,
            4.613,
            4.614,
            4.615,
            4.616,
            4.617,
            4.618,
            4.619,
            4.62,
            4.621,
            4.622,
            4.623,
            4.624,
            4.625,
            4.626,
            4.627,
            4.628,
            4.6290000000000004,
            4.63,
            4.631,
            4.632,
            4.633,
            4.634,
            4.635,
            4.636,
            4.6370000000000005,
            4.638,
            4.639,
            4.64,
            4.641,
            4.642,
            4.643,
            4.644,
            4.6450000000000005,
            4.646,
            4.647,
            4.648,
            4.649,
            4.65,
            4.651,
            4.652,
            4.6530000000000005,
            4.654,
            4.655,
            4.656,
            4.657,
            4.658,
            4.659,
            4.66,
            4.6610000000000005,
            4.662,
            4.663,
            4.664,
            4.665,
            4.666,
            4.667,
            4.668,
            4.6690000000000005,
            4.67,
            4.671,
            4.672,
            4.673,
            4.674,
            4.675,
            4.676,
            4.6770000000000005,
            4.678,
            4.679,
            4.68,
            4.681,
            4.682,
            4.683,
            4.684,
            4.6850000000000005,
            4.686,
            4.687,
            4.688,
            4.689,
            4.69,
            4.691,
            4.692,
            4.6930000000000005,
            4.694,
            4.695,
            4.696,
            4.697,
            4.698,
            4.699,
            4.7,
            4.7010000000000005,
            4.702,
            4.703,
            4.704,
            4.705,
            4.706,
            4.707,
            4.708,
            4.7090000000000005,
            4.71,
            4.711,
            4.712,
            4.713,
            4.714,
            4.715,
            4.716,
            4.7170000000000005,
            4.718,
            4.719,
            4.72,
            4.721,
            4.722,
            4.723,
            4.724,
            4.7250000000000005,
            4.726,
            4.727,
            4.728,
            4.729,
            4.73,
            4.731,
            4.732,
            4.7330000000000005,
            4.734,
            4.735,
            4.736,
            4.737,
            4.738,
            4.739,
            4.74,
            4.741,
            4.742,
            4.743,
            4.744,
            4.745,
            4.746,
            4.747,
            4.748,
            4.749,
            4.75,
            4.751,
            4.752,
            4.753,
            4.7540000000000004,
            4.755,
            4.756,
            4.757,
            4.758,
            4.759,
            4.76,
            4.761,
            4.7620000000000005,
            4.763,
            4.764,
            4.765,
            4.766,
            4.767,
            4.768,
            4.769,
            4.7700000000000005,
            4.771,
            4.772,
            4.773,
            4.774,
            4.775,
            4.776,
            4.777,
            4.7780000000000005,
            4.779,
            4.78,
            4.781,
            4.782,
            4.783,
            4.784,
            4.785,
            4.7860000000000005,
            4.787,
            4.788,
            4.789,
            4.79,
            4.791,
            4.792,
            4.793,
            4.7940000000000005,
            4.795,
            4.796,
            4.797,
            4.798,
            4.799,
            4.8,
            4.801,
            4.8020000000000005,
            4.803,
            4.804,
            4.805,
            4.806,
            4.807,
            4.808,
            4.809,
            4.8100000000000005,
            4.811,
            4.812,
            4.813,
            4.814,
            4.815,
            4.816,
            4.817,
            4.8180000000000005,
            4.819,
            4.82,
            4.821,
            4.822,
            4.823,
            4.824,
            4.825,
            4.8260000000000005,
            4.827,
            4.828,
            4.829,
            4.83,
            4.831,
            4.832,
            4.833,
            4.8340000000000005,
            4.835,
            4.836,
            4.837,
            4.838,
            4.839,
            4.84,
            4.841,
            4.8420000000000005,
            4.843,
            4.844,
            4.845,
            4.846,
            4.847,
            4.848,
            4.849,
            4.8500000000000005,
            4.851,
            4.852,
            4.853,
            4.854,
            4.855,
            4.856,
            4.857,
            4.8580000000000005,
            4.859,
            4.86,
            4.861,
            4.862,
            4.863,
            4.864,
            4.865,
            4.866,
            4.867,
            4.868,
            4.869,
            4.87,
            4.871,
            4.872,
            4.873,
            4.874,
            4.875,
            4.876,
            4.877,
            4.878,
            4.8790000000000004,
            4.88,
            4.881,
            4.882,
            4.883,
            4.884,
            4.885,
            4.886,
            4.8870000000000005,
            4.888,
            4.889,
            4.89,
            4.891,
            4.892,
            4.893,
            4.894,
            4.8950000000000005,
            4.896,
            4.897,
            4.898,
            4.899,
            4.9,
            4.901,
            4.902,
            4.9030000000000005,
            4.904,
            4.905,
            4.906,
            4.907,
            4.908,
            4.909,
            4.91,
            4.9110000000000005,
            4.912,
            4.913,
            4.914,
            4.915,
            4.916,
            4.917,
            4.918,
            4.9190000000000005,
            4.92,
            4.921,
            4.922,
            4.923,
            4.924,
            4.925,
            4.926,
            4.9270000000000005,
            4.928,
            4.929,
            4.93,
            4.931,
            4.932,
            4.933,
            4.934,
            4.9350000000000005,
            4.936,
            4.937,
            4.938,
            4.939,
            4.94,
            4.941,
            4.942,
            4.9430000000000005,
            4.944,
            4.945,
            4.946,
            4.947,
            4.948,
            4.949,
            4.95,
            4.9510000000000005,
            4.952,
            4.953,
            4.954,
            4.955,
            4.956,
            4.957,
            4.958,
            4.9590000000000005,
            4.96,
            4.961,
            4.962,
            4.963,
            4.964,
            4.965,
            4.966,
            4.9670000000000005,
            4.968,
            4.969,
            4.97,
            4.971,
            4.972,
            4.973,
            4.974,
            4.9750000000000005,
            4.976,
            4.977,
            4.978,
            4.979,
            4.98,
            4.981,
            4.982,
            4.9830000000000005,
            4.984,
            4.985,
            4.986,
            4.987,
            4.988,
            4.989,
            4.99,
            4.9910000000000005,
            4.992,
            4.993,
            4.994,
            4.995,
            4.996,
            4.997,
            4.998,
            4.999,
            5.0,
            5.001,
            5.002,
            5.003,
            5.0040000000000004,
            5.005,
            5.006,
            5.007,
            5.008,
            5.009,
            5.01,
            5.011,
            5.0120000000000005,
            5.013,
            5.014,
            5.015,
            5.016,
            5.017,
            5.018,
            5.019,
            5.0200000000000005,
            5.021,
            5.022,
            5.023,
            5.024,
            5.025,
            5.026,
            5.027,
            5.0280000000000005,
            5.029,
            5.03,
            5.031,
            5.032,
            5.033,
            5.034,
            5.035,
            5.0360000000000005,
            5.037,
            5.038,
            5.039,
            5.04,
            5.041,
            5.042,
            5.043,
            5.0440000000000005,
            5.045,
            5.046,
            5.047,
            5.048,
            5.049,
            5.05,
            5.051,
            5.0520000000000005,
            5.053,
            5.054,
            5.055,
            5.056,
            5.057,
            5.058,
            5.059,
            5.0600000000000005,
            5.061,
            5.062,
            5.063,
            5.064,
            5.065,
            5.066,
            5.067,
            5.0680000000000005,
            5.069,
            5.07,
            5.071,
            5.072,
            5.073,
            5.074,
            5.075,
            5.0760000000000005,
            5.077,
            5.078,
            5.079,
            5.08,
            5.081,
            5.082,
            5.083,
            5.0840000000000005,
            5.085,
            5.086,
            5.087,
            5.088,
            5.089,
            5.09,
            5.091,
            5.0920000000000005,
            5.093,
            5.094,
            5.095,
            5.096,
            5.097,
            5.098,
            5.099,
            5.1000000000000005,
            5.101,
            5.102,
            5.103,
            5.104,
            5.105,
            5.106,
            5.107,
            5.1080000000000005,
            5.109,
            5.11,
            5.111,
            5.112,
            5.113,
            5.114,
            5.115,
            5.1160000000000005,
            5.117,
            5.118,
            5.119,
            5.12,
            5.121,
            5.122,
            5.123,
            5.124,
            5.125,
            5.126,
            5.127,
            5.128,
            5.1290000000000004,
            5.13,
            5.131,
            5.132,
            5.133,
            5.134,
            5.135,
            5.136,
            5.1370000000000005,
            5.138,
            5.139,
            5.14,
            5.141,
            5.142,
            5.143,
            5.144,
            5.1450000000000005,
            5.146,
            5.147,
            5.148,
            5.149,
            5.15,
            5.151,
            5.152,
            5.1530000000000005,
            5.154,
            5.155,
            5.156,
            5.157,
            5.158,
            5.159,
            5.16,
            5.1610000000000005,
            5.162,
            5.163,
            5.164,
            5.165,
            5.166,
            5.167,
            5.168,
            5.1690000000000005,
            5.17,
            5.171,
            5.172,
            5.173,
            5.174,
            5.175,
            5.176,
            5.1770000000000005,
            5.178,
            5.179,
            5.18,
            5.181,
            5.182,
            5.183,
            5.184,
            5.1850000000000005,
            5.186,
            5.187,
            5.188,
            5.189,
            5.19,
            5.191,
            5.192,
            5.1930000000000005,
            5.194,
            5.195,
            5.196,
            5.197,
            5.198,
            5.199,
            5.2,
            5.2010000000000005,
            5.202,
            5.203,
            5.204,
            5.205,
            5.206,
            5.207,
            5.208,
            5.2090000000000005,
            5.21,
            5.211,
            5.212,
            5.213,
            5.214,
            5.215,
            5.216,
            5.2170000000000005,
            5.218,
            5.219,
            5.22,
            5.221,
            5.222,
            5.223,
            5.224,
            5.2250000000000005,
            5.226,
            5.227,
            5.228,
            5.229,
            5.23,
            5.231,
            5.232,
            5.2330000000000005,
            5.234,
            5.235,
            5.236,
            5.237,
            5.238,
            5.239,
            5.24,
            5.2410000000000005,
            5.242,
            5.243,
            5.244,
            5.245,
            5.246,
            5.247,
            5.248,
            5.249,
            5.25,
            5.251,
            5.252,
            5.253,
            5.2540000000000004,
            5.255,
            5.256,
            5.257,
            5.258,
            5.259,
            5.26,
            5.261,
            5.2620000000000005,
            5.263,
            5.264,
            5.265,
            5.266,
            5.267,
            5.268,
            5.269,
            5.2700000000000005,
            5.271,
            5.272,
            5.273,
            5.274,
            5.275,
            5.276,
            5.277,
            5.2780000000000005,
            5.279,
            5.28,
            5.281,
            5.282,
            5.283,
            5.284,
            5.285,
            5.2860000000000005,
            5.287,
            5.288,
            5.289,
            5.29,
            5.291,
            5.292,
            5.293,
            5.2940000000000005,
            5.295,
            5.296,
            5.297,
            5.298,
            5.299,
            5.3,
            5.301,
            5.3020000000000005,
            5.303,
            5.304,
            5.305,
            5.306,
            5.307,
            5.308,
            5.309,
            5.3100000000000005,
            5.311,
            5.312,
            5.313,
            5.314,
            5.315,
            5.316,
            5.317,
            5.3180000000000005,
            5.319,
            5.32,
            5.321,
            5.322,
            5.323,
            5.324,
            5.325,
            5.3260000000000005,
            5.327,
            5.328,
            5.329,
            5.33,
            5.331,
            5.332,
            5.333,
            5.3340000000000005,
            5.335,
            5.336,
            5.337,
            5.338,
            5.339,
            5.34,
            5.341,
            5.3420000000000005,
            5.343,
            5.344,
            5.345,
            5.346,
            5.347,
            5.348,
            5.349,
            5.3500000000000005,
            5.351,
            5.352,
            5.353,
            5.354,
            5.355,
            5.356,
            5.357,
            5.3580000000000005,
            5.359,
            5.36,
            5.361,
            5.362,
            5.363,
            5.364,
            5.365,
            5.3660000000000005,
            5.367,
            5.368,
            5.369,
            5.37,
            5.371,
            5.372,
            5.373,
            5.3740000000000006,
            5.375,
            5.376,
            5.377,
            5.378,
            5.3790000000000004,
            5.38,
            5.381,
            5.382,
            5.383,
            5.384,
            5.385,
            5.386,
            5.3870000000000005,
            5.388,
            5.389,
            5.39,
            5.391,
            5.392,
            5.393,
            5.394,
            5.3950000000000005,
            5.396,
            5.397,
            5.398,
            5.399,
            5.4,
            5.401,
            5.402,
            5.4030000000000005,
            5.404,
            5.405,
            5.406,
            5.407,
            5.408,
            5.409,
            5.41,
            5.4110000000000005,
            5.412,
            5.413,
            5.414,
            5.415,
            5.416,
            5.417,
            5.418,
            5.4190000000000005,
            5.42,
            5.421,
            5.422,
            5.423,
            5.424,
            5.425,
            5.426,
            5.4270000000000005,
            5.428,
            5.429,
            5.43,
            5.431,
            5.432,
            5.433,
            5.434,
            5.4350000000000005,
            5.436,
            5.437,
            5.438,
            5.439,
            5.44,
            5.441,
            5.442,
            5.4430000000000005,
            5.444,
            5.445,
            5.446,
            5.447,
            5.448,
            5.449,
            5.45,
            5.4510000000000005,
            5.452,
            5.453,
            5.454,
            5.455,
            5.456,
            5.457,
            5.458,
            5.4590000000000005,
            5.46,
            5.461,
            5.462,
            5.463,
            5.464,
            5.465,
            5.466,
            5.4670000000000005,
            5.468,
            5.469,
            5.47,
            5.471,
            5.472,
            5.473,
            5.474,
            5.4750000000000005,
            5.476,
            5.477,
            5.478,
            5.479,
            5.48,
            5.481,
            5.482,
            5.4830000000000005,
            5.484,
            5.485,
            5.486,
            5.487,
            5.488,
            5.489,
            5.49,
            5.4910000000000005,
            5.492,
            5.493,
            5.494,
            5.495,
            5.496,
            5.497,
            5.498,
            5.4990000000000006,
            5.5,
            5.501,
            5.502,
            5.503,
            5.5040000000000004,
            5.505,
            5.506,
            5.507,
            5.508,
            5.509,
            5.51,
            5.511,
            5.5120000000000005,
            5.513,
            5.514,
            5.515,
            5.516,
            5.517,
            5.518,
            5.519,
            5.5200000000000005,
            5.521,
            5.522,
            5.523,
            5.524,
            5.525,
            5.526,
            5.527,
            5.5280000000000005,
            5.529,
            5.53,
            5.531,
            5.532,
            5.533,
            5.534,
            5.535,
            5.5360000000000005,
            5.537,
            5.538,
            5.539,
            5.54,
            5.541,
            5.542,
            5.543,
            5.5440000000000005,
            5.545,
            5.546,
            5.547,
            5.548,
            5.549,
            5.55,
            5.551,
            5.5520000000000005,
            5.553,
            5.554,
            5.555,
            5.556,
            5.557,
            5.558,
            5.559,
            5.5600000000000005,
            5.561,
            5.562,
            5.563,
            5.564,
            5.565,
            5.566,
            5.567,
            5.5680000000000005,
            5.569,
            5.57,
            5.571,
            5.572,
            5.573,
            5.574,
            5.575,
            5.5760000000000005,
            5.577,
            5.578,
            5.579,
            5.58,
            5.581,
            5.582,
            5.583,
            5.5840000000000005,
            5.585,
            5.586,
            5.587,
            5.588,
            5.589,
            5.59,
            5.591,
            5.5920000000000005,
            5.593,
            5.594,
            5.595,
            5.596,
            5.597,
            5.598,
            5.599,
            5.6000000000000005,
            5.601,
            5.602,
            5.603,
            5.604,
            5.605,
            5.606,
            5.607,
            5.6080000000000005,
            5.609,
            5.61,
            5.611,
            5.612,
            5.613,
            5.614,
            5.615,
            5.6160000000000005,
            5.617,
            5.618,
            5.619,
            5.62,
            5.621,
            5.622,
            5.623,
            5.6240000000000006,
            5.625,
            5.626,
            5.627,
            5.628,
            5.6290000000000004,
            5.63,
            5.631,
            5.632,
            5.633,
            5.634,
            5.635,
            5.636,
            5.6370000000000005,
            5.638,
            5.639,
            5.64,
            5.641,
            5.642,
            5.643,
            5.644,
            5.6450000000000005,
            5.646,
            5.647,
            5.648,
            5.649,
            5.65,
            5.651,
            5.652,
            5.6530000000000005,
            5.654,
            5.655,
            5.656,
            5.657,
            5.658,
            5.659,
            5.66,
            5.6610000000000005,
            5.662,
            5.663,
            5.664,
            5.665,
            5.666,
            5.667,
            5.668,
            5.6690000000000005,
            5.67,
            5.671,
            5.672,
            5.673,
            5.674,
            5.675,
            5.676,
            5.6770000000000005,
            5.678,
            5.679,
            5.68,
            5.681,
            5.682,
            5.683,
            5.684,
            5.6850000000000005,
            5.686,
            5.687,
            5.688,
            5.689,
            5.69,
            5.691,
            5.692,
            5.6930000000000005,
            5.694,
            5.695,
            5.696,
            5.697,
            5.698,
            5.699,
            5.7,
            5.7010000000000005,
            5.702,
            5.703,
            5.704,
            5.705,
            5.706,
            5.707,
            5.708,
            5.7090000000000005,
            5.71,
            5.711,
            5.712,
            5.713,
            5.714,
            5.715,
            5.716,
            5.7170000000000005,
            5.718,
            5.719,
            5.72,
            5.721,
            5.722,
            5.723,
            5.724,
            5.7250000000000005,
            5.726,
            5.727,
            5.728,
            5.729,
            5.73,
            5.731,
            5.732,
            5.7330000000000005,
            5.734,
            5.735,
            5.736,
            5.737,
            5.738,
            5.739,
            5.74,
            5.7410000000000005,
            5.742,
            5.743,
            5.744,
            5.745,
            5.746,
            5.747,
            5.748,
            5.7490000000000006,
            5.75,
            5.751,
            5.752,
            5.753,
            5.7540000000000004,
            5.755,
            5.756,
            5.757000000000001,
            5.758,
            5.759,
            5.76,
            5.761,
            5.7620000000000005,
            5.763,
            5.764,
            5.765,
            5.766,
            5.767,
            5.768,
            5.769,
            5.7700000000000005,
            5.771,
            5.772,
            5.773,
            5.774,
            5.775,
            5.776,
            5.777,
            5.7780000000000005,
            5.779,
            5.78,
            5.781,
            5.782,
            5.783,
            5.784,
            5.785,
            5.7860000000000005,
            5.787,
            5.788,
            5.789,
            5.79,
            5.791,
            5.792,
            5.793,
            5.7940000000000005,
            5.795,
            5.796,
            5.797,
            5.798,
            5.799,
            5.8,
            5.801,
            5.8020000000000005,
            5.803,
            5.804,
            5.805,
            5.806,
            5.807,
            5.808,
            5.809,
            5.8100000000000005,
            5.811,
            5.812,
            5.813,
            5.814,
            5.815,
            5.816,
            5.817,
            5.8180000000000005,
            5.819,
            5.82,
            5.821,
            5.822,
            5.823,
            5.824,
            5.825,
            5.8260000000000005,
            5.827,
            5.828,
            5.829,
            5.83,
            5.831,
            5.832,
            5.833,
            5.8340000000000005,
            5.835,
            5.836,
            5.837,
            5.838,
            5.839,
            5.84,
            5.841,
            5.8420000000000005,
            5.843,
            5.844,
            5.845,
            5.846,
            5.847,
            5.848,
            5.849,
            5.8500000000000005,
            5.851,
            5.852,
            5.853,
            5.854,
            5.855,
            5.856,
            5.857,
            5.8580000000000005,
            5.859,
            5.86,
            5.861,
            5.862,
            5.863,
            5.864,
            5.865,
            5.8660000000000005,
            5.867,
            5.868,
            5.869,
            5.87,
            5.871,
            5.872,
            5.873,
            5.8740000000000006,
            5.875,
            5.876,
            5.877,
            5.878,
            5.8790000000000004,
            5.88,
            5.881,
            5.882000000000001,
            5.883,
            5.884,
            5.885,
            5.886,
            5.8870000000000005,
            5.888,
            5.889,
            5.89,
            5.891,
            5.892,
            5.893,
            5.894,
            5.8950000000000005,
            5.896,
            5.897,
            5.898,
            5.899,
            5.9,
            5.901,
            5.902,
            5.9030000000000005,
            5.904,
            5.905,
            5.906,
            5.907,
            5.908,
            5.909,
            5.91,
            5.9110000000000005,
            5.912,
            5.913,
            5.914,
            5.915,
            5.916,
            5.917,
            5.918,
            5.9190000000000005,
            5.92,
            5.921,
            5.922,
            5.923,
            5.924,
            5.925,
            5.926,
            5.9270000000000005,
            5.928,
            5.929,
            5.93,
            5.931,
            5.932,
            5.933,
            5.934,
            5.9350000000000005,
            5.936,
            5.937,
            5.938,
            5.939,
            5.94,
            5.941,
            5.942,
            5.9430000000000005,
            5.944,
            5.945,
            5.946,
            5.947,
            5.948,
            5.949,
            5.95,
            5.9510000000000005,
            5.952,
            5.953,
            5.954,
            5.955,
            5.956,
            5.957,
            5.958,
            5.9590000000000005,
            5.96,
            5.961,
            5.962,
            5.963,
            5.964,
            5.965,
            5.966,
            5.9670000000000005,
            5.968,
            5.969,
            5.97,
            5.971,
            5.972,
            5.973,
            5.974,
            5.9750000000000005,
            5.976,
            5.977,
            5.978,
            5.979,
            5.98,
            5.981,
            5.982,
            5.9830000000000005,
            5.984,
            5.985,
            5.986,
            5.987,
            5.988,
            5.989,
            5.99,
            5.9910000000000005,
            5.992,
            5.993,
            5.994,
            5.995,
            5.996,
            5.997,
            5.998,
            5.9990000000000006,
            6.0,
            6.001,
            6.002,
            6.003,
            6.0040000000000004,
            6.005,
            6.006,
            6.007000000000001,
            6.008,
            6.009,
            6.01,
            6.011,
            6.0120000000000005,
            6.013,
            6.014,
            6.015000000000001,
            6.016,
            6.017,
            6.018,
            6.019,
            6.0200000000000005,
            6.021,
            6.022,
            6.023,
            6.024,
            6.025,
            6.026,
            6.027,
            6.0280000000000005,
            6.029,
            6.03,
            6.031,
            6.032,
            6.033,
            6.034,
            6.035,
            6.0360000000000005,
            6.037,
            6.038,
            6.039,
            6.04,
            6.041,
            6.042,
            6.043,
            6.0440000000000005,
            6.045,
            6.046,
            6.047,
            6.048,
            6.049,
            6.05,
            6.051,
            6.0520000000000005,
            6.053,
            6.054,
            6.055,
            6.056,
            6.057,
            6.058,
            6.059,
            6.0600000000000005,
            6.061,
            6.062,
            6.063,
            6.064,
            6.065,
            6.066,
            6.067,
            6.0680000000000005,
            6.069,
            6.07,
            6.071,
            6.072,
            6.073,
            6.074,
            6.075,
            6.0760000000000005,
            6.077,
            6.078,
            6.079,
            6.08,
            6.081,
            6.082,
            6.083,
            6.0840000000000005,
            6.085,
            6.086,
            6.087,
            6.088,
            6.089,
            6.09,
            6.091,
            6.0920000000000005,
            6.093,
            6.094,
            6.095,
            6.096,
            6.097,
            6.098,
            6.099,
            6.1000000000000005,
            6.101,
            6.102,
            6.103,
            6.104,
            6.105,
            6.106,
            6.107,
            6.1080000000000005,
            6.109,
            6.11,
            6.111,
            6.112,
            6.113,
            6.114,
            6.115,
            6.1160000000000005,
            6.117,
            6.118,
            6.119,
            6.12,
            6.121,
            6.122,
            6.123,
            6.1240000000000006,
            6.125,
            6.126,
            6.127,
            6.128,
            6.1290000000000004,
            6.13,
            6.131,
            6.132000000000001,
            6.133,
            6.134,
            6.135,
            6.136,
            6.1370000000000005,
            6.138,
            6.139,
            6.140000000000001,
            6.141,
            6.142,
            6.143,
            6.144,
            6.1450000000000005,
            6.146,
            6.147,
            6.148,
            6.149,
            6.15,
            6.151,
            6.152,
            6.1530000000000005,
            6.154,
            6.155,
            6.156,
            6.157,
            6.158,
            6.159,
            6.16,
            6.1610000000000005,
            6.162,
            6.163,
            6.164,
            6.165,
            6.166,
            6.167,
            6.168,
            6.1690000000000005,
            6.17,
            6.171,
            6.172,
            6.173,
            6.174,
            6.175,
            6.176,
            6.1770000000000005,
            6.178,
            6.179,
            6.18,
            6.181,
            6.182,
            6.183,
            6.184,
            6.1850000000000005,
            6.186,
            6.187,
            6.188,
            6.189,
            6.19,
            6.191,
            6.192,
            6.1930000000000005,
            6.194,
            6.195,
            6.196,
            6.197,
            6.198,
            6.199,
            6.2,
            6.2010000000000005,
            6.202,
            6.203,
            6.204,
            6.205,
            6.206,
            6.207,
            6.208,
            6.2090000000000005,
            6.21,
            6.211,
            6.212,
            6.213,
            6.214,
            6.215,
            6.216,
            6.2170000000000005,
            6.218,
            6.219,
            6.22,
            6.221,
            6.222,
            6.223,
            6.224,
            6.2250000000000005,
            6.226,
            6.227,
            6.228,
            6.229,
            6.23,
            6.231,
            6.232,
            6.2330000000000005,
            6.234,
            6.235,
            6.236,
            6.237,
            6.238,
            6.239,
            6.24,
            6.2410000000000005,
            6.242,
            6.243,
            6.244,
            6.245,
            6.246,
            6.247,
            6.248,
            6.2490000000000006,
            6.25,
            6.251,
            6.252,
            6.253,
            6.2540000000000004,
            6.255,
            6.256,
            6.257000000000001,
            6.258,
            6.259,
            6.26,
            6.261,
            6.2620000000000005,
            6.263,
            6.264,
            6.265000000000001,
            6.266,
            6.267,
            6.268,
            6.269,
            6.2700000000000005,
            6.271,
            6.272,
            6.273,
            6.274,
            6.275,
            6.276,
            6.277,
            6.2780000000000005,
            6.279,
            6.28,
            6.281,
            6.282,
            6.283,
            6.284,
            6.285,
            6.2860000000000005,
            6.287,
            6.288,
            6.289,
            6.29,
            6.291,
            6.292,
            6.293,
            6.2940000000000005,
            6.295,
            6.296,
            6.297,
            6.298,
            6.299,
            6.3,
            6.301,
            6.3020000000000005,
            6.303,
            6.304,
            6.305,
            6.306,
            6.307,
            6.308,
            6.309,
            6.3100000000000005,
            6.311,
            6.312,
            6.313,
            6.314,
            6.315,
            6.316,
            6.317,
            6.3180000000000005,
            6.319,
            6.32,
            6.321,
            6.322,
            6.323,
            6.324,
            6.325,
            6.3260000000000005,
            6.327,
            6.328,
            6.329,
            6.33,
            6.331,
            6.332,
            6.333,
            6.3340000000000005,
            6.335,
            6.336,
            6.337,
            6.338,
            6.339,
            6.34,
            6.341,
            6.3420000000000005,
            6.343,
            6.344,
            6.345,
            6.346,
            6.347,
            6.348,
            6.349,
            6.3500000000000005,
            6.351,
            6.352,
            6.353,
            6.354,
            6.355,
            6.356,
            6.357,
            6.3580000000000005,
            6.359,
            6.36,
            6.361,
            6.362,
            6.363,
            6.364,
            6.365,
            6.3660000000000005,
            6.367,
            6.368,
            6.369,
            6.37,
            6.371,
            6.372,
            6.373,
            6.3740000000000006,
            6.375,
            6.376,
            6.377,
            6.378,
            6.3790000000000004,
            6.38,
            6.381,
            6.382000000000001,
            6.383,
            6.384,
            6.385,
            6.386,
            6.3870000000000005,
            6.388,
            6.389,
            6.390000000000001,
            6.391,
            6.392,
            6.393,
            6.394,
            6.3950000000000005,
            6.396,
            6.397,
            6.398000000000001,
            6.399,
            6.4,
            6.401,
            6.402,
            6.4030000000000005,
            6.404,
            6.405,
            6.406,
            6.407,
            6.408,
            6.409,
            6.41,
            6.4110000000000005,
            6.412,
            6.413,
            6.414,
            6.415,
            6.416,
            6.417,
            6.418,
            6.4190000000000005,
            6.42,
            6.421,
            6.422,
            6.423,
            6.424,
            6.425,
            6.426,
            6.4270000000000005,
            6.428,
            6.429,
            6.43,
            6.431,
            6.432,
            6.433,
            6.434,
            6.4350000000000005,
            6.436,
            6.437,
            6.438,
            6.439,
            6.44,
            6.441,
            6.442,
            6.4430000000000005,
            6.444,
            6.445,
            6.446,
            6.447,
            6.448,
            6.449,
            6.45,
            6.4510000000000005,
            6.452,
            6.453,
            6.454,
            6.455,
            6.456,
            6.457,
            6.458,
            6.4590000000000005,
            6.46,
            6.461,
            6.462,
            6.463,
            6.464,
            6.465,
            6.466,
            6.4670000000000005,
            6.468,
            6.469,
            6.47,
            6.471,
            6.472,
            6.473,
            6.474,
            6.4750000000000005,
            6.476,
            6.477,
            6.478,
            6.479,
            6.48,
            6.481,
            6.482,
            6.4830000000000005,
            6.484,
            6.485,
            6.486,
            6.487,
            6.488,
            6.489,
            6.49,
            6.4910000000000005,
            6.492,
            6.493,
            6.494,
            6.495,
            6.496,
            6.497,
            6.498,
            6.4990000000000006,
            6.5,
            6.501,
            6.502,
            6.503,
            6.5040000000000004,
            6.505,
            6.506,
            6.507000000000001,
            6.508,
            6.509,
            6.51,
            6.511,
            6.5120000000000005,
            6.513,
            6.514,
            6.515000000000001,
            6.516,
            6.517,
            6.518,
            6.519,
            6.5200000000000005,
            6.521,
            6.522,
            6.523000000000001,
            6.524,
            6.525,
            6.526,
            6.527,
            6.5280000000000005,
            6.529,
            6.53,
            6.531,
            6.532,
            6.533,
            6.534,
            6.535,
            6.5360000000000005,
            6.537,
            6.538,
            6.539,
            6.54,
            6.541,
            6.542,
            6.543,
            6.5440000000000005,
            6.545,
            6.546,
            6.547,
            6.548,
            6.549,
            6.55,
            6.551,
            6.5520000000000005,
            6.553,
            6.554,
            6.555,
            6.556,
            6.557,
            6.558,
            6.559,
            6.5600000000000005,
            6.561,
            6.562,
            6.563,
            6.564,
            6.565,
            6.566,
            6.567,
            6.5680000000000005,
            6.569,
            6.57,
            6.571,
            6.572,
            6.573,
            6.574,
            6.575,
            6.5760000000000005,
            6.577,
            6.578,
            6.579,
            6.58,
            6.581,
            6.582,
            6.583,
            6.5840000000000005,
            6.585,
            6.586,
            6.587,
            6.588,
            6.589,
            6.59,
            6.591,
            6.5920000000000005,
            6.593,
            6.594,
            6.595,
            6.596,
            6.597,
            6.598,
            6.599,
            6.6000000000000005,
            6.601,
            6.602,
            6.603,
            6.604,
            6.605,
            6.606,
            6.607,
            6.6080000000000005,
            6.609,
            6.61,
            6.611,
            6.612,
            6.613,
            6.614,
            6.615,
            6.6160000000000005,
            6.617,
            6.618,
            6.619,
            6.62,
            6.621,
            6.622,
            6.623,
            6.6240000000000006,
            6.625,
            6.626,
            6.627,
            6.628,
            6.6290000000000004,
            6.63,
            6.631,
            6.632000000000001,
            6.633,
            6.634,
            6.635,
            6.636,
            6.6370000000000005,
            6.638,
            6.639,
            6.640000000000001,
            6.641,
            6.642,
            6.643,
            6.644,
            6.6450000000000005,
            6.646,
            6.647,
            6.648000000000001,
            6.649,
            6.65,
            6.651,
            6.652,
            6.6530000000000005,
            6.654,
            6.655,
            6.656000000000001,
            6.657,
            6.658,
            6.659,
            6.66,
            6.6610000000000005,
            6.662,
            6.663,
            6.664,
            6.665,
            6.666,
            6.667,
            6.668,
            6.6690000000000005,
            6.67,
            6.671,
            6.672,
            6.673,
            6.674,
            6.675,
            6.676,
            6.6770000000000005,
            6.678,
            6.679,
            6.68,
            6.681,
            6.682,
            6.683,
            6.684,
            6.6850000000000005,
            6.686,
            6.687,
            6.688,
            6.689,
            6.69,
            6.691,
            6.692,
            6.6930000000000005,
            6.694,
            6.695,
            6.696,
            6.697,
            6.698,
            6.699,
            6.7,
            6.7010000000000005,
            6.702,
            6.703,
            6.704,
            6.705,
            6.706,
            6.707,
            6.708,
            6.7090000000000005,
            6.71,
            6.711,
            6.712,
            6.713,
            6.714,
            6.715,
            6.716,
            6.7170000000000005,
            6.718,
            6.719,
            6.72,
            6.721,
            6.722,
            6.723,
            6.724,
            6.7250000000000005,
            6.726,
            6.727,
            6.728,
            6.729,
            6.73,
            6.731,
            6.732,
            6.7330000000000005,
            6.734,
            6.735,
            6.736,
            6.737,
            6.738,
            6.739,
            6.74,
            6.7410000000000005,
            6.742,
            6.743,
            6.744,
            6.745,
            6.746,
            6.747,
            6.748,
            6.7490000000000006,
            6.75,
            6.751,
            6.752,
            6.753,
            6.7540000000000004,
            6.755,
            6.756,
            6.757000000000001,
            6.758,
            6.759,
            6.76,
            6.761,
            6.7620000000000005,
            6.763,
            6.764,
            6.765000000000001,
            6.766,
            6.767,
            6.768,
            6.769,
            6.7700000000000005,
            6.771,
            6.772,
            6.773000000000001,
            6.774,
            6.775,
            6.776,
            6.777,
            6.7780000000000005,
            6.779,
            6.78,
            6.781000000000001,
            6.782,
            6.783,
            6.784,
            6.785,
            6.7860000000000005,
            6.787,
            6.788,
            6.789,
            6.79,
            6.791,
            6.792,
            6.793,
            6.7940000000000005,
            6.795,
            6.796,
            6.797,
            6.798,
            6.799,
            6.8,
            6.801,
            6.8020000000000005,
            6.803,
            6.804,
            6.805,
            6.806,
            6.807,
            6.808,
            6.809,
            6.8100000000000005,
            6.811,
            6.812,
            6.813,
            6.814,
            6.815,
            6.816,
            6.817,
            6.8180000000000005,
            6.819,
            6.82,
            6.821,
            6.822,
            6.823,
            6.824,
            6.825,
            6.8260000000000005,
            6.827,
            6.828,
            6.829,
            6.83,
            6.831,
            6.832,
            6.833,
            6.8340000000000005,
            6.835,
            6.836,
            6.837,
            6.838,
            6.839,
            6.84,
            6.841,
            6.8420000000000005,
            6.843,
            6.844,
            6.845,
            6.846,
            6.847,
            6.848,
            6.849,
            6.8500000000000005,
            6.851,
            6.852,
            6.853,
            6.854,
            6.855,
            6.856,
            6.857,
            6.8580000000000005,
            6.859,
            6.86,
            6.861,
            6.862,
            6.863,
            6.864,
            6.865,
            6.8660000000000005,
            6.867,
            6.868,
            6.869,
            6.87,
            6.871,
            6.872,
            6.873,
            6.8740000000000006,
            6.875,
            6.876,
            6.877,
            6.878,
            6.8790000000000004,
            6.88,
            6.881,
            6.882000000000001,
            6.883,
            6.884,
            6.885,
            6.886,
            6.8870000000000005,
            6.888,
            6.889,
            6.890000000000001,
            6.891,
            6.892,
            6.893,
            6.894,
            6.8950000000000005,
            6.896,
            6.897,
            6.898000000000001,
            6.899,
            6.9,
            6.901,
            6.902,
            6.9030000000000005,
            6.904,
            6.905,
            6.906000000000001,
            6.907,
            6.908,
            6.909,
            6.91,
            6.9110000000000005,
            6.912,
            6.913,
            6.914,
            6.915,
            6.916,
            6.917,
            6.918,
            6.9190000000000005,
            6.92,
            6.921,
            6.922,
            6.923,
            6.924,
            6.925,
            6.926,
            6.9270000000000005,
            6.928,
            6.929,
            6.93,
            6.931,
            6.932,
            6.933,
            6.934,
            6.9350000000000005,
            6.936,
            6.937,
            6.938,
            6.939,
            6.94,
            6.941,
            6.942,
            6.9430000000000005,
            6.944,
            6.945,
            6.946,
            6.947,
            6.948,
            6.949,
            6.95,
            6.9510000000000005,
            6.952,
            6.953,
            6.954,
            6.955,
            6.956,
            6.957,
            6.958,
            6.9590000000000005,
            6.96,
            6.961,
            6.962,
            6.963,
            6.964,
            6.965,
            6.966,
            6.9670000000000005,
            6.968,
            6.969,
            6.97,
            6.971,
            6.972,
            6.973,
            6.974,
            6.9750000000000005,
            6.976,
            6.977,
            6.978,
            6.979,
            6.98,
            6.981,
            6.982,
            6.9830000000000005,
            6.984,
            6.985,
            6.986,
            6.987,
            6.988,
            6.989,
            6.99,
            6.9910000000000005,
            6.992,
            6.993,
            6.994,
            6.995,
            6.996,
            6.997,
            6.998,
            6.9990000000000006,
            7.0,
            7.001,
            7.002,
            7.003,
            7.0040000000000004,
            7.005,
            7.006,
            7.007000000000001,
            7.008,
            7.009,
            7.01,
            7.011,
            7.0120000000000005,
            7.013,
            7.014,
            7.015000000000001,
            7.016,
            7.017,
            7.018,
            7.019,
            7.0200000000000005,
            7.021,
            7.022,
            7.023000000000001,
            7.024,
            7.025,
            7.026,
            7.027,
            7.0280000000000005,
            7.029,
            7.03,
            7.031000000000001,
            7.032,
            7.033,
            7.034,
            7.035,
            7.0360000000000005,
            7.037,
            7.038,
            7.039000000000001,
            7.04,
            7.041,
            7.042,
            7.043,
            7.0440000000000005,
            7.045,
            7.046,
            7.047,
            7.048,
            7.049,
            7.05,
            7.051,
            7.0520000000000005,
            7.053,
            7.054,
            7.055,
            7.056,
            7.057,
            7.058,
            7.059,
            7.0600000000000005,
            7.061,
            7.062,
            7.063,
            7.064,
            7.065,
            7.066,
            7.067,
            7.0680000000000005,
            7.069,
            7.07,
            7.071,
            7.072,
            7.073,
            7.074,
            7.075,
            7.0760000000000005,
            7.077,
            7.078,
            7.079,
            7.08,
            7.081,
            7.082,
            7.083,
            7.0840000000000005,
            7.085,
            7.086,
            7.087,
            7.088,
            7.089,
            7.09,
            7.091,
            7.0920000000000005,
            7.093,
            7.094,
            7.095,
            7.096,
            7.097,
            7.098,
            7.099,
            7.1000000000000005,
            7.101,
            7.102,
            7.103,
            7.104,
            7.105,
            7.106,
            7.107,
            7.1080000000000005,
            7.109,
            7.11,
            7.111,
            7.112,
            7.113,
            7.114,
            7.115,
            7.1160000000000005,
            7.117,
            7.118,
            7.119,
            7.12,
            7.121,
            7.122,
            7.123,
            7.1240000000000006,
            7.125,
            7.126,
            7.127,
            7.128,
            7.1290000000000004,
            7.13,
            7.131,
            7.132000000000001,
            7.133,
            7.134,
            7.135,
            7.136,
            7.1370000000000005,
            7.138,
            7.139,
            7.140000000000001,
            7.141,
            7.142,
            7.143,
            7.144,
            7.1450000000000005,
            7.146,
            7.147,
            7.148000000000001,
            7.149,
            7.15,
            7.151,
            7.152,
            7.1530000000000005,
            7.154,
            7.155,
            7.156000000000001,
            7.157,
            7.158,
            7.159,
            7.16,
            7.1610000000000005,
            7.162,
            7.163,
            7.164000000000001,
            7.165,
            7.166,
            7.167,
            7.168,
            7.1690000000000005,
            7.17,
            7.171,
            7.172,
            7.173,
            7.174,
            7.175,
            7.176,
            7.1770000000000005,
            7.178,
            7.179,
            7.18,
            7.181,
            7.182,
            7.183,
            7.184,
            7.1850000000000005,
            7.186,
            7.187,
            7.188,
            7.189,
            7.19,
            7.191,
            7.192,
            7.1930000000000005,
            7.194,
            7.195,
            7.196,
            7.197,
            7.198,
            7.199,
            7.2,
            7.2010000000000005,
            7.202,
            7.203,
            7.204,
            7.205,
            7.206,
            7.207,
            7.208,
            7.2090000000000005,
            7.21,
            7.211,
            7.212,
            7.213,
            7.214,
            7.215,
            7.216,
            7.2170000000000005,
            7.218,
            7.219,
            7.22,
            7.221,
            7.222,
            7.223,
            7.224,
            7.2250000000000005,
            7.226,
            7.227,
            7.228,
            7.229,
            7.23,
            7.231,
            7.232,
            7.2330000000000005,
            7.234,
            7.235,
            7.236,
            7.237,
            7.238,
            7.239,
            7.24,
            7.2410000000000005,
            7.242,
            7.243,
            7.244,
            7.245,
            7.246,
            7.247,
            7.248,
            7.2490000000000006,
            7.25,
            7.251,
            7.252,
            7.253,
            7.2540000000000004,
            7.255,
            7.256,
            7.257000000000001,
            7.258,
            7.259,
            7.26,
            7.261,
            7.2620000000000005,
            7.263,
            7.264,
            7.265000000000001,
            7.266,
            7.267,
            7.268,
            7.269,
            7.2700000000000005,
            7.271,
            7.272,
            7.273000000000001,
            7.274,
            7.275,
            7.276,
            7.277,
            7.2780000000000005,
            7.279,
            7.28,
            7.281000000000001,
            7.282,
            7.283,
            7.284,
            7.285,
            7.2860000000000005,
            7.287,
            7.288,
            7.289000000000001,
            7.29,
            7.291,
            7.292,
            7.293,
            7.2940000000000005,
            7.295,
            7.296,
            7.297,
            7.298,
            7.299,
            7.3,
            7.301,
            7.3020000000000005,
            7.303,
            7.304,
            7.305,
            7.306,
            7.307,
            7.308,
            7.309,
            7.3100000000000005,
            7.311,
            7.312,
            7.313,
            7.314,
            7.315,
            7.316,
            7.317,
            7.3180000000000005,
            7.319,
            7.32,
            7.321,
            7.322,
            7.323,
            7.324,
            7.325,
            7.3260000000000005,
            7.327,
            7.328,
            7.329,
            7.33,
            7.331,
            7.332,
            7.333,
            7.3340000000000005,
            7.335,
            7.336,
            7.337,
            7.338,
            7.339,
            7.34,
            7.341,
            7.3420000000000005,
            7.343,
            7.344,
            7.345,
            7.346,
            7.347,
            7.348,
            7.349,
            7.3500000000000005,
            7.351,
            7.352,
            7.353,
            7.354,
            7.355,
            7.356,
            7.357,
            7.3580000000000005,
            7.359,
            7.36,
            7.361,
            7.362,
            7.363,
            7.364,
            7.365,
            7.3660000000000005,
            7.367,
            7.368,
            7.369,
            7.37,
            7.371,
            7.372,
            7.373,
            7.3740000000000006,
            7.375,
            7.376,
            7.377,
            7.378,
            7.3790000000000004,
            7.38,
            7.381,
            7.382000000000001,
            7.383,
            7.384,
            7.385,
            7.386,
            7.3870000000000005,
            7.388,
            7.389,
            7.390000000000001,
            7.391,
            7.392,
            7.393,
            7.394,
            7.3950000000000005,
            7.396,
            7.397,
            7.398000000000001,
            7.399,
            7.4,
            7.401,
            7.402,
            7.4030000000000005,
            7.404,
            7.405,
            7.406000000000001,
            7.407,
            7.408,
            7.409,
            7.41,
            7.4110000000000005,
            7.412,
            7.413,
            7.414000000000001,
            7.415,
            7.416,
            7.417,
            7.418,
            7.4190000000000005,
            7.42,
            7.421,
            7.422000000000001,
            7.423,
            7.424,
            7.425,
            7.426,
            7.4270000000000005,
            7.428,
            7.429,
            7.43,
            7.431,
            7.432,
            7.433,
            7.434,
            7.4350000000000005,
            7.436,
            7.437,
            7.438,
            7.439,
            7.44,
            7.441,
            7.442,
            7.4430000000000005,
            7.444,
            7.445,
            7.446,
            7.447,
            7.448,
            7.449,
            7.45,
            7.4510000000000005,
            7.452,
            7.453,
            7.454,
            7.455,
            7.456,
            7.457,
            7.458,
            7.4590000000000005,
            7.46,
            7.461,
            7.462,
            7.463,
            7.464,
            7.465,
            7.466,
            7.4670000000000005,
            7.468,
            7.469,
            7.47,
            7.471,
            7.472,
            7.473,
            7.474,
            7.4750000000000005,
            7.476,
            7.477,
            7.478,
            7.479,
            7.48,
            7.481,
            7.482,
            7.4830000000000005,
            7.484,
            7.485,
            7.486,
            7.487,
            7.488,
            7.489,
            7.49,
            7.4910000000000005,
            7.492,
            7.493,
            7.494,
            7.495,
            7.496,
            7.497,
            7.498,
            7.4990000000000006,
            7.5,
            7.501,
            7.502,
            7.503,
            7.5040000000000004,
            7.505,
            7.506,
            7.507000000000001,
            7.508,
            7.509,
            7.51,
            7.511,
            7.5120000000000005,
            7.513,
            7.514,
            7.515000000000001,
            7.516,
            7.517,
            7.518,
            7.519,
            7.5200000000000005,
            7.521,
            7.522,
            7.523000000000001,
            7.524,
            7.525,
            7.526,
            7.527,
            7.5280000000000005,
            7.529,
            7.53,
            7.531000000000001,
            7.532,
            7.533,
            7.534,
            7.535,
            7.5360000000000005,
            7.537,
            7.538,
            7.539000000000001,
            7.54,
            7.541,
            7.542,
            7.543,
            7.5440000000000005,
            7.545,
            7.546,
            7.547000000000001,
            7.548,
            7.549,
            7.55,
            7.551,
            7.5520000000000005,
            7.553,
            7.554,
            7.555,
            7.556,
            7.557,
            7.558,
            7.559,
            7.5600000000000005,
            7.561,
            7.562,
            7.563,
            7.564,
            7.565,
            7.566,
            7.567,
            7.5680000000000005,
            7.569,
            7.57,
            7.571,
            7.572,
            7.573,
            7.574,
            7.575,
            7.5760000000000005,
            7.577,
            7.578,
            7.579,
            7.58,
            7.581,
            7.582,
            7.583,
            7.5840000000000005,
            7.585,
            7.586,
            7.587,
            7.588,
            7.589,
            7.59,
            7.591,
            7.5920000000000005,
            7.593,
            7.594,
            7.595,
            7.596,
            7.597,
            7.598,
            7.599,
            7.6000000000000005,
            7.601,
            7.602,
            7.603,
            7.604,
            7.605,
            7.606,
            7.607,
            7.6080000000000005,
            7.609,
            7.61,
            7.611,
            7.612,
            7.613,
            7.614,
            7.615,
            7.6160000000000005,
            7.617,
            7.618,
            7.619,
            7.62,
            7.621,
            7.622,
            7.623,
            7.6240000000000006,
            7.625,
            7.626,
            7.627,
            7.628,
            7.6290000000000004,
            7.63,
            7.631,
            7.632000000000001,
            7.633,
            7.634,
            7.635,
            7.636,
            7.6370000000000005,
            7.638,
            7.639,
            7.640000000000001,
            7.641,
            7.642,
            7.643,
            7.644,
            7.6450000000000005,
            7.646,
            7.647,
            7.648000000000001,
            7.649,
            7.65,
            7.651,
            7.652,
            7.6530000000000005,
            7.654,
            7.655,
            7.656000000000001,
            7.657,
            7.658,
            7.659,
            7.66,
            7.6610000000000005,
            7.662,
            7.663,
            7.664000000000001,
            7.665,
            7.666,
            7.667,
            7.668,
            7.6690000000000005,
            7.67,
            7.671,
            7.672000000000001,
            7.673,
            7.674,
            7.675,
            7.676,
            7.6770000000000005,
            7.678,
            7.679,
            7.68,
            7.681,
            7.682,
            7.683,
            7.684,
            7.6850000000000005,
            7.686,
            7.687,
            7.688,
            7.689,
            7.69,
            7.691,
            7.692,
            7.6930000000000005,
            7.694,
            7.695,
            7.696,
            7.697,
            7.698,
            7.699,
            7.7,
            7.7010000000000005,
            7.702,
            7.703,
            7.704,
            7.705,
            7.706,
            7.707,
            7.708,
            7.7090000000000005,
            7.71,
            7.711,
            7.712,
            7.713,
            7.714,
            7.715,
            7.716,
            7.7170000000000005,
            7.718,
            7.719,
            7.72,
            7.721,
            7.722,
            7.723,
            7.724,
            7.7250000000000005,
            7.726,
            7.727,
            7.728,
            7.729,
            7.73,
            7.731,
            7.732,
            7.7330000000000005,
            7.734,
            7.735,
            7.736,
            7.737,
            7.738,
            7.739,
            7.74,
            7.7410000000000005,
            7.742,
            7.743,
            7.744,
            7.745,
            7.746,
            7.747,
            7.748,
            7.7490000000000006,
            7.75,
            7.751,
            7.752,
            7.753,
            7.7540000000000004,
            7.755,
            7.756,
            7.757000000000001,
            7.758,
            7.759,
            7.76,
            7.761,
            7.7620000000000005,
            7.763,
            7.764,
            7.765000000000001,
            7.766,
            7.767,
            7.768,
            7.769,
            7.7700000000000005,
            7.771,
            7.772,
            7.773000000000001,
            7.774,
            7.775,
            7.776,
            7.777,
            7.7780000000000005,
            7.779,
            7.78,
            7.781000000000001,
            7.782,
            7.783,
            7.784,
            7.785,
            7.7860000000000005,
            7.787,
            7.788,
            7.789000000000001,
            7.79,
            7.791,
            7.792,
            7.793,
            7.7940000000000005,
            7.795,
            7.796,
            7.797000000000001,
            7.798,
            7.799,
            7.8,
            7.801,
            7.8020000000000005,
            7.803,
            7.804,
            7.805000000000001,
            7.806,
            7.807,
            7.808,
            7.809,
            7.8100000000000005,
            7.811,
            7.812,
            7.813,
            7.814,
            7.815,
            7.816,
            7.817,
            7.8180000000000005,
            7.819,
            7.82,
            7.821,
            7.822,
            7.823,
            7.824,
            7.825,
            7.8260000000000005,
            7.827,
            7.828,
            7.829,
            7.83,
            7.831,
            7.832,
            7.833,
            7.8340000000000005,
            7.835,
            7.836,
            7.837,
            7.838,
            7.839,
            7.84,
            7.841,
            7.8420000000000005,
            7.843,
            7.844,
            7.845,
            7.846,
            7.847,
            7.848,
            7.849,
            7.8500000000000005,
            7.851,
            7.852,
            7.853,
            7.854,
            7.855,
            7.856,
            7.857,
            7.8580000000000005,
            7.859,
            7.86,
            7.861,
            7.862,
            7.863,
            7.864,
            7.865,
            7.8660000000000005,
            7.867,
            7.868,
            7.869,
            7.87,
            7.871,
            7.872,
            7.873,
            7.8740000000000006,
            7.875,
            7.876,
            7.877,
            7.878,
            7.8790000000000004,
            7.88,
            7.881,
            7.882000000000001,
            7.883,
            7.884,
            7.885,
            7.886,
            7.8870000000000005,
            7.888,
            7.889,
            7.890000000000001,
            7.891,
            7.892,
            7.893,
            7.894,
            7.8950000000000005,
            7.896,
            7.897,
            7.898000000000001,
            7.899,
            7.9,
            7.901,
            7.902,
            7.9030000000000005,
            7.904,
            7.905,
            7.906000000000001,
            7.907,
            7.908,
            7.909,
            7.91,
            7.9110000000000005,
            7.912,
            7.913,
            7.914000000000001,
            7.915,
            7.916,
            7.917,
            7.918,
            7.9190000000000005,
            7.92,
            7.921,
            7.922000000000001,
            7.923,
            7.924,
            7.925,
            7.926,
            7.9270000000000005,
            7.928,
            7.929,
            7.930000000000001,
            7.931,
            7.932,
            7.933,
            7.934,
            7.9350000000000005,
            7.936,
            7.937,
            7.938,
            7.939,
            7.94,
            7.941,
            7.942,
            7.9430000000000005,
            7.944,
            7.945,
            7.946,
            7.947,
            7.948,
            7.949,
            7.95,
            7.9510000000000005,
            7.952,
            7.953,
            7.954,
            7.955,
            7.956,
            7.957,
            7.958,
            7.9590000000000005,
            7.96,
            7.961,
            7.962,
            7.963,
            7.964,
            7.965,
            7.966,
            7.9670000000000005,
            7.968,
            7.969,
            7.97,
            7.971,
            7.972,
            7.973,
            7.974,
            7.9750000000000005,
            7.976,
            7.977,
            7.978,
            7.979,
            7.98,
            7.981,
            7.982,
            7.9830000000000005,
            7.984,
            7.985,
            7.986,
            7.987,
            7.988,
            7.989,
            7.99,
            7.9910000000000005,
            7.992,
            7.993,
            7.994,
            7.995,
            7.996,
            7.997,
            7.998,
            7.9990000000000006,
            8.0,
            8.001,
            8.002,
            8.003,
            8.004,
            8.005,
            8.006,
            8.007,
            8.008000000000001,
            8.009,
            8.01,
            8.011000000000001,
            8.012,
            8.013,
            8.014,
            8.015,
            8.016,
            8.017,
            8.018,
            8.019,
            8.02,
            8.021,
            8.022,
            8.023,
            8.024000000000001,
            8.025,
            8.026,
            8.027000000000001,
            8.028,
            8.029,
            8.03,
            8.031,
            8.032,
            8.033,
            8.034,
            8.035,
            8.036,
            8.037,
            8.038,
            8.039,
            8.040000000000001,
            8.041,
            8.042,
            8.043000000000001,
            8.044,
            8.045,
            8.046,
            8.047,
            8.048,
            8.049,
            8.05,
            8.051,
            8.052,
            8.053,
            8.054,
            8.055,
            8.056000000000001,
            8.057,
            8.058,
            8.059000000000001,
            8.06,
            8.061,
            8.062,
            8.063,
            8.064,
            8.065,
            8.066,
            8.067,
            8.068,
            8.069,
            8.07,
            8.071,
            8.072000000000001,
            8.073,
            8.074,
            8.075,
            8.076,
            8.077,
            8.078,
            8.079,
            8.08,
            8.081,
            8.082,
            8.083,
            8.084,
            8.085,
            8.086,
            8.087,
            8.088000000000001,
            8.089,
            8.09,
            8.091,
            8.092,
            8.093,
            8.094,
            8.095,
            8.096,
            8.097,
            8.098,
            8.099,
            8.1,
            8.101,
            8.102,
            8.103,
            8.104000000000001,
            8.105,
            8.106,
            8.107,
            8.108,
            8.109,
            8.11,
            8.111,
            8.112,
            8.113,
            8.114,
            8.115,
            8.116,
            8.117,
            8.118,
            8.119,
            8.120000000000001,
            8.121,
            8.122,
            8.123,
            8.124,
            8.125,
            8.126,
            8.127,
            8.128,
            8.129,
            8.13,
            8.131,
            8.132,
            8.133000000000001,
            8.134,
            8.135,
            8.136000000000001,
            8.137,
            8.138,
            8.139,
            8.14,
            8.141,
            8.142,
            8.143,
            8.144,
            8.145,
            8.146,
            8.147,
            8.148,
            8.149000000000001,
            8.15,
            8.151,
            8.152000000000001,
            8.153,
            8.154,
            8.155,
            8.156,
            8.157,
            8.158,
            8.159,
            8.16,
            8.161,
            8.162,
            8.163,
            8.164,
            8.165000000000001,
            8.166,
            8.167,
            8.168000000000001,
            8.169,
            8.17,
            8.171,
            8.172,
            8.173,
            8.174,
            8.175,
            8.176,
            8.177,
            8.178,
            8.179,
            8.18,
            8.181000000000001,
            8.182,
            8.183,
            8.184000000000001,
            8.185,
            8.186,
            8.187,
            8.188,
            8.189,
            8.19,
            8.191,
            8.192,
            8.193,
            8.194,
            8.195,
            8.196,
            8.197000000000001,
            8.198,
            8.199,
            8.2,
            8.201,
            8.202,
            8.203,
            8.204,
            8.205,
            8.206,
            8.207,
            8.208,
            8.209,
            8.21,
            8.211,
            8.212,
            8.213000000000001,
            8.214,
            8.215,
            8.216,
            8.217,
            8.218,
            8.219,
            8.22,
            8.221,
            8.222,
            8.223,
            8.224,
            8.225,
            8.226,
            8.227,
            8.228,
            8.229000000000001,
            8.23,
            8.231,
            8.232,
            8.233,
            8.234,
            8.235,
            8.236,
            8.237,
            8.238,
            8.239,
            8.24,
            8.241,
            8.242,
            8.243,
            8.244,
            8.245000000000001,
            8.246,
            8.247,
            8.248,
            8.249,
            8.25,
            8.251,
            8.252,
            8.253,
            8.254,
            8.255,
            8.256,
            8.257,
            8.258000000000001,
            8.259,
            8.26,
            8.261000000000001,
            8.262,
            8.263,
            8.264,
            8.265,
            8.266,
            8.267,
            8.268,
            8.269,
            8.27,
            8.271,
            8.272,
            8.273,
            8.274000000000001,
            8.275,
            8.276,
            8.277000000000001,
            8.278,
            8.279,
            8.28,
            8.281,
            8.282,
            8.283,
            8.284,
            8.285,
            8.286,
            8.287,
            8.288,
            8.289,
            8.290000000000001,
            8.291,
            8.292,
            8.293000000000001,
            8.294,
            8.295,
            8.296,
            8.297,
            8.298,
            8.299,
            8.3,
            8.301,
            8.302,
            8.303,
            8.304,
            8.305,
            8.306000000000001,
            8.307,
            8.308,
            8.309000000000001,
            8.31,
            8.311,
            8.312,
            8.313,
            8.314,
            8.315,
            8.316,
            8.317,
            8.318,
            8.319,
            8.32,
            8.321,
            8.322000000000001,
            8.323,
            8.324,
            8.325,
            8.326,
            8.327,
            8.328,
            8.329,
            8.33,
            8.331,
            8.332,
            8.333,
            8.334,
            8.335,
            8.336,
            8.337,
            8.338000000000001,
            8.339,
            8.34,
            8.341,
            8.342,
            8.343,
            8.344,
            8.345,
            8.346,
            8.347,
            8.348,
            8.349,
            8.35,
            8.351,
            8.352,
            8.353,
            8.354000000000001,
            8.355,
            8.356,
            8.357,
            8.358,
            8.359,
            8.36,
            8.361,
            8.362,
            8.363,
            8.364,
            8.365,
            8.366,
            8.367,
            8.368,
            8.369,
            8.370000000000001,
            8.371,
            8.372,
            8.373,
            8.374,
            8.375,
            8.376,
            8.377,
            8.378,
            8.379,
            8.38,
            8.381,
            8.382,
            8.383000000000001,
            8.384,
            8.385,
            8.386000000000001,
            8.387,
            8.388,
            8.389,
            8.39,
            8.391,
            8.392,
            8.393,
            8.394,
            8.395,
            8.396,
            8.397,
            8.398,
            8.399000000000001,
            8.4,
            8.401,
            8.402000000000001,
            8.403,
            8.404,
            8.405,
            8.406,
            8.407,
            8.408,
            8.409,
            8.41,
            8.411,
            8.412,
            8.413,
            8.414,
            8.415000000000001,
            8.416,
            8.417,
            8.418000000000001,
            8.419,
            8.42,
            8.421,
            8.422,
            8.423,
            8.424,
            8.425,
            8.426,
            8.427,
            8.428,
            8.429,
            8.43,
            8.431000000000001,
            8.432,
            8.433,
            8.434000000000001,
            8.435,
            8.436,
            8.437,
            8.438,
            8.439,
            8.44,
            8.441,
            8.442,
            8.443,
            8.444,
            8.445,
            8.446,
            8.447000000000001,
            8.448,
            8.449,
            8.45,
            8.451,
            8.452,
            8.453,
            8.454,
            8.455,
            8.456,
            8.457,
            8.458,
            8.459,
            8.46,
            8.461,
            8.462,
            8.463000000000001,
            8.464,
            8.465,
            8.466,
            8.467,
            8.468,
            8.469,
            8.47,
            8.471,
            8.472,
            8.473,
            8.474,
            8.475,
            8.476,
            8.477,
            8.478,
            8.479000000000001,
            8.48,
            8.481,
            8.482,
            8.483,
            8.484,
            8.485,
            8.486,
            8.487,
            8.488,
            8.489,
            8.49,
            8.491,
            8.492,
            8.493,
            8.494,
            8.495000000000001,
            8.496,
            8.497,
            8.498,
            8.499,
            8.5,
            8.501,
            8.502,
            8.503,
            8.504,
            8.505,
            8.506,
            8.507,
            8.508000000000001,
            8.509,
            8.51,
            8.511000000000001,
            8.512,
            8.513,
            8.514,
            8.515,
            8.516,
            8.517,
            8.518,
            8.519,
            8.52,
            8.521,
            8.522,
            8.523,
            8.524000000000001,
            8.525,
            8.526,
            8.527000000000001,
            8.528,
            8.529,
            8.53,
            8.531,
            8.532,
            8.533,
            8.534,
            8.535,
            8.536,
            8.537,
            8.538,
            8.539,
            8.540000000000001,
            8.541,
            8.542,
            8.543000000000001,
            8.544,
            8.545,
            8.546,
            8.547,
            8.548,
            8.549,
            8.55,
            8.551,
            8.552,
            8.553,
            8.554,
            8.555,
            8.556000000000001,
            8.557,
            8.558,
            8.559000000000001,
            8.56,
            8.561,
            8.562,
            8.563,
            8.564,
            8.565,
            8.566,
            8.567,
            8.568,
            8.569,
            8.57,
            8.571,
            8.572000000000001,
            8.573,
            8.574,
            8.575000000000001,
            8.576,
            8.577,
            8.578,
            8.579,
            8.58,
            8.581,
            8.582,
            8.583,
            8.584,
            8.585,
            8.586,
            8.587,
            8.588000000000001,
            8.589,
            8.59,
            8.591,
            8.592,
            8.593,
            8.594,
            8.595,
            8.596,
            8.597,
            8.598,
            8.599,
            8.6,
            8.601,
            8.602,
            8.603,
            8.604000000000001,
            8.605,
            8.606,
            8.607,
            8.608,
            8.609,
            8.61,
            8.611,
            8.612,
            8.613,
            8.614,
            8.615,
            8.616,
            8.617,
            8.618,
            8.619,
            8.620000000000001,
            8.621,
            8.622,
            8.623,
            8.624,
            8.625,
            8.626,
            8.627,
            8.628,
            8.629,
            8.63,
            8.631,
            8.632,
            8.633000000000001,
            8.634,
            8.635,
            8.636000000000001,
            8.637,
            8.638,
            8.639,
            8.64,
            8.641,
            8.642,
            8.643,
            8.644,
            8.645,
            8.646,
            8.647,
            8.648,
            8.649000000000001,
            8.65,
            8.651,
            8.652000000000001,
            8.653,
            8.654,
            8.655,
            8.656,
            8.657,
            8.658,
            8.659,
            8.66,
            8.661,
            8.662,
            8.663,
            8.664,
            8.665000000000001,
            8.666,
            8.667,
            8.668000000000001,
            8.669,
            8.67,
            8.671,
            8.672,
            8.673,
            8.674,
            8.675,
            8.676,
            8.677,
            8.678,
            8.679,
            8.68,
            8.681000000000001,
            8.682,
            8.683,
            8.684000000000001,
            8.685,
            8.686,
            8.687,
            8.688,
            8.689,
            8.69,
            8.691,
            8.692,
            8.693,
            8.694,
            8.695,
            8.696,
            8.697000000000001,
            8.698,
            8.699,
            8.700000000000001,
            8.701,
            8.702,
            8.703,
            8.704,
            8.705,
            8.706,
            8.707,
            8.708,
            8.709,
            8.71,
            8.711,
            8.712,
            8.713000000000001,
            8.714,
            8.715,
            8.716,
            8.717,
            8.718,
            8.719,
            8.72,
            8.721,
            8.722,
            8.723,
            8.724,
            8.725,
            8.726,
            8.727,
            8.728,
            8.729000000000001,
            8.73,
            8.731,
            8.732,
            8.733,
            8.734,
            8.735,
            8.736,
            8.737,
            8.738,
            8.739,
            8.74,
            8.741,
            8.742,
            8.743,
            8.744,
            8.745000000000001,
            8.746,
            8.747,
            8.748,
            8.749,
            8.75,
            8.751,
            8.752,
            8.753,
            8.754,
            8.755,
            8.756,
            8.757,
            8.758000000000001,
            8.759,
            8.76,
            8.761000000000001,
            8.762,
            8.763,
            8.764,
            8.765,
            8.766,
            8.767,
            8.768,
            8.769,
            8.77,
            8.771,
            8.772,
            8.773,
            8.774000000000001,
            8.775,
            8.776,
            8.777000000000001,
            8.778,
            8.779,
            8.78,
            8.781,
            8.782,
            8.783,
            8.784,
            8.785,
            8.786,
            8.787,
            8.788,
            8.789,
            8.790000000000001,
            8.791,
            8.792,
            8.793000000000001,
            8.794,
            8.795,
            8.796,
            8.797,
            8.798,
            8.799,
            8.8,
            8.801,
            8.802,
            8.803,
            8.804,
            8.805,
            8.806000000000001,
            8.807,
            8.808,
            8.809000000000001,
            8.81,
            8.811,
            8.812,
            8.813,
            8.814,
            8.815,
            8.816,
            8.817,
            8.818,
            8.819,
            8.82,
            8.821,
            8.822000000000001,
            8.823,
            8.824,
            8.825000000000001,
            8.826,
            8.827,
            8.828,
            8.829,
            8.83,
            8.831,
            8.832,
            8.833,
            8.834,
            8.835,
            8.836,
            8.837,
            8.838000000000001,
            8.839,
            8.84,
            8.841,
            8.842,
            8.843,
            8.844,
            8.845,
            8.846,
            8.847,
            8.848,
            8.849,
            8.85,
            8.851,
            8.852,
            8.853,
            8.854000000000001,
            8.855,
            8.856,
            8.857,
            8.858,
            8.859,
            8.86,
            8.861,
            8.862,
            8.863,
            8.864,
            8.865,
            8.866,
            8.867,
            8.868,
            8.869,
            8.870000000000001,
            8.871,
            8.872,
            8.873,
            8.874,
            8.875,
            8.876,
            8.877,
            8.878,
            8.879,
            8.88,
            8.881,
            8.882,
            8.883000000000001,
            8.884,
            8.885,
            8.886000000000001,
            8.887,
            8.888,
            8.889,
            8.89,
            8.891,
            8.892,
            8.893,
            8.894,
            8.895,
            8.896,
            8.897,
            8.898,
            8.899000000000001,
            8.9,
            8.901,
            8.902000000000001,
            8.903,
            8.904,
            8.905,
            8.906,
            8.907,
            8.908,
            8.909,
            8.91,
            8.911,
            8.912,
            8.913,
            8.914,
            8.915000000000001,
            8.916,
            8.917,
            8.918000000000001,
            8.919,
            8.92,
            8.921,
            8.922,
            8.923,
            8.924,
            8.925,
            8.926,
            8.927,
            8.928,
            8.929,
            8.93,
            8.931000000000001,
            8.932,
            8.933,
            8.934000000000001,
            8.935,
            8.936,
            8.937,
            8.938,
            8.939,
            8.94,
            8.941,
            8.942,
            8.943,
            8.944,
            8.945,
            8.946,
            8.947000000000001,
            8.948,
            8.949,
            8.950000000000001,
            8.951,
            8.952,
            8.953,
            8.954,
            8.955,
            8.956,
            8.957,
            8.958,
            8.959,
            8.96,
            8.961,
            8.962,
            8.963000000000001,
            8.964,
            8.965,
            8.966,
            8.967,
            8.968,
            8.969,
            8.97,
            8.971,
            8.972,
            8.973,
            8.974,
            8.975,
            8.976,
            8.977,
            8.978,
            8.979000000000001,
            8.98,
            8.981,
            8.982,
            8.983,
            8.984,
            8.985,
            8.986,
            8.987,
            8.988,
            8.989,
            8.99,
            8.991,
            8.992,
            8.993,
            8.994,
            8.995000000000001,
            8.996,
            8.997,
            8.998,
            8.999,
            9.0,
            9.001,
            9.002,
            9.003,
            9.004,
            9.005,
            9.006,
            9.007,
            9.008000000000001,
            9.009,
            9.01,
            9.011000000000001,
            9.012,
            9.013,
            9.014,
            9.015,
            9.016,
            9.017,
            9.018,
            9.019,
            9.02,
            9.021,
            9.022,
            9.023,
            9.024000000000001,
            9.025,
            9.026,
            9.027000000000001,
            9.028,
            9.029,
            9.03,
            9.031,
            9.032,
            9.033,
            9.034,
            9.035,
            9.036,
            9.037,
            9.038,
            9.039,
            9.040000000000001,
            9.041,
            9.042,
            9.043000000000001,
            9.044,
            9.045,
            9.046,
            9.047,
            9.048,
            9.049,
            9.05,
            9.051,
            9.052,
            9.053,
            9.054,
            9.055,
            9.056000000000001,
            9.057,
            9.058,
            9.059000000000001,
            9.06,
            9.061,
            9.062,
            9.063,
            9.064,
            9.065,
            9.066,
            9.067,
            9.068,
            9.069,
            9.07,
            9.071,
            9.072000000000001,
            9.073,
            9.074,
            9.075000000000001,
            9.076,
            9.077,
            9.078,
            9.079,
            9.08,
            9.081,
            9.082,
            9.083,
            9.084,
            9.085,
            9.086,
            9.087,
            9.088000000000001,
            9.089,
            9.09,
            9.091,
            9.092,
            9.093,
            9.094,
            9.095,
            9.096,
            9.097,
            9.098,
            9.099,
            9.1,
            9.101,
            9.102,
            9.103,
            9.104000000000001,
            9.105,
            9.106,
            9.107,
            9.108,
            9.109,
            9.11,
            9.111,
            9.112,
            9.113,
            9.114,
            9.115,
            9.116,
            9.117,
            9.118,
            9.119,
            9.120000000000001,
            9.121,
            9.122,
            9.123,
            9.124,
            9.125,
            9.126,
            9.127,
            9.128,
            9.129,
            9.13,
            9.131,
            9.132,
            9.133000000000001,
            9.134,
            9.135,
            9.136000000000001,
            9.137,
            9.138,
            9.139,
            9.14,
            9.141,
            9.142,
            9.143,
            9.144,
            9.145,
            9.146,
            9.147,
            9.148,
            9.149000000000001,
            9.15,
            9.151,
            9.152000000000001,
            9.153,
            9.154,
            9.155,
            9.156,
            9.157,
            9.158,
            9.159,
            9.16,
            9.161,
            9.162,
            9.163,
            9.164,
            9.165000000000001,
            9.166,
            9.167,
            9.168000000000001,
            9.169,
            9.17,
            9.171,
            9.172,
            9.173,
            9.174,
            9.175,
            9.176,
            9.177,
            9.178,
            9.179,
            9.18,
            9.181000000000001,
            9.182,
            9.183,
            9.184000000000001,
            9.185,
            9.186,
            9.187,
            9.188,
            9.189,
            9.19,
            9.191,
            9.192,
            9.193,
            9.194,
            9.195,
            9.196,
            9.197000000000001,
            9.198,
            9.199,
            9.200000000000001,
            9.201,
            9.202,
            9.203,
            9.204,
            9.205,
            9.206,
            9.207,
            9.208,
            9.209,
            9.21,
            9.211,
            9.212,
            9.213000000000001,
            9.214,
            9.215,
            9.216000000000001,
            9.217,
            9.218,
            9.219,
            9.22,
            9.221,
            9.222,
            9.223,
            9.224,
            9.225,
            9.226,
            9.227,
            9.228,
            9.229000000000001,
            9.23,
            9.231,
            9.232,
            9.233,
            9.234,
            9.235,
            9.236,
            9.237,
            9.238,
            9.239,
            9.24,
            9.241,
            9.242,
            9.243,
            9.244,
            9.245000000000001,
            9.246,
            9.247,
            9.248,
            9.249,
            9.25,
            9.251,
            9.252,
            9.253,
            9.254,
            9.255,
            9.256,
            9.257,
            9.258000000000001,
            9.259,
            9.26,
            9.261000000000001,
            9.262,
            9.263,
            9.264,
            9.265,
            9.266,
            9.267,
            9.268,
            9.269,
            9.27,
            9.271,
            9.272,
            9.273,
            9.274000000000001,
            9.275,
            9.276,
            9.277000000000001,
            9.278,
            9.279,
            9.28,
            9.281,
            9.282,
            9.283,
            9.284,
            9.285,
            9.286,
            9.287,
            9.288,
            9.289,
            9.290000000000001,
            9.291,
            9.292,
            9.293000000000001,
            9.294,
            9.295,
            9.296,
            9.297,
            9.298,
            9.299,
            9.3,
            9.301,
            9.302,
            9.303,
            9.304,
            9.305,
            9.306000000000001,
            9.307,
            9.308,
            9.309000000000001,
            9.31,
            9.311,
            9.312,
            9.313,
            9.314,
            9.315,
            9.316,
            9.317,
            9.318,
            9.319,
            9.32,
            9.321,
            9.322000000000001,
            9.323,
            9.324,
            9.325000000000001,
            9.326,
            9.327,
            9.328,
            9.329,
            9.33,
            9.331,
            9.332,
            9.333,
            9.334,
            9.335,
            9.336,
            9.337,
            9.338000000000001,
            9.339,
            9.34,
            9.341000000000001,
            9.342,
            9.343,
            9.344,
            9.345,
            9.346,
            9.347,
            9.348,
            9.349,
            9.35,
            9.351,
            9.352,
            9.353,
            9.354000000000001,
            9.355,
            9.356,
            9.357,
            9.358,
            9.359,
            9.36,
            9.361,
            9.362,
            9.363,
            9.364,
            9.365,
            9.366,
            9.367,
            9.368,
            9.369,
            9.370000000000001,
            9.371,
            9.372,
            9.373,
            9.374,
            9.375,
            9.376,
            9.377,
            9.378,
            9.379,
            9.38,
            9.381,
            9.382,
            9.383000000000001,
            9.384,
            9.385,
            9.386000000000001,
            9.387,
            9.388,
            9.389,
            9.39,
            9.391,
            9.392,
            9.393,
            9.394,
            9.395,
            9.396,
            9.397,
            9.398,
            9.399000000000001,
            9.4,
            9.401,
            9.402000000000001,
            9.403,
            9.404,
            9.405,
            9.406,
            9.407,
            9.408,
            9.409,
            9.41,
            9.411,
            9.412,
            9.413,
            9.414,
            9.415000000000001,
            9.416,
            9.417,
            9.418000000000001,
            9.419,
            9.42,
            9.421,
            9.422,
            9.423,
            9.424,
            9.425,
            9.426,
            9.427,
            9.428,
            9.429,
            9.43,
            9.431000000000001,
            9.432,
            9.433,
            9.434000000000001,
            9.435,
            9.436,
            9.437,
            9.438,
            9.439,
            9.44,
            9.441,
            9.442,
            9.443,
            9.444,
            9.445,
            9.446,
            9.447000000000001,
            9.448,
            9.449,
            9.450000000000001,
            9.451,
            9.452,
            9.453,
            9.454,
            9.455,
            9.456,
            9.457,
            9.458,
            9.459,
            9.46,
            9.461,
            9.462,
            9.463000000000001,
            9.464,
            9.465,
            9.466000000000001,
            9.467,
            9.468,
            9.469,
            9.47,
            9.471,
            9.472,
            9.473,
            9.474,
            9.475,
            9.476,
            9.477,
            9.478,
            9.479000000000001,
            9.48,
            9.481,
            9.482,
            9.483,
            9.484,
            9.485,
            9.486,
            9.487,
            9.488,
            9.489,
            9.49,
            9.491,
            9.492,
            9.493,
            9.494,
            9.495000000000001,
            9.496,
            9.497,
            9.498,
            9.499,
            9.5,
            9.501,
            9.502,
            9.503,
            9.504,
            9.505,
            9.506,
            9.507,
            9.508000000000001,
            9.509,
            9.51,
            9.511000000000001,
            9.512,
            9.513,
            9.514,
            9.515,
            9.516,
            9.517,
            9.518,
            9.519,
            9.52,
            9.521,
            9.522,
            9.523,
            9.524000000000001,
            9.525,
            9.526,
            9.527000000000001,
            9.528,
            9.529,
            9.53,
            9.531,
            9.532,
            9.533,
            9.534,
            9.535,
            9.536,
            9.537,
            9.538,
            9.539,
            9.540000000000001,
            9.541,
            9.542,
            9.543000000000001,
            9.544,
            9.545,
            9.546,
            9.547,
            9.548,
            9.549,
            9.55,
            9.551,
            9.552,
            9.553,
            9.554,
            9.555,
            9.556000000000001,
            9.557,
            9.558,
            9.559000000000001,
            9.56,
            9.561,
            9.562,
            9.563,
            9.564,
            9.565,
            9.566,
            9.567,
            9.568,
            9.569,
            9.57,
            9.571,
            9.572000000000001,
            9.573,
            9.574,
            9.575000000000001,
            9.576,
            9.577,
            9.578,
            9.579,
            9.58,
            9.581,
            9.582,
            9.583,
            9.584,
            9.585,
            9.586,
            9.587,
            9.588000000000001,
            9.589,
            9.59,
            9.591000000000001,
            9.592,
            9.593,
            9.594,
            9.595,
            9.596,
            9.597,
            9.598,
            9.599,
            9.6,
            9.601,
            9.602,
            9.603,
            9.604000000000001,
            9.605,
            9.606,
            9.607,
            9.608,
            9.609,
            9.61,
            9.611,
            9.612,
            9.613,
            9.614,
            9.615,
            9.616,
            9.617,
            9.618,
            9.619,
            9.620000000000001,
            9.621,
            9.622,
            9.623,
            9.624,
            9.625,
            9.626,
            9.627,
            9.628,
            9.629,
            9.63,
            9.631,
            9.632,
            9.633000000000001,
            9.634,
            9.635,
            9.636000000000001,
            9.637,
            9.638,
            9.639,
            9.64,
            9.641,
            9.642,
            9.643,
            9.644,
            9.645,
            9.646,
            9.647,
            9.648,
            9.649000000000001,
            9.65,
            9.651,
            9.652000000000001,
            9.653,
            9.654,
            9.655,
            9.656,
            9.657,
            9.658,
            9.659,
            9.66,
            9.661,
            9.662,
            9.663,
            9.664,
            9.665000000000001,
            9.666,
            9.667,
            9.668000000000001,
            9.669,
            9.67,
            9.671,
            9.672,
            9.673,
            9.674,
            9.675,
            9.676,
            9.677,
            9.678,
            9.679,
            9.68,
            9.681000000000001,
            9.682,
            9.683,
            9.684000000000001,
            9.685,
            9.686,
            9.687,
            9.688,
            9.689,
            9.69,
            9.691,
            9.692,
            9.693,
            9.694,
            9.695,
            9.696,
            9.697000000000001,
            9.698,
            9.699,
            9.700000000000001,
            9.701,
            9.702,
            9.703,
            9.704,
            9.705,
            9.706,
            9.707,
            9.708,
            9.709,
            9.71,
            9.711,
            9.712,
            9.713000000000001,
            9.714,
            9.715,
            9.716000000000001,
            9.717,
            9.718,
            9.719,
            9.72,
            9.721,
            9.722,
            9.723,
            9.724,
            9.725,
            9.726,
            9.727,
            9.728,
            9.729000000000001,
            9.73,
            9.731,
            9.732,
            9.733,
            9.734,
            9.735,
            9.736,
            9.737,
            9.738,
            9.739,
            9.74,
            9.741,
            9.742,
            9.743,
            9.744,
            9.745000000000001,
            9.746,
            9.747,
            9.748,
            9.749,
            9.75,
            9.751,
            9.752,
            9.753,
            9.754,
            9.755,
            9.756,
            9.757,
            9.758000000000001,
            9.759,
            9.76,
            9.761000000000001,
            9.762,
            9.763,
            9.764,
            9.765,
            9.766,
            9.767,
            9.768,
            9.769,
            9.77,
            9.771,
            9.772,
            9.773,
            9.774000000000001,
            9.775,
            9.776,
            9.777000000000001,
            9.778,
            9.779,
            9.78,
            9.781,
            9.782,
            9.783,
            9.784,
            9.785,
            9.786,
            9.787,
            9.788,
            9.789,
            9.790000000000001,
            9.791,
            9.792,
            9.793000000000001,
            9.794,
            9.795,
            9.796,
            9.797,
            9.798,
            9.799,
            9.8,
            9.801,
            9.802,
            9.803,
            9.804,
            9.805,
            9.806000000000001,
            9.807,
            9.808,
            9.809000000000001,
            9.81,
            9.811,
            9.812,
            9.813,
            9.814,
            9.815,
            9.816,
            9.817,
            9.818,
            9.819,
            9.82,
            9.821,
            9.822000000000001,
            9.823,
            9.824,
            9.825000000000001,
            9.826,
            9.827,
            9.828,
            9.829,
            9.83,
            9.831,
            9.832,
            9.833,
            9.834,
            9.835,
            9.836,
            9.837,
            9.838000000000001,
            9.839,
            9.84,
            9.841000000000001,
            9.842,
            9.843,
            9.844,
            9.845,
            9.846,
            9.847,
            9.848,
            9.849,
            9.85,
            9.851,
            9.852,
            9.853,
            9.854000000000001,
            9.855,
            9.856,
            9.857,
            9.858,
            9.859,
            9.86,
            9.861,
            9.862,
            9.863,
            9.864,
            9.865,
            9.866,
            9.867,
            9.868,
            9.869,
            9.870000000000001,
            9.871,
            9.872,
            9.873,
            9.874,
            9.875,
            9.876,
            9.877,
            9.878,
            9.879,
            9.88,
            9.881,
            9.882,
            9.883000000000001,
            9.884,
            9.885,
            9.886000000000001,
            9.887,
            9.888,
            9.889,
            9.89,
            9.891,
            9.892,
            9.893,
            9.894,
            9.895,
            9.896,
            9.897,
            9.898,
            9.899000000000001,
            9.9,
            9.901,
            9.902000000000001,
            9.903,
            9.904,
            9.905,
            9.906,
            9.907,
            9.908,
            9.909,
            9.91,
            9.911,
            9.912,
            9.913,
            9.914,
            9.915000000000001,
            9.916,
            9.917,
            9.918000000000001,
            9.919,
            9.92,
            9.921,
            9.922,
            9.923,
            9.924,
            9.925,
            9.926,
            9.927,
            9.928,
            9.929,
            9.93,
            9.931000000000001,
            9.932,
            9.933,
            9.934000000000001,
            9.935,
            9.936,
            9.937,
            9.938,
            9.939,
            9.94,
            9.941,
            9.942,
            9.943,
            9.944,
            9.945,
            9.946,
            9.947000000000001,
            9.948,
            9.949,
            9.950000000000001,
            9.951,
            9.952,
            9.953,
            9.954,
            9.955,
            9.956,
            9.957,
            9.958,
            9.959,
            9.96,
            9.961,
            9.962,
            9.963000000000001,
            9.964,
            9.965,
            9.966000000000001,
            9.967,
            9.968,
            9.969,
            9.97,
            9.971,
            9.972,
            9.973,
            9.974,
            9.975,
            9.976,
            9.977,
            9.978,
            9.979000000000001,
            9.98,
            9.981,
            9.982000000000001,
            9.983,
            9.984,
            9.985,
            9.986,
            9.987,
            9.988,
            9.989,
            9.99,
            9.991,
            9.992,
            9.993,
            9.994,
            9.995000000000001,
            9.996,
            9.997,
            9.998,
            9.999,
            10.0,
            10.001,
            10.002,
            10.003,
            10.004,
            10.005,
            10.006,
            10.007,
            10.008000000000001,
            10.009,
            10.01,
            10.011000000000001,
            10.012,
            10.013,
            10.014,
            10.015,
            10.016,
            10.017,
            10.018,
            10.019,
            10.02,
            10.021,
            10.022,
            10.023,
            10.024000000000001,
            10.025,
            10.026,
            10.027000000000001,
            10.028,
            10.029,
            10.03,
            10.031,
            10.032,
            10.033,
            10.034,
            10.035,
            10.036,
            10.037,
            10.038,
            10.039,
            10.040000000000001,
            10.041,
            10.042,
            10.043000000000001,
            10.044,
            10.045,
            10.046,
            10.047,
            10.048,
            10.049,
            10.05,
            10.051,
            10.052,
            10.053,
            10.054,
            10.055,
            10.056000000000001,
            10.057,
            10.058,
            10.059000000000001,
            10.06,
            10.061,
            10.062,
            10.063,
            10.064,
            10.065,
            10.066,
            10.067,
            10.068,
            10.069,
            10.07,
            10.071,
            10.072000000000001,
            10.073,
            10.074,
            10.075000000000001,
            10.076,
            10.077,
            10.078,
            10.079,
            10.08,
            10.081,
            10.082,
            10.083,
            10.084,
            10.085,
            10.086,
            10.087,
            10.088000000000001,
            10.089,
            10.09,
            10.091000000000001,
            10.092,
            10.093,
            10.094,
            10.095,
            10.096,
            10.097,
            10.098,
            10.099,
            10.1,
            10.101,
            10.102,
            10.103,
            10.104000000000001,
            10.105,
            10.106,
            10.107000000000001,
            10.108,
            10.109,
            10.11,
            10.111,
            10.112,
            10.113,
            10.114,
            10.115,
            10.116,
            10.117,
            10.118,
            10.119,
            10.120000000000001,
            10.121,
            10.122,
            10.123,
            10.124,
            10.125,
            10.126,
            10.127,
            10.128,
            10.129,
            10.13,
            10.131,
            10.132,
            10.133000000000001,
            10.134,
            10.135,
            10.136000000000001,
            10.137,
            10.138,
            10.139,
            10.14,
            10.141,
            10.142,
            10.143,
            10.144,
            10.145,
            10.146,
            10.147,
            10.148,
            10.149000000000001,
            10.15,
            10.151,
            10.152000000000001,
            10.153,
            10.154,
            10.155,
            10.156,
            10.157,
            10.158,
            10.159,
            10.16,
            10.161,
            10.162,
            10.163,
            10.164,
            10.165000000000001,
            10.166,
            10.167,
            10.168000000000001,
            10.169,
            10.17,
            10.171,
            10.172,
            10.173,
            10.174,
            10.175,
            10.176,
            10.177,
            10.178,
            10.179,
            10.18,
            10.181000000000001,
            10.182,
            10.183,
            10.184000000000001,
            10.185,
            10.186,
            10.187,
            10.188,
            10.189,
            10.19,
            10.191,
            10.192,
            10.193,
            10.194,
            10.195,
            10.196,
            10.197000000000001,
            10.198,
            10.199,
            10.200000000000001,
            10.201,
            10.202,
            10.203,
            10.204,
            10.205,
            10.206,
            10.207,
            10.208,
            10.209,
            10.21,
            10.211,
            10.212,
            10.213000000000001,
            10.214,
            10.215,
            10.216000000000001,
            10.217,
            10.218,
            10.219,
            10.22,
            10.221,
            10.222,
            10.223,
            10.224,
            10.225,
            10.226,
            10.227,
            10.228,
            10.229000000000001,
            10.23,
            10.231,
            10.232000000000001,
            10.233,
            10.234,
            10.235,
            10.236,
            10.237,
            10.238,
            10.239,
            10.24,
            10.241,
            10.242,
            10.243,
            10.244,
            10.245000000000001,
            10.246,
            10.247,
            10.248,
            10.249,
            10.25,
            10.251,
            10.252,
            10.253,
            10.254,
            10.255,
            10.256,
            10.257,
            10.258000000000001,
            10.259,
            10.26,
            10.261000000000001,
            10.262,
            10.263,
            10.264,
            10.265,
            10.266,
            10.267,
            10.268,
            10.269,
            10.27,
            10.271,
            10.272,
            10.273,
            10.274000000000001,
            10.275,
            10.276,
            10.277000000000001,
            10.278,
            10.279,
            10.28,
            10.281,
            10.282,
            10.283,
            10.284,
            10.285,
            10.286,
            10.287,
            10.288,
            10.289,
            10.290000000000001,
            10.291,
            10.292,
            10.293000000000001,
            10.294,
            10.295,
            10.296,
            10.297,
            10.298,
            10.299,
            10.3,
            10.301,
            10.302,
            10.303,
            10.304,
            10.305,
            10.306000000000001,
            10.307,
            10.308,
            10.309000000000001,
            10.31,
            10.311,
            10.312,
            10.313,
            10.314,
            10.315,
            10.316,
            10.317,
            10.318,
            10.319,
            10.32,
            10.321,
            10.322000000000001,
            10.323,
            10.324,
            10.325000000000001,
            10.326,
            10.327,
            10.328,
            10.329,
            10.33,
            10.331,
            10.332,
            10.333,
            10.334,
            10.335,
            10.336,
            10.337,
            10.338000000000001,
            10.339,
            10.34,
            10.341000000000001,
            10.342,
            10.343,
            10.344,
            10.345,
            10.346,
            10.347,
            10.348,
            10.349,
            10.35,
            10.351,
            10.352,
            10.353,
            10.354000000000001,
            10.355,
            10.356,
            10.357000000000001,
            10.358,
            10.359,
            10.36,
            10.361,
            10.362,
            10.363,
            10.364,
            10.365,
            10.366,
            10.367,
            10.368,
            10.369,
            10.370000000000001,
            10.371,
            10.372,
            10.373,
            10.374,
            10.375,
            10.376,
            10.377,
            10.378,
            10.379,
            10.38,
            10.381,
            10.382,
            10.383000000000001,
            10.384,
            10.385,
            10.386000000000001,
            10.387,
            10.388,
            10.389,
            10.39,
            10.391,
            10.392,
            10.393,
            10.394,
            10.395,
            10.396,
            10.397,
            10.398,
            10.399000000000001,
            10.4,
            10.401,
            10.402000000000001,
            10.403,
            10.404,
            10.405,
            10.406,
            10.407,
            10.408,
            10.409,
            10.41,
            10.411,
            10.412,
            10.413,
            10.414,
            10.415000000000001,
            10.416,
            10.417,
            10.418000000000001,
            10.419,
            10.42,
            10.421,
            10.422,
            10.423,
            10.424,
            10.425,
            10.426,
            10.427,
            10.428,
            10.429,
            10.43,
            10.431000000000001,
            10.432,
            10.433,
            10.434000000000001,
            10.435,
            10.436,
            10.437,
            10.438,
            10.439,
            10.44,
            10.441,
            10.442,
            10.443,
            10.444,
            10.445,
            10.446,
            10.447000000000001,
            10.448,
            10.449,
            10.450000000000001,
            10.451,
            10.452,
            10.453,
            10.454,
            10.455,
            10.456,
            10.457,
            10.458,
            10.459,
            10.46,
            10.461,
            10.462,
            10.463000000000001,
            10.464,
            10.465,
            10.466000000000001,
            10.467,
            10.468,
            10.469,
            10.47,
            10.471,
            10.472,
            10.473,
            10.474,
            10.475,
            10.476,
            10.477,
            10.478,
            10.479000000000001,
            10.48,
            10.481,
            10.482000000000001,
            10.483,
            10.484,
            10.485,
            10.486,
            10.487,
            10.488,
            10.489,
            10.49,
            10.491,
            10.492,
            10.493,
            10.494,
            10.495000000000001,
            10.496,
            10.497,
            10.498,
            10.499,
            10.5,
            10.501,
            10.502,
            10.503,
            10.504,
            10.505,
            10.506,
            10.507,
            10.508000000000001,
            10.509,
            10.51,
            10.511000000000001,
            10.512,
            10.513,
            10.514,
            10.515,
            10.516,
            10.517,
            10.518,
            10.519,
            10.52,
            10.521,
            10.522,
            10.523,
            10.524000000000001,
            10.525,
            10.526,
            10.527000000000001,
            10.528,
            10.529,
            10.53,
            10.531,
            10.532,
            10.533,
            10.534,
            10.535,
            10.536,
            10.537,
            10.538,
            10.539,
            10.540000000000001,
            10.541,
            10.542,
            10.543000000000001,
            10.544,
            10.545,
            10.546,
            10.547,
            10.548,
            10.549,
            10.55,
            10.551,
            10.552,
            10.553,
            10.554,
            10.555,
            10.556000000000001,
            10.557,
            10.558,
            10.559000000000001,
            10.56,
            10.561,
            10.562,
            10.563,
            10.564,
            10.565,
            10.566,
            10.567,
            10.568,
            10.569,
            10.57,
            10.571,
            10.572000000000001,
            10.573,
            10.574,
            10.575000000000001,
            10.576,
            10.577,
            10.578,
            10.579,
            10.58,
            10.581,
            10.582,
            10.583,
            10.584,
            10.585,
            10.586,
            10.587,
            10.588000000000001,
            10.589,
            10.59,
            10.591000000000001,
            10.592,
            10.593,
            10.594,
            10.595,
            10.596,
            10.597,
            10.598,
            10.599,
            10.6,
            10.601,
            10.602,
            10.603,
            10.604000000000001,
            10.605,
            10.606,
            10.607000000000001,
            10.608,
            10.609,
            10.61,
            10.611,
            10.612,
            10.613,
            10.614,
            10.615,
            10.616,
            10.617,
            10.618,
            10.619,
            10.620000000000001,
            10.621,
            10.622,
            10.623000000000001,
            10.624,
            10.625,
            10.626,
            10.627,
            10.628,
            10.629,
            10.63,
            10.631,
            10.632,
            10.633000000000001,
            10.634,
            10.635,
            10.636000000000001,
            10.637,
            10.638,
            10.639,
            10.64,
            10.641,
            10.642,
            10.643,
            10.644,
            10.645,
            10.646,
            10.647,
            10.648,
            10.649000000000001,
            10.65,
            10.651,
            10.652000000000001,
            10.653,
            10.654,
            10.655,
            10.656,
            10.657,
            10.658,
            10.659,
            10.66,
            10.661,
            10.662,
            10.663,
            10.664,
            10.665000000000001,
            10.666,
            10.667,
            10.668000000000001,
            10.669,
            10.67,
            10.671,
            10.672,
            10.673,
            10.674,
            10.675,
            10.676,
            10.677,
            10.678,
            10.679,
            10.68,
            10.681000000000001,
            10.682,
            10.683,
            10.684000000000001,
            10.685,
            10.686,
            10.687,
            10.688,
            10.689,
            10.69,
            10.691,
            10.692,
            10.693,
            10.694,
            10.695,
            10.696,
            10.697000000000001,
            10.698,
            10.699,
            10.700000000000001,
            10.701,
            10.702,
            10.703,
            10.704,
            10.705,
            10.706,
            10.707,
            10.708,
            10.709,
            10.71,
            10.711,
            10.712,
            10.713000000000001,
            10.714,
            10.715,
            10.716000000000001,
            10.717,
            10.718,
            10.719,
            10.72,
            10.721,
            10.722,
            10.723,
            10.724,
            10.725,
            10.726,
            10.727,
            10.728,
            10.729000000000001,
            10.73,
            10.731,
            10.732000000000001,
            10.733,
            10.734,
            10.735,
            10.736,
            10.737,
            10.738,
            10.739,
            10.74,
            10.741,
            10.742,
            10.743,
            10.744,
            10.745000000000001,
            10.746,
            10.747,
            10.748000000000001,
            10.749,
            10.75,
            10.751,
            10.752,
            10.753,
            10.754,
            10.755,
            10.756,
            10.757,
            10.758000000000001,
            10.759,
            10.76,
            10.761000000000001,
            10.762,
            10.763,
            10.764,
            10.765,
            10.766,
            10.767,
            10.768,
            10.769,
            10.77,
            10.771,
            10.772,
            10.773,
            10.774000000000001,
            10.775,
            10.776,
            10.777000000000001,
            10.778,
            10.779,
            10.78,
            10.781,
            10.782,
            10.783,
            10.784,
            10.785,
            10.786,
            10.787,
            10.788,
            10.789,
            10.790000000000001,
            10.791,
            10.792,
            10.793000000000001,
            10.794,
            10.795,
            10.796,
            10.797,
            10.798,
            10.799,
            10.8,
            10.801,
            10.802,
            10.803,
            10.804,
            10.805,
            10.806000000000001,
            10.807,
            10.808,
            10.809000000000001,
            10.81,
            10.811,
            10.812,
            10.813,
            10.814,
            10.815,
            10.816,
            10.817,
            10.818,
            10.819,
            10.82,
            10.821,
            10.822000000000001,
            10.823,
            10.824,
            10.825000000000001,
            10.826,
            10.827,
            10.828,
            10.829,
            10.83,
            10.831,
            10.832,
            10.833,
            10.834,
            10.835,
            10.836,
            10.837,
            10.838000000000001,
            10.839,
            10.84,
            10.841000000000001,
            10.842,
            10.843,
            10.844,
            10.845,
            10.846,
            10.847,
            10.848,
            10.849,
            10.85,
            10.851,
            10.852,
            10.853,
            10.854000000000001,
            10.855,
            10.856,
            10.857000000000001,
            10.858,
            10.859,
            10.86,
            10.861,
            10.862,
            10.863,
            10.864,
            10.865,
            10.866,
            10.867,
            10.868,
            10.869,
            10.870000000000001,
            10.871,
            10.872,
            10.873000000000001,
            10.874,
            10.875,
            10.876,
            10.877,
            10.878,
            10.879,
            10.88,
            10.881,
            10.882,
            10.883000000000001,
            10.884,
            10.885,
            10.886000000000001,
            10.887,
            10.888,
            10.889,
            10.89,
            10.891,
            10.892,
            10.893,
            10.894,
            10.895,
            10.896,
            10.897,
            10.898,
            10.899000000000001,
            10.9,
            10.901,
            10.902000000000001,
            10.903,
            10.904,
            10.905,
            10.906,
            10.907,
            10.908,
            10.909,
            10.91,
            10.911,
            10.912,
            10.913,
            10.914,
            10.915000000000001,
            10.916,
            10.917,
            10.918000000000001,
            10.919,
            10.92,
            10.921,
            10.922,
            10.923,
            10.924,
            10.925,
            10.926,
            10.927,
            10.928,
            10.929,
            10.93,
            10.931000000000001,
            10.932,
            10.933,
            10.934000000000001,
            10.935,
            10.936,
            10.937,
            10.938,
            10.939,
            10.94,
            10.941,
            10.942,
            10.943,
            10.944,
            10.945,
            10.946,
            10.947000000000001,
            10.948,
            10.949,
            10.950000000000001,
            10.951,
            10.952,
            10.953,
            10.954,
            10.955,
            10.956,
            10.957,
            10.958,
            10.959,
            10.96,
            10.961,
            10.962,
            10.963000000000001,
            10.964,
            10.965,
            10.966000000000001,
            10.967,
            10.968,
            10.969,
            10.97,
            10.971,
            10.972,
            10.973,
            10.974,
            10.975,
            10.976,
            10.977,
            10.978,
            10.979000000000001,
            10.98,
            10.981,
            10.982000000000001,
            10.983,
            10.984,
            10.985,
            10.986,
            10.987,
            10.988,
            10.989,
            10.99,
            10.991,
            10.992,
            10.993,
            10.994,
            10.995000000000001,
            10.996,
            10.997,
            10.998000000000001,
            10.999,
            11.0,
            11.001,
            11.002,
            11.003,
            11.004,
            11.005,
            11.006,
            11.007,
            11.008000000000001,
            11.009,
            11.01,
            11.011000000000001,
            11.012,
            11.013,
            11.014,
            11.015,
            11.016,
            11.017,
            11.018,
            11.019,
            11.02,
            11.021,
            11.022,
            11.023,
            11.024000000000001,
            11.025,
            11.026,
            11.027000000000001,
            11.028,
            11.029,
            11.03,
            11.031,
            11.032,
            11.033,
            11.034,
            11.035,
            11.036,
            11.037,
            11.038,
            11.039,
            11.040000000000001,
            11.041,
            11.042,
            11.043000000000001,
            11.044,
            11.045,
            11.046,
            11.047,
            11.048,
            11.049,
            11.05,
            11.051,
            11.052,
            11.053,
            11.054,
            11.055,
            11.056000000000001,
            11.057,
            11.058,
            11.059000000000001,
            11.06,
            11.061,
            11.062,
            11.063,
            11.064,
            11.065,
            11.066,
            11.067,
            11.068,
            11.069,
            11.07,
            11.071,
            11.072000000000001,
            11.073,
            11.074,
            11.075000000000001,
            11.076,
            11.077,
            11.078,
            11.079,
            11.08,
            11.081,
            11.082,
            11.083,
            11.084,
            11.085,
            11.086,
            11.087,
            11.088000000000001,
            11.089,
            11.09,
            11.091000000000001,
            11.092,
            11.093,
            11.094,
            11.095,
            11.096,
            11.097,
            11.098,
            11.099,
            11.1,
            11.101,
            11.102,
            11.103,
            11.104000000000001,
            11.105,
            11.106,
            11.107000000000001,
            11.108,
            11.109,
            11.11,
            11.111,
            11.112,
            11.113,
            11.114,
            11.115,
            11.116,
            11.117,
            11.118,
            11.119,
            11.120000000000001,
            11.121,
            11.122,
            11.123000000000001,
            11.124,
            11.125,
            11.126,
            11.127,
            11.128,
            11.129,
            11.13,
            11.131,
            11.132,
            11.133000000000001,
            11.134,
            11.135,
            11.136000000000001,
            11.137,
            11.138,
            11.139,
            11.14,
            11.141,
            11.142,
            11.143,
            11.144,
            11.145,
            11.146,
            11.147,
            11.148,
            11.149000000000001,
            11.15,
            11.151,
            11.152000000000001,
            11.153,
            11.154,
            11.155,
            11.156,
            11.157,
            11.158,
            11.159,
            11.16,
            11.161,
            11.162,
            11.163,
            11.164,
            11.165000000000001,
            11.166,
            11.167,
            11.168000000000001,
            11.169,
            11.17,
            11.171,
            11.172,
            11.173,
            11.174,
            11.175,
            11.176,
            11.177,
            11.178,
            11.179,
            11.18,
            11.181000000000001,
            11.182,
            11.183,
            11.184000000000001,
            11.185,
            11.186,
            11.187,
            11.188,
            11.189,
            11.19,
            11.191,
            11.192,
            11.193,
            11.194,
            11.195,
            11.196,
            11.197000000000001,
            11.198,
            11.199,
            11.200000000000001,
            11.201,
            11.202,
            11.203,
            11.204,
            11.205,
            11.206,
            11.207,
            11.208,
            11.209,
            11.21,
            11.211,
            11.212,
            11.213000000000001,
            11.214,
            11.215,
            11.216000000000001,
            11.217,
            11.218,
            11.219,
            11.22,
            11.221,
            11.222,
            11.223,
            11.224,
            11.225,
            11.226,
            11.227,
            11.228,
            11.229000000000001,
            11.23,
            11.231,
            11.232000000000001,
            11.233,
            11.234,
            11.235,
            11.236,
            11.237,
            11.238,
            11.239,
            11.24,
            11.241,
            11.242,
            11.243,
            11.244,
            11.245000000000001,
            11.246,
            11.247,
            11.248000000000001,
            11.249,
            11.25,
            11.251,
            11.252,
            11.253,
            11.254,
            11.255,
            11.256,
            11.257,
            11.258000000000001,
            11.259,
            11.26,
            11.261000000000001,
            11.262,
            11.263,
            11.264,
            11.265,
            11.266,
            11.267,
            11.268,
            11.269,
            11.27,
            11.271,
            11.272,
            11.273,
            11.274000000000001,
            11.275,
            11.276,
            11.277000000000001,
            11.278,
            11.279,
            11.28,
            11.281,
            11.282,
            11.283,
            11.284,
            11.285,
            11.286,
            11.287,
            11.288,
            11.289,
            11.290000000000001,
            11.291,
            11.292,
            11.293000000000001,
            11.294,
            11.295,
            11.296,
            11.297,
            11.298,
            11.299,
            11.3,
            11.301,
            11.302,
            11.303,
            11.304,
            11.305,
            11.306000000000001,
            11.307,
            11.308,
            11.309000000000001,
            11.31,
            11.311,
            11.312,
            11.313,
            11.314,
            11.315,
            11.316,
            11.317,
            11.318,
            11.319,
            11.32,
            11.321,
            11.322000000000001,
            11.323,
            11.324,
            11.325000000000001,
            11.326,
            11.327,
            11.328,
            11.329,
            11.33,
            11.331,
            11.332,
            11.333,
            11.334,
            11.335,
            11.336,
            11.337,
            11.338000000000001,
            11.339,
            11.34,
            11.341000000000001,
            11.342,
            11.343,
            11.344,
            11.345,
            11.346,
            11.347,
            11.348,
            11.349,
            11.35,
            11.351,
            11.352,
            11.353,
            11.354000000000001,
            11.355,
            11.356,
            11.357000000000001,
            11.358,
            11.359,
            11.36,
            11.361,
            11.362,
            11.363,
            11.364,
            11.365,
            11.366,
            11.367,
            11.368,
            11.369,
            11.370000000000001,
            11.371,
            11.372,
            11.373000000000001,
            11.374,
            11.375,
            11.376,
            11.377,
            11.378,
            11.379,
            11.38,
            11.381,
            11.382,
            11.383000000000001,
            11.384,
            11.385,
            11.386000000000001,
            11.387,
            11.388,
            11.389000000000001,
            11.39,
            11.391,
            11.392,
            11.393,
            11.394,
            11.395,
            11.396,
            11.397,
            11.398,
            11.399000000000001,
            11.4,
            11.401,
            11.402000000000001,
            11.403,
            11.404,
            11.405,
            11.406,
            11.407,
            11.408,
            11.409,
            11.41,
            11.411,
            11.412,
            11.413,
            11.414,
            11.415000000000001,
            11.416,
            11.417,
            11.418000000000001,
            11.419,
            11.42,
            11.421,
            11.422,
            11.423,
            11.424,
            11.425,
            11.426,
            11.427,
            11.428,
            11.429,
            11.43,
            11.431000000000001,
            11.432,
            11.433,
            11.434000000000001,
            11.435,
            11.436,
            11.437,
            11.438,
            11.439,
            11.44,
            11.441,
            11.442,
            11.443,
            11.444,
            11.445,
            11.446,
            11.447000000000001,
            11.448,
            11.449,
            11.450000000000001,
            11.451,
            11.452,
            11.453,
            11.454,
            11.455,
            11.456,
            11.457,
            11.458,
            11.459,
            11.46,
            11.461,
            11.462,
            11.463000000000001,
            11.464,
            11.465,
            11.466000000000001,
            11.467,
            11.468,
            11.469,
            11.47,
            11.471,
            11.472,
            11.473,
            11.474,
            11.475,
            11.476,
            11.477,
            11.478,
            11.479000000000001,
            11.48,
            11.481,
            11.482000000000001,
            11.483,
            11.484,
            11.485,
            11.486,
            11.487,
            11.488,
            11.489,
            11.49,
            11.491,
            11.492,
            11.493,
            11.494,
            11.495000000000001,
            11.496,
            11.497,
            11.498000000000001,
            11.499,
            11.5,
            11.501,
            11.502,
            11.503,
            11.504,
            11.505,
            11.506,
            11.507,
            11.508000000000001,
            11.509,
            11.51,
            11.511000000000001,
            11.512,
            11.513,
            11.514000000000001,
            11.515,
            11.516,
            11.517,
            11.518,
            11.519,
            11.52,
            11.521,
            11.522,
            11.523,
            11.524000000000001,
            11.525,
            11.526,
            11.527000000000001,
            11.528,
            11.529,
            11.53,
            11.531,
            11.532,
            11.533,
            11.534,
            11.535,
            11.536,
            11.537,
            11.538,
            11.539,
            11.540000000000001,
            11.541,
            11.542,
            11.543000000000001,
            11.544,
            11.545,
            11.546,
            11.547,
            11.548,
            11.549,
            11.55,
            11.551,
            11.552,
            11.553,
            11.554,
            11.555,
            11.556000000000001,
            11.557,
            11.558,
            11.559000000000001,
            11.56,
            11.561,
            11.562,
            11.563,
            11.564,
            11.565,
            11.566,
            11.567,
            11.568,
            11.569,
            11.57,
            11.571,
            11.572000000000001,
            11.573,
            11.574,
            11.575000000000001,
            11.576,
            11.577,
            11.578,
            11.579,
            11.58,
            11.581,
            11.582,
            11.583,
            11.584,
            11.585,
            11.586,
            11.587,
            11.588000000000001,
            11.589,
            11.59,
            11.591000000000001,
            11.592,
            11.593,
            11.594,
            11.595,
            11.596,
            11.597,
            11.598,
            11.599,
            11.6,
            11.601,
            11.602,
            11.603,
            11.604000000000001,
            11.605,
            11.606,
            11.607000000000001,
            11.608,
            11.609,
            11.61,
            11.611,
            11.612,
            11.613,
            11.614,
            11.615,
            11.616,
            11.617,
            11.618,
            11.619,
            11.620000000000001,
            11.621,
            11.622,
            11.623000000000001,
            11.624,
            11.625,
            11.626,
            11.627,
            11.628,
            11.629,
            11.63,
            11.631,
            11.632,
            11.633000000000001,
            11.634,
            11.635,
            11.636000000000001,
            11.637,
            11.638,
            11.639000000000001,
            11.64,
            11.641,
            11.642,
            11.643,
            11.644,
            11.645,
            11.646,
            11.647,
            11.648,
            11.649000000000001,
            11.65,
            11.651,
            11.652000000000001,
            11.653,
            11.654,
            11.655,
            11.656,
            11.657,
            11.658,
            11.659,
            11.66,
            11.661,
            11.662,
            11.663,
            11.664,
            11.665000000000001,
            11.666,
            11.667,
            11.668000000000001,
            11.669,
            11.67,
            11.671,
            11.672,
            11.673,
            11.674,
            11.675,
            11.676,
            11.677,
            11.678,
            11.679,
            11.68,
            11.681000000000001,
            11.682,
            11.683,
            11.684000000000001,
            11.685,
            11.686,
            11.687,
            11.688,
            11.689,
            11.69,
            11.691,
            11.692,
            11.693,
            11.694,
            11.695,
            11.696,
            11.697000000000001,
            11.698,
            11.699,
            11.700000000000001,
            11.701,
            11.702,
            11.703,
            11.704,
            11.705,
            11.706,
            11.707,
            11.708,
            11.709,
            11.71,
            11.711,
            11.712,
            11.713000000000001,
            11.714,
            11.715,
            11.716000000000001,
            11.717,
            11.718,
            11.719,
            11.72,
            11.721,
            11.722,
            11.723,
            11.724,
            11.725,
            11.726,
            11.727,
            11.728,
            11.729000000000001,
            11.73,
            11.731,
            11.732000000000001,
            11.733,
            11.734,
            11.735,
            11.736,
            11.737,
            11.738,
            11.739,
            11.74,
            11.741,
            11.742,
            11.743,
            11.744,
            11.745000000000001,
            11.746,
            11.747,
            11.748000000000001,
            11.749,
            11.75,
            11.751,
            11.752,
            11.753,
            11.754,
            11.755,
            11.756,
            11.757,
            11.758000000000001,
            11.759,
            11.76,
            11.761000000000001,
            11.762,
            11.763,
            11.764000000000001,
            11.765,
            11.766,
            11.767,
            11.768,
            11.769,
            11.77,
            11.771,
            11.772,
            11.773,
            11.774000000000001,
            11.775,
            11.776,
            11.777000000000001,
            11.778,
            11.779,
            11.78,
            11.781,
            11.782,
            11.783,
            11.784,
            11.785,
            11.786,
            11.787,
            11.788,
            11.789,
            11.790000000000001,
            11.791,
            11.792,
            11.793000000000001,
            11.794,
            11.795,
            11.796,
            11.797,
            11.798,
            11.799,
            11.8,
            11.801,
            11.802,
            11.803,
            11.804,
            11.805,
            11.806000000000001,
            11.807,
            11.808,
            11.809000000000001,
            11.81,
            11.811,
            11.812,
            11.813,
            11.814,
            11.815,
            11.816,
            11.817,
            11.818,
            11.819,
            11.82,
            11.821,
            11.822000000000001,
            11.823,
            11.824,
            11.825000000000001,
            11.826,
            11.827,
            11.828,
            11.829,
            11.83,
            11.831,
            11.832,
            11.833,
            11.834,
            11.835,
            11.836,
            11.837,
            11.838000000000001,
            11.839,
            11.84,
            11.841000000000001,
            11.842,
            11.843,
            11.844,
            11.845,
            11.846,
            11.847,
            11.848,
            11.849,
            11.85,
            11.851,
            11.852,
            11.853,
            11.854000000000001,
            11.855,
            11.856,
            11.857000000000001,
            11.858,
            11.859,
            11.86,
            11.861,
            11.862,
            11.863,
            11.864,
            11.865,
            11.866,
            11.867,
            11.868,
            11.869,
            11.870000000000001,
            11.871,
            11.872,
            11.873000000000001,
            11.874,
            11.875,
            11.876,
            11.877,
            11.878,
            11.879,
            11.88,
            11.881,
            11.882,
            11.883000000000001,
            11.884,
            11.885,
            11.886000000000001,
            11.887,
            11.888,
            11.889000000000001,
            11.89,
            11.891,
            11.892,
            11.893,
            11.894,
            11.895,
            11.896,
            11.897,
            11.898,
            11.899000000000001,
            11.9,
            11.901,
            11.902000000000001,
            11.903,
            11.904,
            11.905,
            11.906,
            11.907,
            11.908,
            11.909,
            11.91,
            11.911,
            11.912,
            11.913,
            11.914,
            11.915000000000001,
            11.916,
            11.917,
            11.918000000000001,
            11.919,
            11.92,
            11.921,
            11.922,
            11.923,
            11.924,
            11.925,
            11.926,
            11.927,
            11.928,
            11.929,
            11.93,
            11.931000000000001,
            11.932,
            11.933,
            11.934000000000001,
            11.935,
            11.936,
            11.937,
            11.938,
            11.939,
            11.94,
            11.941,
            11.942,
            11.943,
            11.944,
            11.945,
            11.946,
            11.947000000000001,
            11.948,
            11.949,
            11.950000000000001,
            11.951,
            11.952,
            11.953,
            11.954,
            11.955,
            11.956,
            11.957,
            11.958,
            11.959,
            11.96,
            11.961,
            11.962,
            11.963000000000001,
            11.964,
            11.965,
            11.966000000000001,
            11.967,
            11.968,
            11.969,
            11.97,
            11.971,
            11.972,
            11.973,
            11.974,
            11.975,
            11.976,
            11.977,
            11.978,
            11.979000000000001,
            11.98,
            11.981,
            11.982000000000001,
            11.983,
            11.984,
            11.985,
            11.986,
            11.987,
            11.988,
            11.989,
            11.99,
            11.991,
            11.992,
            11.993,
            11.994,
            11.995000000000001,
            11.996,
            11.997,
            11.998000000000001,
            11.999,
            12.0,
            12.001,
            12.002,
            12.003,
            12.004,
            12.005,
            12.006,
            12.007,
            12.008000000000001,
            12.009,
            12.01,
            12.011000000000001,
            12.012,
            12.013,
            12.014000000000001,
            12.015,
            12.016,
            12.017,
            12.018,
            12.019,
            12.02,
            12.021,
            12.022,
            12.023,
            12.024000000000001,
            12.025,
            12.026,
            12.027000000000001,
            12.028,
            12.029,
            12.030000000000001,
            12.031,
            12.032,
            12.033,
            12.034,
            12.035,
            12.036,
            12.037,
            12.038,
            12.039,
            12.040000000000001,
            12.041,
            12.042,
            12.043000000000001,
            12.044,
            12.045,
            12.046,
            12.047,
            12.048,
            12.049,
            12.05,
            12.051,
            12.052,
            12.053,
            12.054,
            12.055,
            12.056000000000001,
            12.057,
            12.058,
            12.059000000000001,
            12.06,
            12.061,
            12.062,
            12.063,
            12.064,
            12.065,
            12.066,
            12.067,
            12.068,
            12.069,
            12.07,
            12.071,
            12.072000000000001,
            12.073,
            12.074,
            12.075000000000001,
            12.076,
            12.077,
            12.078,
            12.079,
            12.08,
            12.081,
            12.082,
            12.083,
            12.084,
            12.085,
            12.086,
            12.087,
            12.088000000000001,
            12.089,
            12.09,
            12.091000000000001,
            12.092,
            12.093,
            12.094,
            12.095,
            12.096,
            12.097,
            12.098,
            12.099,
            12.1,
            12.101,
            12.102,
            12.103,
            12.104000000000001,
            12.105,
            12.106,
            12.107000000000001,
            12.108,
            12.109,
            12.11,
            12.111,
            12.112,
            12.113,
            12.114,
            12.115,
            12.116,
            12.117,
            12.118,
            12.119,
            12.120000000000001,
            12.121,
            12.122,
            12.123000000000001,
            12.124,
            12.125,
            12.126,
            12.127,
            12.128,
            12.129,
            12.13,
            12.131,
            12.132,
            12.133000000000001,
            12.134,
            12.135,
            12.136000000000001,
            12.137,
            12.138,
            12.139000000000001,
            12.14,
            12.141,
            12.142,
            12.143,
            12.144,
            12.145,
            12.146,
            12.147,
            12.148,
            12.149000000000001,
            12.15,
            12.151,
            12.152000000000001,
            12.153,
            12.154,
            12.155000000000001,
            12.156,
            12.157,
            12.158,
            12.159,
            12.16,
            12.161,
            12.162,
            12.163,
            12.164,
            12.165000000000001,
            12.166,
            12.167,
            12.168000000000001,
            12.169,
            12.17,
            12.171,
            12.172,
            12.173,
            12.174,
            12.175,
            12.176,
            12.177,
            12.178,
            12.179,
            12.18,
            12.181000000000001,
            12.182,
            12.183,
            12.184000000000001,
            12.185,
            12.186,
            12.187,
            12.188,
            12.189,
            12.19,
            12.191,
            12.192,
            12.193,
            12.194,
            12.195,
            12.196,
            12.197000000000001,
            12.198,
            12.199,
            12.200000000000001,
            12.201,
            12.202,
            12.203,
            12.204,
            12.205,
            12.206,
            12.207,
            12.208,
            12.209,
            12.21,
            12.211,
            12.212,
            12.213000000000001,
            12.214,
            12.215,
            12.216000000000001,
            12.217,
            12.218,
            12.219,
            12.22,
            12.221,
            12.222,
            12.223,
            12.224,
            12.225,
            12.226,
            12.227,
            12.228,
            12.229000000000001,
            12.23,
            12.231,
            12.232000000000001,
            12.233,
            12.234,
            12.235,
            12.236,
            12.237,
            12.238,
            12.239,
            12.24,
            12.241,
            12.242,
            12.243,
            12.244,
            12.245000000000001,
            12.246,
            12.247,
            12.248000000000001,
            12.249,
            12.25,
            12.251,
            12.252,
            12.253,
            12.254,
            12.255,
            12.256,
            12.257,
            12.258000000000001,
            12.259,
            12.26,
            12.261000000000001,
            12.262,
            12.263,
            12.264000000000001,
            12.265,
            12.266,
            12.267,
            12.268,
            12.269,
            12.27,
            12.271,
            12.272,
            12.273,
            12.274000000000001,
            12.275,
            12.276,
            12.277000000000001,
            12.278,
            12.279,
            12.280000000000001,
            12.281,
            12.282,
            12.283,
            12.284,
            12.285,
            12.286,
            12.287,
            12.288,
            12.289,
            12.290000000000001,
            12.291,
            12.292,
            12.293000000000001,
            12.294,
            12.295,
            12.296,
            12.297,
            12.298,
            12.299,
            12.3,
            12.301,
            12.302,
            12.303,
            12.304,
            12.305,
            12.306000000000001,
            12.307,
            12.308,
            12.309000000000001,
            12.31,
            12.311,
            12.312,
            12.313,
            12.314,
            12.315,
            12.316,
            12.317,
            12.318,
            12.319,
            12.32,
            12.321,
            12.322000000000001,
            12.323,
            12.324,
            12.325000000000001,
            12.326,
            12.327,
            12.328,
            12.329,
            12.33,
            12.331,
            12.332,
            12.333,
            12.334,
            12.335,
            12.336,
            12.337,
            12.338000000000001,
            12.339,
            12.34,
            12.341000000000001,
            12.342,
            12.343,
            12.344,
            12.345,
            12.346,
            12.347,
            12.348,
            12.349,
            12.35,
            12.351,
            12.352,
            12.353,
            12.354000000000001,
            12.355,
            12.356,
            12.357000000000001,
            12.358,
            12.359,
            12.36,
            12.361,
            12.362,
            12.363,
            12.364,
            12.365,
            12.366,
            12.367,
            12.368,
            12.369,
            12.370000000000001,
            12.371,
            12.372,
            12.373000000000001,
            12.374,
            12.375,
            12.376,
            12.377,
            12.378,
            12.379,
            12.38,
            12.381,
            12.382,
            12.383000000000001,
            12.384,
            12.385,
            12.386000000000001,
            12.387,
            12.388,
            12.389000000000001,
            12.39,
            12.391,
            12.392,
            12.393,
            12.394,
            12.395,
            12.396,
            12.397,
            12.398,
            12.399000000000001,
            12.4,
            12.401,
            12.402000000000001,
            12.403,
            12.404,
            12.405000000000001,
            12.406,
            12.407,
            12.408,
            12.409,
            12.41,
            12.411,
            12.412,
            12.413,
            12.414,
            12.415000000000001,
            12.416,
            12.417,
            12.418000000000001,
            12.419,
            12.42,
            12.421,
            12.422,
            12.423,
            12.424,
            12.425,
            12.426,
            12.427,
            12.428,
            12.429,
            12.43,
            12.431000000000001,
            12.432,
            12.433,
            12.434000000000001,
            12.435,
            12.436,
            12.437,
            12.438,
            12.439,
            12.44,
            12.441,
            12.442,
            12.443,
            12.444,
            12.445,
            12.446,
            12.447000000000001,
            12.448,
            12.449,
            12.450000000000001,
            12.451,
            12.452,
            12.453,
            12.454,
            12.455,
            12.456,
            12.457,
            12.458,
            12.459,
            12.46,
            12.461,
            12.462,
            12.463000000000001,
            12.464,
            12.465,
            12.466000000000001,
            12.467,
            12.468,
            12.469,
            12.47,
            12.471,
            12.472,
            12.473,
            12.474,
            12.475,
            12.476,
            12.477,
            12.478,
            12.479000000000001,
            12.48,
            12.481,
            12.482000000000001,
            12.483,
            12.484,
            12.485,
            12.486,
            12.487,
            12.488,
            12.489,
            12.49,
            12.491,
            12.492,
            12.493,
            12.494,
            12.495000000000001,
            12.496,
            12.497,
            12.498000000000001,
            12.499,
            12.5,
            12.501,
            12.502,
            12.503,
            12.504,
            12.505,
            12.506,
            12.507,
            12.508000000000001,
            12.509,
            12.51,
            12.511000000000001,
            12.512,
            12.513,
            12.514000000000001,
            12.515,
            12.516,
            12.517,
            12.518,
            12.519,
            12.52,
            12.521,
            12.522,
            12.523,
            12.524000000000001,
            12.525,
            12.526,
            12.527000000000001,
            12.528,
            12.529,
            12.530000000000001,
            12.531,
            12.532,
            12.533,
            12.534,
            12.535,
            12.536,
            12.537,
            12.538,
            12.539,
            12.540000000000001,
            12.541,
            12.542,
            12.543000000000001,
            12.544,
            12.545,
            12.546,
            12.547,
            12.548,
            12.549,
            12.55,
            12.551,
            12.552,
            12.553,
            12.554,
            12.555,
            12.556000000000001,
            12.557,
            12.558,
            12.559000000000001,
            12.56,
            12.561,
            12.562,
            12.563,
            12.564,
            12.565,
            12.566,
            12.567,
            12.568,
            12.569,
            12.57,
            12.571,
            12.572000000000001,
            12.573,
            12.574,
            12.575000000000001,
            12.576,
            12.577,
            12.578,
            12.579,
            12.58,
            12.581,
            12.582,
            12.583,
            12.584,
            12.585,
            12.586,
            12.587,
            12.588000000000001,
            12.589,
            12.59,
            12.591000000000001,
            12.592,
            12.593,
            12.594,
            12.595,
            12.596,
            12.597,
            12.598,
            12.599,
            12.6,
            12.601,
            12.602,
            12.603,
            12.604000000000001,
            12.605,
            12.606,
            12.607000000000001,
            12.608,
            12.609,
            12.61,
            12.611,
            12.612,
            12.613,
            12.614,
            12.615,
            12.616,
            12.617,
            12.618,
            12.619,
            12.620000000000001,
            12.621,
            12.622,
            12.623000000000001,
            12.624,
            12.625,
            12.626,
            12.627,
            12.628,
            12.629,
            12.63,
            12.631,
            12.632,
            12.633000000000001,
            12.634,
            12.635,
            12.636000000000001,
            12.637,
            12.638,
            12.639000000000001,
            12.64,
            12.641,
            12.642,
            12.643,
            12.644,
            12.645,
            12.646,
            12.647,
            12.648,
            12.649000000000001,
            12.65,
            12.651,
            12.652000000000001,
            12.653,
            12.654,
            12.655000000000001,
            12.656,
            12.657,
            12.658,
            12.659,
            12.66,
            12.661,
            12.662,
            12.663,
            12.664,
            12.665000000000001,
            12.666,
            12.667,
            12.668000000000001,
            12.669,
            12.67,
            12.671000000000001,
            12.672,
            12.673,
            12.674,
            12.675,
            12.676,
            12.677,
            12.678,
            12.679,
            12.68,
            12.681000000000001,
            12.682,
            12.683,
            12.684000000000001,
            12.685,
            12.686,
            12.687,
            12.688,
            12.689,
            12.69,
            12.691,
            12.692,
            12.693,
            12.694,
            12.695,
            12.696,
            12.697000000000001,
            12.698,
            12.699,
            12.700000000000001,
            12.701,
            12.702,
            12.703,
            12.704,
            12.705,
            12.706,
            12.707,
            12.708,
            12.709,
            12.71,
            12.711,
            12.712,
            12.713000000000001,
            12.714,
            12.715,
            12.716000000000001,
            12.717,
            12.718,
            12.719,
            12.72,
            12.721,
            12.722,
            12.723,
            12.724,
            12.725,
            12.726,
            12.727,
            12.728,
            12.729000000000001,
            12.73,
            12.731,
            12.732000000000001,
            12.733,
            12.734,
            12.735,
            12.736,
            12.737,
            12.738,
            12.739,
            12.74,
            12.741,
            12.742,
            12.743,
            12.744,
            12.745000000000001,
            12.746,
            12.747,
            12.748000000000001,
            12.749,
            12.75,
            12.751,
            12.752,
            12.753,
            12.754,
            12.755,
            12.756,
            12.757,
            12.758000000000001,
            12.759,
            12.76,
            12.761000000000001,
            12.762,
            12.763,
            12.764000000000001,
            12.765,
            12.766,
            12.767,
            12.768,
            12.769,
            12.77,
            12.771,
            12.772,
            12.773,
            12.774000000000001,
            12.775,
            12.776,
            12.777000000000001,
            12.778,
            12.779,
            12.780000000000001,
            12.781,
            12.782,
            12.783,
            12.784,
            12.785,
            12.786,
            12.787,
            12.788,
            12.789,
            12.790000000000001,
            12.791,
            12.792,
            12.793000000000001,
            12.794,
            12.795,
            12.796000000000001,
            12.797,
            12.798,
            12.799,
            12.8,
            12.801,
            12.802,
            12.803,
            12.804,
            12.805,
            12.806000000000001,
            12.807,
            12.808,
            12.809000000000001,
            12.81,
            12.811,
            12.812,
            12.813,
            12.814,
            12.815,
            12.816,
            12.817,
            12.818,
            12.819,
            12.82,
            12.821,
            12.822000000000001,
            12.823,
            12.824,
            12.825000000000001,
            12.826,
            12.827,
            12.828,
            12.829,
            12.83,
            12.831,
            12.832,
            12.833,
            12.834,
            12.835,
            12.836,
            12.837,
            12.838000000000001,
            12.839,
            12.84,
            12.841000000000001,
            12.842,
            12.843,
            12.844,
            12.845,
            12.846,
            12.847,
            12.848,
            12.849,
            12.85,
            12.851,
            12.852,
            12.853,
            12.854000000000001,
            12.855,
            12.856,
            12.857000000000001,
            12.858,
            12.859,
            12.86,
            12.861,
            12.862,
            12.863,
            12.864,
            12.865,
            12.866,
            12.867,
            12.868,
            12.869,
            12.870000000000001,
            12.871,
            12.872,
            12.873000000000001,
            12.874,
            12.875,
            12.876,
            12.877,
            12.878,
            12.879,
            12.88,
            12.881,
            12.882,
            12.883000000000001,
            12.884,
            12.885,
            12.886000000000001,
            12.887,
            12.888,
            12.889000000000001,
            12.89,
            12.891,
            12.892,
            12.893,
            12.894,
            12.895,
            12.896,
            12.897,
            12.898,
            12.899000000000001,
            12.9,
            12.901,
            12.902000000000001,
            12.903,
            12.904,
            12.905000000000001,
            12.906,
            12.907,
            12.908,
            12.909,
            12.91,
            12.911,
            12.912,
            12.913,
            12.914,
            12.915000000000001,
            12.916,
            12.917,
            12.918000000000001,
            12.919,
            12.92,
            12.921000000000001,
            12.922,
            12.923,
            12.924,
            12.925,
            12.926,
            12.927,
            12.928,
            12.929,
            12.93,
            12.931000000000001,
            12.932,
            12.933,
            12.934000000000001,
            12.935,
            12.936,
            12.937,
            12.938,
            12.939,
            12.94,
            12.941,
            12.942,
            12.943,
            12.944,
            12.945,
            12.946,
            12.947000000000001,
            12.948,
            12.949,
            12.950000000000001,
            12.951,
            12.952,
            12.953,
            12.954,
            12.955,
            12.956,
            12.957,
            12.958,
            12.959,
            12.96,
            12.961,
            12.962,
            12.963000000000001,
            12.964,
            12.965,
            12.966000000000001,
            12.967,
            12.968,
            12.969,
            12.97,
            12.971,
            12.972,
            12.973,
            12.974,
            12.975,
            12.976,
            12.977,
            12.978,
            12.979000000000001,
            12.98,
            12.981,
            12.982000000000001,
            12.983,
            12.984,
            12.985,
            12.986,
            12.987,
            12.988,
            12.989,
            12.99,
            12.991,
            12.992,
            12.993,
            12.994,
            12.995000000000001,
            12.996,
            12.997,
            12.998000000000001,
            12.999,
            13.0,
            13.001,
            13.002,
            13.003,
            13.004,
            13.005,
            13.006,
            13.007,
            13.008000000000001,
            13.009,
            13.01,
            13.011000000000001,
            13.012,
            13.013,
            13.014000000000001,
            13.015,
            13.016,
            13.017,
            13.018,
            13.019,
            13.02,
            13.021,
            13.022,
            13.023,
            13.024000000000001,
            13.025,
            13.026,
            13.027000000000001,
            13.028,
            13.029,
            13.030000000000001,
            13.031,
            13.032,
            13.033,
            13.034,
            13.035,
            13.036,
            13.037,
            13.038,
            13.039,
            13.040000000000001,
            13.041,
            13.042,
            13.043000000000001,
            13.044,
            13.045,
            13.046000000000001,
            13.047,
            13.048,
            13.049,
            13.05,
            13.051,
            13.052,
            13.053,
            13.054,
            13.055,
            13.056000000000001,
            13.057,
            13.058,
            13.059000000000001,
            13.06,
            13.061,
            13.062,
            13.063,
            13.064,
            13.065,
            13.066,
            13.067,
            13.068,
            13.069,
            13.07,
            13.071,
            13.072000000000001,
            13.073,
            13.074,
            13.075000000000001,
            13.076,
            13.077,
            13.078,
            13.079,
            13.08,
            13.081,
            13.082,
            13.083,
            13.084,
            13.085,
            13.086,
            13.087,
            13.088000000000001,
            13.089,
            13.09,
            13.091000000000001,
            13.092,
            13.093,
            13.094,
            13.095,
            13.096,
            13.097,
            13.098,
            13.099,
            13.1,
            13.101,
            13.102,
            13.103,
            13.104000000000001,
            13.105,
            13.106,
            13.107000000000001,
            13.108,
            13.109,
            13.11,
            13.111,
            13.112,
            13.113,
            13.114,
            13.115,
            13.116,
            13.117,
            13.118,
            13.119,
            13.120000000000001,
            13.121,
            13.122,
            13.123000000000001,
            13.124,
            13.125,
            13.126,
            13.127,
            13.128,
            13.129,
            13.13,
            13.131,
            13.132,
            13.133000000000001,
            13.134,
            13.135,
            13.136000000000001,
            13.137,
            13.138,
            13.139000000000001,
            13.14,
            13.141,
            13.142,
            13.143,
            13.144,
            13.145,
            13.146,
            13.147,
            13.148,
            13.149000000000001,
            13.15,
            13.151,
            13.152000000000001,
            13.153,
            13.154,
            13.155000000000001,
            13.156,
            13.157,
            13.158,
            13.159,
            13.16,
            13.161,
            13.162,
            13.163,
            13.164,
            13.165000000000001,
            13.166,
            13.167,
            13.168000000000001,
            13.169,
            13.17,
            13.171000000000001,
            13.172,
            13.173,
            13.174,
            13.175,
            13.176,
            13.177,
            13.178,
            13.179,
            13.18,
            13.181000000000001,
            13.182,
            13.183,
            13.184000000000001,
            13.185,
            13.186,
            13.187,
            13.188,
            13.189,
            13.19,
            13.191,
            13.192,
            13.193,
            13.194,
            13.195,
            13.196,
            13.197000000000001,
            13.198,
            13.199,
            13.200000000000001,
            13.201,
            13.202,
            13.203,
            13.204,
            13.205,
            13.206,
            13.207,
            13.208,
            13.209,
            13.21,
            13.211,
            13.212,
            13.213000000000001,
            13.214,
            13.215,
            13.216000000000001,
            13.217,
            13.218,
            13.219,
            13.22,
            13.221,
            13.222,
            13.223,
            13.224,
            13.225,
            13.226,
            13.227,
            13.228,
            13.229000000000001,
            13.23,
            13.231,
            13.232000000000001,
            13.233,
            13.234,
            13.235,
            13.236,
            13.237,
            13.238,
            13.239,
            13.24,
            13.241,
            13.242,
            13.243,
            13.244,
            13.245000000000001,
            13.246,
            13.247,
            13.248000000000001,
            13.249,
            13.25,
            13.251,
            13.252,
            13.253,
            13.254,
            13.255,
            13.256,
            13.257,
            13.258000000000001,
            13.259,
            13.26,
            13.261000000000001,
            13.262,
            13.263,
            13.264000000000001,
            13.265,
            13.266,
            13.267,
            13.268,
            13.269,
            13.27,
            13.271,
            13.272,
            13.273,
            13.274000000000001,
            13.275,
            13.276,
            13.277000000000001,
            13.278,
            13.279,
            13.280000000000001,
            13.281,
            13.282,
            13.283,
            13.284,
            13.285,
            13.286,
            13.287,
            13.288,
            13.289,
            13.290000000000001,
            13.291,
            13.292,
            13.293000000000001,
            13.294,
            13.295,
            13.296000000000001,
            13.297,
            13.298,
            13.299,
            13.3,
            13.301,
            13.302,
            13.303,
            13.304,
            13.305,
            13.306000000000001,
            13.307,
            13.308,
            13.309000000000001,
            13.31,
            13.311,
            13.312000000000001,
            13.313,
            13.314,
            13.315,
            13.316,
            13.317,
            13.318,
            13.319,
            13.32,
            13.321,
            13.322000000000001,
            13.323,
            13.324,
            13.325000000000001,
            13.326,
            13.327,
            13.328,
            13.329,
            13.33,
            13.331,
            13.332,
            13.333,
            13.334,
            13.335,
            13.336,
            13.337,
            13.338000000000001,
            13.339,
            13.34,
            13.341000000000001,
            13.342,
            13.343,
            13.344,
            13.345,
            13.346,
            13.347,
            13.348,
            13.349,
            13.35,
            13.351,
            13.352,
            13.353,
            13.354000000000001,
            13.355,
            13.356,
            13.357000000000001,
            13.358,
            13.359,
            13.36,
            13.361,
            13.362,
            13.363,
            13.364,
            13.365,
            13.366,
            13.367,
            13.368,
            13.369,
            13.370000000000001,
            13.371,
            13.372,
            13.373000000000001,
            13.374,
            13.375,
            13.376,
            13.377,
            13.378,
            13.379,
            13.38,
            13.381,
            13.382,
            13.383000000000001,
            13.384,
            13.385,
            13.386000000000001,
            13.387,
            13.388,
            13.389000000000001,
            13.39,
            13.391,
            13.392,
            13.393,
            13.394,
            13.395,
            13.396,
            13.397,
            13.398,
            13.399000000000001,
            13.4,
            13.401,
            13.402000000000001,
            13.403,
            13.404,
            13.405000000000001,
            13.406,
            13.407,
            13.408,
            13.409,
            13.41,
            13.411,
            13.412,
            13.413,
            13.414,
            13.415000000000001,
            13.416,
            13.417,
            13.418000000000001,
            13.419,
            13.42,
            13.421000000000001,
            13.422,
            13.423,
            13.424,
            13.425,
            13.426,
            13.427,
            13.428,
            13.429,
            13.43,
            13.431000000000001,
            13.432,
            13.433,
            13.434000000000001,
            13.435,
            13.436,
            13.437000000000001,
            13.438,
            13.439,
            13.44,
            13.441,
            13.442,
            13.443,
            13.444,
            13.445,
            13.446,
            13.447000000000001,
            13.448,
            13.449,
            13.450000000000001,
            13.451,
            13.452,
            13.453,
            13.454,
            13.455,
            13.456,
            13.457,
            13.458,
            13.459,
            13.46,
            13.461,
            13.462,
            13.463000000000001,
            13.464,
            13.465,
            13.466000000000001,
            13.467,
            13.468,
            13.469,
            13.47,
            13.471,
            13.472,
            13.473,
            13.474,
            13.475,
            13.476,
            13.477,
            13.478,
            13.479000000000001,
            13.48,
            13.481,
            13.482000000000001,
            13.483,
            13.484,
            13.485,
            13.486,
            13.487,
            13.488,
            13.489,
            13.49,
            13.491,
            13.492,
            13.493,
            13.494,
            13.495000000000001,
            13.496,
            13.497,
            13.498000000000001,
            13.499,
            13.5,
            13.501,
            13.502,
            13.503,
            13.504,
            13.505,
            13.506,
            13.507,
            13.508000000000001,
            13.509,
            13.51,
            13.511000000000001,
            13.512,
            13.513,
            13.514000000000001,
            13.515,
            13.516,
            13.517,
            13.518,
            13.519,
            13.52,
            13.521,
            13.522,
            13.523,
            13.524000000000001,
            13.525,
            13.526,
            13.527000000000001,
            13.528,
            13.529,
            13.530000000000001,
            13.531,
            13.532,
            13.533,
            13.534,
            13.535,
            13.536,
            13.537,
            13.538,
            13.539,
            13.540000000000001,
            13.541,
            13.542,
            13.543000000000001,
            13.544,
            13.545,
            13.546000000000001,
            13.547,
            13.548,
            13.549,
            13.55,
            13.551,
            13.552,
            13.553,
            13.554,
            13.555,
            13.556000000000001,
            13.557,
            13.558,
            13.559000000000001,
            13.56,
            13.561,
            13.562000000000001,
            13.563,
            13.564,
            13.565,
            13.566,
            13.567,
            13.568,
            13.569,
            13.57,
            13.571,
            13.572000000000001,
            13.573,
            13.574,
            13.575000000000001,
            13.576,
            13.577,
            13.578,
            13.579,
            13.58,
            13.581,
            13.582,
            13.583,
            13.584,
            13.585,
            13.586,
            13.587,
            13.588000000000001,
            13.589,
            13.59,
            13.591000000000001,
            13.592,
            13.593,
            13.594,
            13.595,
            13.596,
            13.597,
            13.598,
            13.599,
            13.6,
            13.601,
            13.602,
            13.603,
            13.604000000000001,
            13.605,
            13.606,
            13.607000000000001,
            13.608,
            13.609,
            13.61,
            13.611,
            13.612,
            13.613,
            13.614,
            13.615,
            13.616,
            13.617,
            13.618,
            13.619,
            13.620000000000001,
            13.621,
            13.622,
            13.623000000000001,
            13.624,
            13.625,
            13.626,
            13.627,
            13.628,
            13.629,
            13.63,
            13.631,
            13.632,
            13.633000000000001,
            13.634,
            13.635,
            13.636000000000001,
            13.637,
            13.638,
            13.639000000000001,
            13.64,
            13.641,
            13.642,
            13.643,
            13.644,
            13.645,
            13.646,
            13.647,
            13.648,
            13.649000000000001,
            13.65,
            13.651,
            13.652000000000001,
            13.653,
            13.654,
            13.655000000000001,
            13.656,
            13.657,
            13.658,
            13.659,
            13.66,
            13.661,
            13.662,
            13.663,
            13.664,
            13.665000000000001,
            13.666,
            13.667,
            13.668000000000001,
            13.669,
            13.67,
            13.671000000000001,
            13.672,
            13.673,
            13.674,
            13.675,
            13.676,
            13.677,
            13.678,
            13.679,
            13.68,
            13.681000000000001,
            13.682,
            13.683,
            13.684000000000001,
            13.685,
            13.686,
            13.687000000000001,
            13.688,
            13.689,
            13.69,
            13.691,
            13.692,
            13.693,
            13.694,
            13.695,
            13.696,
            13.697000000000001,
            13.698
        ],
        [
            0.0,
            0.0009999990790836597,
            0.0019999926326777864,
            0.0029999751353353764,
            0.003999941061694489,
            0.0049998848865207704,
            0.005999801084749982,
            0.006999684131530523,
            0.007999528502265945,
            0.008999328672657464,
            0.009999079118746467,
            0.010998774316957019,
            0.011998408744138335,
            0.012997976877607271,
            0.013997473195190808,
            0.014996892175268492,
            0.015996228296814893,
            0.01699547603944205,
            0.017994629883441877,
            0.018993684309828573,
            0.019992633800381035,
            0.02099147283768523,
            0.021990195905176528,
            0.02298879748718208,
            0.023987272068963127,
            0.02498561413675729,
            0.02598381817782088,
            0.02698187868047115,
            0.027979790134128525,
            0.028977547029358838,
            0.02997514385791548,
            0.03097257511278164,
            0.03196983528821237,
            0.032966918879776756,
            0.033963820384399955,
            0.034960534300405334,
            0.035957055127556384,
            0.03695337736709882,
            0.03794949552180252,
            0.03894540409600339,
            0.03994109759564542,
            0.040936570528322364,
            0.04193181740331978,
            0.0429268327316566,
            0.043921611026127114,
            0.044916146801342545,
            0.0459104345737728,
            0.04690446886178809,
            0.0478982441857006,
            0.04889175506780595,
            0.049884996032424835,
            0.05087796160594441,
            0.0518706463168598,
            0.05286304469581548,
            0.053855151275646634,
            0.05484696059142043,
            0.05583846718047728,
            0.05682966558247207,
            0.057820550339415404,
            0.05881111599571457,
            0.05980135709821468,
            0.06079126819623966,
            0.06178084384163333,
            0.06277007858880007,
            0.06375896699474597,
            0.06474750361911936,
            0.06573568302425181,
            0.06672349977519859,
            0.06771094843977941,
            0.06869802358861916,
            0.06968471979518805,
            0.07067103163584244,
            0.07165695368986506,
            0.07264248053950541,
            0.07362760677001995,
            0.07461232696971243,
            0.07559663572997402,
            0.07658052764532335,
            0.07756399731344658,
            0.07854703933523732,
            0.0795296483148366,
            0.08051181885967261,
            0.08149354558050056,
            0.08247482309144223,
            0.08345564601002577,
            0.08443600895722507,
            0.08541590655749946,
            0.08639533343883288,
            0.08737428423277332,
            0.08835275357447232,
            0.08933073610272367,
            0.09030822646000289,
            0.09128521929250631,
            0.09226170925018974,
            0.09323769098680768,
            0.09421315915995183,
            0.09518810843109013,
            0.09616253346560512,
            0.09713642893283284,
            0.09810978950610097,
            0.09908260986276751,
            0.10005488468425904,
            0.10102660865610893,
            0.1019977764679955,
            0.10296838281378017,
            0.10393842239154555,
            0.10490788990363295,
            0.10587678005668076,
            0.10684508756166176,
            0.107812807133921,
            0.10877993349321331,
            0.10974646136374068,
            0.1107123854741899,
            0.11167770055776954,
            0.11264240135224743,
            0.11360648259998753,
            0.11456993904798726,
            0.11553276544791408,
            0.11649495655614263,
            0.1174565071337913,
            0.11841741194675894,
            0.11937766576576136,
            0.12033726336636798,
            0.12129619952903789,
            0.12225446903915638,
            0.12321206668707087,
            0.1241689872681273,
            0.1251252255827058,
            0.1260807764362567,
            0.12703563463933631,
            0.1279897950076425,
            0.12894325236205037,
            0.1298960015286477,
            0.13084803733877023,
            0.13179935462903708,
            0.1327499482413857,
            0.13369981302310716,
            0.13464894382688097,
            0.13559733551080982,
            0.13654498293845463,
            0.13749188097886875,
            0.13843802450663298,
            0.13938340840188956,
            0.1403280275503767,
            0.14127187684346285,
            0.14221495117818053,
            0.14315724545726052,
            0.1440987545891658,
            0.14503947348812493,
            0.14597939707416624,
            0.14691852027315094,
            0.14785683801680682,
            0.1487943452427614,
            0.14973103689457504,
            0.15066690792177442,
            0.15160195327988515,
            0.15253616793046476,
            0.1534695468411354,
            0.1544020849856167,
            0.1553337773437578,
            0.1562646189015703,
            0.15719460465126014,
            0.15812372959125992,
            0.15905198872626106,
            0.15997937706724547,
            0.16090588963151745,
            0.16183152144273563,
            0.16275626753094427,
            0.16368012293260464,
            0.16460308269062665,
            0.16552514185439987,
            0.1664462954798247,
            0.16736653862934306,
            0.16828586637196982,
            0.16920427378332298,
            0.1701217559456545,
            0.1710383079478807,
            0.17195392488561292,
            0.1728686018611871,
            0.17378233398369466,
            0.17469511636901192,
            0.17560694413983016,
            0.1765178124256855,
            0.17742771636298832,
            0.17833665109505248,
            0.17924461177212545,
            0.18015159355141686,
            0.18105759159712778,
            0.1819626010804799,
            0.18286661717974392,
            0.18376963508026903,
            0.1846716499745107,
            0.18557265706205953,
            0.18647265154966977,
            0.18737162865128712,
            0.18826958358807722,
            0.18916651158845318,
            0.1900624078881037,
            0.19095726773002072,
            0.19185108636452694,
            0.1927438590493033,
            0.193635581049416,
            0.1945262476373444,
            0.19541585409300707,
            0.1963043957037896,
            0.1971918677645706,
            0.19807826557774916,
            0.1989635844532706,
            0.19984781970865328,
            0.20073096666901497,
            0.20161302066709855,
            0.20249397704329825,
            0.2033738311456854,
            0.2042525783300344,
            0.20513021395984798,
            0.2060067334063828,
            0.2068821320486747,
            0.2077564052735642,
            0.20862954847572118,
            0.2095015570576697,
            0.21037242642981344,
            0.21124215201045932,
            0.2121107292258435,
            0.21297815351015395,
            0.21384442030555634,
            0.214709525062217,
            0.2155734632383275,
            0.21643623030012846,
            0.2172978217219329,
            0.21815823298615036,
            0.21901745958330956,
            0.21987549701208273,
            0.22073234077930765,
            0.2215879864000119,
            0.22244242939743447,
            0.22329566530304973,
            0.2241476896565891,
            0.22499849800606397,
            0.22584808590778818,
            0.22669644892640003,
            0.22754358263488436,
            0.22838948261459463,
            0.22923414445527457,
            0.23007756375507993,
            0.23091973612060016,
            0.23176065716687955,
            0.2326003225174389,
            0.23343872780429586,
            0.23427586866798705,
            0.235111740757588,
            0.23594633973073412,
            0.23677966125364172,
            0.23761170100112802,
            0.23844245465663133,
            0.23927191791223174,
            0.2401000864686708,
            0.24092695603537173,
            0.2417525223304586,
            0.24257678108077663,
            0.24339972802191165,
            0.24422135889820873,
            0.24504166946279274,
            0.24586065547758582,
            0.2466783127133278,
            0.24749463694959417,
            0.24830962397481487,
            0.24912326958629358,
            0.24993556959022478,
            0.25074651980171375,
            0.2515561160447929,
            0.25236435415244135,
            0.25317122996660196,
            0.2539767393381993,
            0.25478087812715733,
            0.2555836422024168,
            0.25638502744195274,
            0.25718502973279134,
            0.2579836449710275,
            0.2587808690618415,
            0.2595766979195158,
            0.26037112746745195,
            0.26116415363818696,
            0.2619557723734098,
            0.26274597962397733,
            0.26353477134993136,
            0.2643221435205137,
            0.26510809211418246,
            0.2658926131186281,
            0.2666757025307885,
            0.26745735635686463,
            0.26823757061233655,
            0.2690163413219776,
            0.2697936645198702,
            0.2705695362494207,
            0.2713439525633742,
            0.272116909523829,
            0.27288840320225194,
            0.2736584296794917,
            0.27442698504579455,
            0.2751940654008171,
            0.27595966685364154,
            0.27672378552278865,
            0.2774864175362326,
            0.2782475590314138,
            0.2790072061552529,
            0.27976535506416383,
            0.2805220019240678,
            0.2812771429104056,
            0.2820307742081514,
            0.2827828920118253,
            0.28353349252550636,
            0.28428257196284484,
            0.2850301265470752,
            0.2857761525110284,
            0.2865206460971441,
            0.28726360355748315,
            0.2880050211537388,
            0.2887448951572498,
            0.2894832218490115,
            0.29021999751968763,
            0.29095521846962175,
            0.29168888100884915,
            0.2924209814571074,
            0.2931515161438486,
            0.2938804814082493,
            0.2946078735992223,
            0.29533368907542706,
            0.29605792420528065,
            0.29678057536696834,
            0.29750163894845355,
            0.29822111134748897,
            0.2989389889716264,
            0.2996552682382268,
            0.3003699455744706,
            0.30108301741736715,
            0.30179448021376476,
            0.3025043304203605,
            0.3032125645037094,
            0.3039191789402339,
            0.30462417021623345,
            0.30532753482789343,
            0.3060292692812942,
            0.30672937009242035,
            0.3074278337871691,
            0.3081246569013594,
            0.3088198359807405,
            0.3095133675810002,
            0.31020524826777335,
            0.3108954746166505,
            0.3115840432131856,
            0.31227095065290417,
            0.3129561935413111,
            0.31363976849389913,
            0.3143216721361559,
            0.31500190110357174,
            0.31568045204164735,
            0.31635732160590097,
            0.31703250646187575,
            0.31770600328514736,
            0.31837780876133026,
            0.3190479195860854,
            0.3197163324651265,
            0.32038304411422747,
            0.3210480512592286,
            0.32171135063604284,
            0.32237293899066316,
            0.3230328130791683,
            0.3236909696677287,
            0.32434740553261343,
            0.32500211746019564,
            0.3256551022469586,
            0.3263063566995022,
            0.32695587763454714,
            0.3276036618789425,
            0.32824970626966976,
            0.3288940076538488,
            0.32953656288874345,
            0.3301773688417665,
            0.3308164223904849,
            0.33145372042262455,
            0.3320892598360759,
            0.3327230375388978,
            0.33335505044932345,
            0.33398529549576406,
            0.334613769616814,
            0.3352404697612551,
            0.33586539288806105,
            0.3364885359664017,
            0.3371098959756474,
            0.3377294699053725,
            0.3383472547553602,
            0.33896324753560614,
            0.3395774452663221,
            0.3401898449779401,
            0.3408004437111152,
            0.34140923851673033,
            0.34201622645589896,
            0.34262140459996854,
            0.3432247700305241,
            0.34382631983939127,
            0.34442605112863944,
            0.34502396101058497,
            0.3456200466077939,
            0.34621430505308504,
            0.34680673348953284,
            0.34739732907046955,
            0.34798608895948885,
            0.3485730103304476,
            0.3491580903674686,
            0.34974132626494275,
            0.3503227152275319,
            0.3509022544701704,
            0.35147994121806814,
            0.35205577270671157,
            0.35262974618186643,
            0.3532018588995795,
            0.3537721081261806,
            0.35434049113828375,
            0.35490700522278995,
            0.3554716476768877,
            0.35603441580805495,
            0.3565953069340611,
            0.35715431838296763,
            0.3577114474931299,
            0.3582666916131981,
            0.3588200481021188,
            0.3593715143291356,
            0.35992108767379083,
            0.36046876552592577,
            0.3610145452856823,
            0.3615584243635031,
            0.36210040018013273,
            0.36264047016661866,
            0.36317863176431114,
            0.36371488242486444,
            0.3642492196102371,
            0.3647816407926922,
            0.36531214345479823,
            0.36584072508942894,
            0.3663673831997638,
            0.36689211529928845,
            0.3674149189117943,
            0.3679357915713785,
            0.3684547308224453,
            0.368971734219704,
            0.36948679932817,
            0.3699999237231654,
            0.37051110499031675,
            0.37102034072555656,
            0.3715276285351219,
            0.3720329660355547,
            0.3725363508537005,
            0.373037780626709,
            0.3735372530020329,
            0.37403476563742666,
            0.37453031620094707,
            0.37502390237095196,
            0.375515521836099,
            0.37600517229534597,
            0.37649285145794825,
            0.37697855704345984,
            0.37746228678173077,
            0.37794403841290714,
            0.37842380968742906,
            0.3789015983660307,
            0.37937740221973804,
            0.37985121902986835,
            0.380323046588029,
            0.3807928826961151,
            0.38126072516630977,
            0.3817265718210814,
            0.3821904204931827,
            0.3826522690256494,
            0.3831121152717986,
            0.38356995709522707,
            0.3840257923698097,
            0.38447961897969807,
            0.38493143481931835,
            0.38538123779336975,
            0.3858290258168231,
            0.3862747968149189,
            0.3867185487231647,
            0.3871602794873344,
            0.3875999870634656,
            0.38803766941785794,
            0.3884733245270712,
            0.3889069503779223,
            0.38933854496748516,
            0.3897681063030868,
            0.39019563240230587,
            0.3906211212929709,
            0.39104457101315776,
            0.39146597961118684,
            0.39188534514562207,
            0.3923026656852677,
            0.3927179393091666,
            0.3931311641065966,
            0.39354233817707024,
            0.3939514596303308,
            0.39435852658635,
            0.3947635371753265,
            0.3951664895376821,
            0.3955673818240608,
            0.39596621219532446,
            0.39636297882255184,
            0.39675767988703536,
            0.39715031358027814,
            0.3975408781039922,
            0.3979293716700951,
            0.3983157925007079,
            0.39870013882815175,
            0.39908240889494595,
            0.3994626009538044,
            0.3998407132676338,
            0.40021674410953,
            0.40059069176277606,
            0.4009625545208383,
            0.40133233068736485,
            0.40170001857618204,
            0.4020656165112912,
            0.40242912282686666,
            0.4027905358672525,
            0.40314985398695924,
            0.4035070755506617,
            0.4038621989331952,
            0.40421522251955405,
            0.4045661447048862,
            0.4049149638944929,
            0.405261678503824,
            0.4056062869584759,
            0.4059487876941877,
            0.4062891791568391,
            0.40662745980244636,
            0.4069636280971607,
            0.40729768251726384,
            0.4076296215491654,
            0.40795944368940046,
            0.4082871474446259,
            0.4086127313316176,
            0.40893619387726643,
            0.40925753361857764,
            0.40957674910266445,
            0.40989383888674774,
            0.4102088015381514,
            0.4105216356342999,
            0.4108323397627151,
            0.4111409125210128,
            0.4114473525169001,
            0.41175165836817246,
            0.4120538287027093,
            0.41235386215847286,
            0.41265175738350357,
            0.412947513035918,
            0.4132411277839043,
            0.41353260030572087,
            0.4138219292896922,
            0.41410911343420587,
            0.4143941514477097,
            0.4146770420487086,
            0.4149577839657614,
            0.41523637593747753,
            0.41551281671251483,
            0.41578710504957533,
            0.416059239717403,
            0.41632921949478013,
            0.41659704317052476,
            0.4168627095434876,
            0.4171262174225483,
            0.41738756562661344,
            0.41764675298461273,
            0.4179037783354962,
            0.4181586405282313,
            0.41841133842180006,
            0.4186618708851953,
            0.41891023679741896,
            0.4191564350474777,
            0.419400464534381,
            0.419642324167138,
            0.41988201286475413,
            0.42011952955622817,
            0.4203548731805505,
            0.42058804268669847,
            0.4208190370336345,
            0.4210478551903035,
            0.4212744961356293,
            0.42149895885851174,
            0.4217212423578249,
            0.421941345642413,
            0.4221592677310885,
            0.4223750076526285,
            0.4225885644457726,
            0.4227999371592206,
            0.42300912485162817,
            0.42321612659160585,
            0.42342094145771525,
            0.42362356853846667,
            0.4238240069323166,
            0.42402225574766494,
            0.4242183141028526,
            0.4244121811261581,
            0.424603855955796,
            0.42479333773991357,
            0.42498062563658895,
            0.4251657188138279,
            0.42534861644956146,
            0.42552931773164393,
            0.42570782185784994,
            0.425884128035872,
            0.4260582354833182,
            0.42623014342771026,
            0.42639985110647993,
            0.42656735776696797,
            0.42673266266642135,
            0.42689576507199006,
            0.4270566642607266,
            0.4272153595195816,
            0.427371850145404,
            0.4275261354449366,
            0.42767821473481465,
            0.4278280873415646,
            0.42797575260160065,
            0.42812120986122326,
            0.4282644584766171,
            0.42840549781384896,
            0.42854432724886504,
            0.4286809461674902,
            0.42881535396542503,
            0.42894755004824375,
            0.42907753383139347,
            0.42920530474019075,
            0.4293308622098213,
            0.4294542056853364,
            0.42957533462165237,
            0.4296942484835487,
            0.4298109467456658,
            0.42992542889250307,
            0.4300376944184178,
            0.4301477428276237,
            0.43025557363418854,
            0.43036118636203247,
            0.43046458054492726,
            0.4305657557264941,
            0.4306647114602022,
            0.4307614473093673,
            0.43085596284715044,
            0.4309482576565562,
            0.43103833133043146,
            0.43112618347146364,
            0.43121181369218026,
            0.4312952216149468,
            0.4313764068719658,
            0.4314553691052751,
            0.4315321079667476,
            0.431606623118089,
            0.43167891423083743,
            0.431748980986362,
            0.4318168230758617,
            0.4318824402003642,
            0.4319458320707256,
            0.4320069984076284,
            0.43206593894158085,
            0.43212265341291656,
            0.43217714157179293,
            0.43222940317819086,
            0.4322794380019133,
            0.43232724582258525,
            0.43237282642965197,
            0.4324161796223792,
            0.43245730520985215,
            0.43249620301097425,
            0.4325328728544678,
            0.43256731457887193,
            0.43259952803254315,
            0.4326295130736544,
            0.4326572695701943,
            0.4326827973999672,
            0.4327060964505923,
            0.4327271666195037,
            0.4327460078139497,
            0.4327626199509924,
            0.43277700295750804,
            0.4327891567701858,
            0.43279908133552836,
            0.4328067766098514,
            0.4328122425592836,
            0.4328154791597659,
            0.4328164863970527,
            0.4328152642667105,
            0.4328118127741185,
            0.4328061319344687,
            0.4327982217727653,
            0.43278808232382593,
            0.4327757136322808,
            0.43276111575257326,
            0.4327442887489593,
            0.43272523269550955,
            0.4327039476761074,
            0.43268043378445076,
            0.43265469112405136,
            0.4326267198082363,
            0.43259651996014714,
            0.4325640917127415,
            0.4325294352087926,
            0.4324925506008905,
            0.4324534380514419,
            0.4324120977326714,
            0.43236852982662133,
            0.4323227345251534,
            0.4322747120299483,
            0.4322244625525074,
            0.43217198631415243,
            0.43211728354602713,
            0.4320603544890976,
            0.432001199394153,
            0.43193981852180724,
            0.4318762121424988,
            0.4318103805364923,
            0.43174232399387924,
            0.4316720428145793,
            0.43159953730834066,
            0.431524807794742,
            0.4314478546031931,
            0.43136867807293555,
            0.43128727855304483,
            0.43120365640243064,
            0.431117811989839,
            0.43102974569385266,
            0.43093945790289245,
            0.43084694901521936,
            0.4307522194389353,
            0.4306552695919843,
            0.43055609990215465,
            0.43045471080707914,
            0.43035110275423805,
            0.43024527620095954,
            0.43013723161442147,
            0.4300269694716531,
            0.4299144902595363,
            0.4297997944748079,
            0.42968288262406057,
            0.42956375522374474,
            0.4294424128001708,
            0.4293188558895099,
            0.4291930850377965,
            0.4290651008009302,
            0.4289349037446767,
            0.4288024944446701,
            0.4286678734864158,
            0.4285310414652904,
            0.4283919989865456,
            0.42825074666530877,
            0.4281072851265854,
            0.42796161500526164,
            0.42781373694610525,
            0.4276636516037689,
            0.42751135964279097,
            0.42735686173759885,
            0.42720015857251054,
            0.4270412508417364,
            0.42688013924938223,
            0.4267168245094509,
            0.42655130734584484,
            0.4263835884923678,
            0.42621366869272814,
            0.42604154870053995,
            0.4258672292793267,
            0.4256907112025221,
            0.42551199525347383,
            0.4253310822254452,
            0.42514797292161766,
            0.4249626681550934,
            0.42477516874889804,
            0.4245854755359824,
            0.42439358935922583,
            0.42419951107143833,
            0.4240032415353628,
            0.4238047816236785,
            0.42360413221900267,
            0.42340129421389394,
            0.4231962685108545,
            0.42298905602233255,
            0.4227796576707257,
            0.42256807438838306,
            0.42235430711760813,
            0.4221383568106614,
            0.4219202244297636,
            0.42169991094709747,
            0.4214774173448116,
            0.42125274461502266,
            0.42102589375981814,
            0.42079686579125913,
            0.42056566173138404,
            0.42033228261221,
            0.42009672947573673,
            0.4198590033739494,
            0.41961910536882085,
            0.41937703653231556,
            0.419132797946391,
            0.41888639070300226,
            0.41863781590410387,
            0.4183870746616532,
            0.4181341680976134,
            0.41787909734395573,
            0.41762186354266395,
            0.4173624678457362,
            0.4171009114151877,
            0.4168371954230549,
            0.416571321051398,
            0.4163032894923033,
            0.41603310194788734,
            0.4157607596302996,
            0.4154862637617248,
            0.4152096155743872,
            0.4149308163105522,
            0.4146498672225313,
            0.414366769572683,
            0.41408152463341774,
            0.4137941336871997,
            0.41350459802655104,
            0.41321291895405365,
            0.4129190977823535,
            0.41262313583416266,
            0.41232503444226337,
            0.41202479494951044,
            0.41172241870883486,
            0.41141790708324616,
            0.41111126144583665,
            0.410802483179783,
            0.4104915736783512,
            0.4101785343448978,
            0.4098633665928743,
            0.4095460718458298,
            0.4092266515374139,
            0.40890510711138023,
            0.4085814400215892,
            0.4082556517320111,
            0.4079277437167296,
            0.4075977174599437,
            0.4072655744559724,
            0.40693131620925677,
            0.40659494423436304,
            0.4062564600559854,
            0.4059158652089504,
            0.40557316123821785,
            0.40522834969888577,
            0.40488143215619243,
            0.4045324101855196,
            0.40418128537239545,
            0.4038280593124976,
            0.40347273361165586,
            0.40311530988585564,
            0.402755789761241,
            0.4023941748741164,
            0.40203046687095145,
            0.40166466740838186,
            0.40129677815321424,
            0.4009268007824274,
            0.4005547369831764,
            0.4001805884527945,
            0.39980435689879623,
            0.3994260440388808,
            0.39904565160093447,
            0.398663181323033,
            0.3982786349534447,
            0.3978920142506333,
            0.3975033209832607,
            0.3971125569301895,
            0.3967197238804855,
            0.39632482363342086,
            0.39592785799847635,
            0.39552882879534373,
            0.3951277378539298,
            0.3947245870143565,
            0.39431937812696566,
            0.3939121130523206,
            0.39350279366120855,
            0.3930914218346434,
            0.39267799946386794,
            0.39226252845035636,
            0.39184501070581695,
            0.39142544815219366,
            0.3910038427216696,
            0.3905801963566677,
            0.39015451100985504,
            0.38972678864414384,
            0.3892970312326931,
            0.38886524075891216,
            0.3884314192164623,
            0.38799556860925855,
            0.38755769095147213,
            0.3871177882675323,
            0.3866758625921287,
            0.38623191597021284,
            0.3857859504570004,
            0.3853379681179735,
            0.3848879710288811,
            0.3844359612757428,
            0.38398194095484955,
            0.383525912172765,
            0.38306787704632855,
            0.3826078377026558,
            0.3821457962791408,
            0.3816817549234576,
            0.3812157157935616,
            0.3807476810576909,
            0.3802776528943688,
            0.37980563349240404,
            0.37933162505089246,
            0.37885562977921905,
            0.37837764989705847,
            0.3778976876343766,
            0.37741574523143134,
            0.37693182493877503,
            0.37644592901725377,
            0.37595805973801005,
            0.3754682193824826,
            0.37497641024240863,
            0.3744826346198231,
            0.373986894827061,
            0.37348919318675766,
            0.37298953203184915,
            0.3724879137055738,
            0.37198434056147245,
            0.37147881496338836,
            0.3709713392854691,
            0.3704619159121663,
            0.36995054723823567,
            0.36943723566873876,
            0.36892198361904166,
            0.3684047935148159,
            0.36788566779204007,
            0.3673646088969973,
            0.36684161928627745,
            0.3663167014267765,
            0.36578985779569634,
            0.36526109088054537,
            0.36473040317913663,
            0.3641977971995907,
            0.3636632754603317,
            0.36312684049009025,
            0.3625884948279009,
            0.36204824102310257,
            0.36150608163533815,
            0.3609620192345534,
            0.360416056400997,
            0.3598681957252187,
            0.35931843980807016,
            0.3587667912607028,
            0.3582132527045664,
            0.35765782677141056,
            0.35710051610328114,
            0.35654132335252026,
            0.3559802511817649,
            0.3554173022639456,
            0.35485247928228536,
            0.35428578493029794,
            0.3537172219117863,
            0.3531467929408413,
            0.3525745007418406,
            0.352000348049445,
            0.35142433760859937,
            0.35084647217452886,
            0.350266754512737,
            0.3496851873990055,
            0.34910177361938977,
            0.3485165159702178,
            0.34792941725808935,
            0.3473404802998703,
            0.3467497079226938,
            0.3461571029639556,
            0.3455626682713119,
            0.344966406702677,
            0.3443683211262206,
            0.34376841442036443,
            0.34316668947378054,
            0.34256314918538716,
            0.3419577964643452,
            0.3413506342300571,
            0.3407416654121617,
            0.34013089295053217,
            0.33951831979527164,
            0.33890394890671055,
            0.3382877832554018,
            0.33766982582211896,
            0.33705007959785077,
            0.3364285475837985,
            0.3358052327913712,
            0.33518013824218196,
            0.33455326696804444,
            0.33392462201096684,
            0.33329420642315016,
            0.3326620232669814,
            0.33202807561503095,
            0.3313923665500464,
            0.33075489916494893,
            0.33011567656282853,
            0.3294747018569386,
            0.328831978170691,
            0.3281875086376516,
            0.3275412964015352,
            0.3268933446161982,
            0.32624365644563674,
            0.32559223506397855,
            0.3249390836554781,
            0.3242842054145114,
            0.3236276035455695,
            0.322969281263254,
            0.32230924179226944,
            0.321647488367418,
            0.3209840242335935,
            0.3203188526457756,
            0.3196519768690216,
            0.318983400178462,
            0.3183131258592932,
            0.3176411572067706,
            0.31696749752620235,
            0.3162921501329414,
            0.3156151183523799,
            0.314936405519941,
            0.3142560149810725,
            0.3135739500912389,
            0.3128902142159145,
            0.31220481073057516,
            0.3115177430206916,
            0.310829014481721,
            0.31013862851909935,
            0.3094465885482334,
            0.3087528979944931,
            0.3080575602932018,
            0.307360578889631,
            0.30666195723898826,
            0.30596169880641216,
            0.30525980706696076,
            0.3045562855056051,
            0.30385113761721827,
            0.3031443669065686,
            0.3024359768883092,
            0.30172597108696947,
            0.30101435303694435,
            0.3003011262824867,
            0.2995862943776973,
            0.29886986088651446,
            0.2981518293827046,
            0.297432203449853,
            0.2967109866813526,
            0.295988182680395,
            0.29526379505995987,
            0.29453782744280355,
            0.29381028346145016,
            0.2930811667581804,
            0.29235048098502014,
            0.29161822980373087,
            0.29088441688579725,
            0.2901490459124174,
            0.2894121205744912,
            0.28867364457260786,
            0.2879336216170367,
            0.28719205542771353,
            0.28644894973422996,
            0.28570430827582166,
            0.2849581348013557,
            0.2842104330693186,
            0.2834612068478062,
            0.28271045991450733,
            0.2819581960566954,
            0.2812044190712131,
            0.28044913276446115,
            0.27969234095238515,
            0.27893404746046185,
            0.27817425612368746,
            0.2774129707865637,
            0.27665019530308443,
            0.27588593353672164,
            0.2751201893604141,
            0.2743529666565503,
            0.273584269316958,
            0.27281410124288796,
            0.27204246634500057,
            0.271269368543352,
            0.2704948117673789,
            0.2697187999558851,
            0.26894133705702716,
            0.26816242702829696,
            0.267382073836511,
            0.26660028145779197,
            0.2658170538775552,
            0.2650323950904928,
            0.2642463091005594,
            0.2634587999209548,
            0.2626698715741103,
            0.2618795280916708,
            0.26108777351448154,
            0.2602946118925699,
            0.2595000472851293,
            0.2587040837605044,
            0.2579067253961734,
            0.25710797627873155,
            0.25630784050387545,
            0.25550632217638497,
            0.2547034254101075,
            0.2538991543279386,
            0.2530935130618085,
            0.2522865057526608,
            0.2514781365504381,
            0.25066840961406156,
            0.24985732911141603,
            0.24904489921932949,
            0.24823112412355725,
            0.24741600801876157,
            0.24659955510849635,
            0.2457817696051848,
            0.24496265573010464,
            0.24414221771336628,
            0.24332045979389685,
            0.24249738621941844,
            0.24167300124643076,
            0.24084730914019215,
            0.2400203141746984,
            0.23919202063266448,
            0.23836243280550604,
            0.23753155499331624,
            0.23669939150484967,
            0.23586594665749924,
            0.23503122477727822,
            0.23419523019879807,
            0.23335796726524943,
            0.23251944032838023,
            0.23167965374847718,
            0.23083861189434127,
            0.22999631914327043,
            0.22915277988103613,
            0.22830799850186256,
            0.22746197940840593,
            0.22661472701173246,
            0.2257662457312955,
            0.22491653999491676,
            0.22406561423876084,
            0.2232134729073151,
            0.22236012045336728,
            0.2215055613379829,
            0.22064980003048237,
            0.21979284100841892,
            0.2189346887575561,
            0.21807534777184356,
            0.21721482255339566,
            0.2163531176124668,
            0.21549023746742896,
            0.21462618664474856,
            0.21376096967896124,
            0.21289459111265102,
            0.212027055496423,
            0.21115836738888205,
            0.21028853135660738,
            0.20941755197412884,
            0.20854543382390137,
            0.20767218149628275,
            0.20679779958950673,
            0.2059222927096589,
            0.20504566547065275,
            0.20416792249420318,
            0.20328906840980215,
            0.20240910785469246,
            0.20152804547384398,
            0.2006458859199263,
            0.1997626338532837,
            0.19887829394190915,
            0.19799287086141953,
            0.1971063692950266,
            0.1962187939335142,
            0.19533014947520955,
            0.19444044062595633,
            0.19354967209909094,
            0.1926578486154126,
            0.19176497490315758,
            0.1908710556979733,
            0.18997609574288857,
            0.18908009978828905,
            0.18818307259188782,
            0.1872850189186988,
            0.1863859435410087,
            0.1854858512383489,
            0.1845847467974676,
            0.18368263501230347,
            0.18277952068395428,
            0.18187540862065052,
            0.18097030363772693,
            0.18006421055759336,
            0.1791571342097064,
            0.17824907943053983,
            0.17734005106355655,
            0.1764300539591789,
            0.17551909297475904,
            0.17460717297455125,
            0.17369429882967985,
            0.17278047541811256,
            0.17186570762462783,
            0.17095000034078678,
            0.17003335846490295,
            0.16911578690201182,
            0.16819729056384108,
            0.16727787436877878,
            0.16635754324184496,
            0.16543630211466046,
            0.16451415592541394,
            0.16359110961883527,
            0.16266716814615972,
            0.1617423364651013,
            0.160816619539818,
            0.15989002234088245,
            0.1589625498452505,
            0.15803420703622806,
            0.15710499890344096,
            0.15617493044280295,
            0.15524400665648236,
            0.15431223255287257,
            0.15337961314655657,
            0.15244615345827814,
            0.15151185851490645,
            0.15057673334940536,
            0.14964078300080041,
            0.1487040125141454,
            0.14776642694049008,
            0.1468280313368484,
            0.14588883076616138,
            0.1449488302972693,
            0.14400803500487458,
            0.1430664499695091,
            0.1421240802775015,
            0.1411809310209431,
            0.14023700729765348,
            0.1392923142111479,
            0.138346856870602,
            0.1374006403908186,
            0.13645366989219232,
            0.1355059505006779,
            0.13455748734775183,
            0.13360828557038185,
            0.13265835031098822,
            0.13170768671741342,
            0.13075629994288357,
            0.12980419514597583,
            0.12885137749058062,
            0.12789785214587107,
            0.12694362428626244,
            0.1259886990913809,
            0.12503308174602518,
            0.12407677744013322,
            0.1231197913687445,
            0.12216212873196586,
            0.12120379473493448,
            0.12024479458778368,
            0.11928513350560377,
            0.11832481670840889,
            0.1173638494210988,
            0.11640223687342416,
            0.11543998429994774,
            0.1144770969400106,
            0.11351358003769316,
            0.11254943884177995,
            0.11158467860572154,
            0.11061930458759879,
            0.10965332205008507,
            0.10868673626040883,
            0.10771955249031745,
            0.10675177601603955,
            0.10578341211824649,
            0.10481446608201678,
            0.10384494319679663,
            0.1028748487563638,
            0.10190418805878901,
            0.10093296640639826,
            0.099961189105735,
            0.09898886146752235,
            0.09801598880662377,
            0.09704257644200708,
            0.09606862969670459,
            0.09509415389777451,
            0.09411915437626384,
            0.09314363646716914,
            0.09216760550939754,
            0.09119106684572938,
            0.09021402582277759,
            0.08923648779095063,
            0.08825845810441235,
            0.08727994212104404,
            0.08630094520240435,
            0.0853214727136912,
            0.08434153002370186,
            0.08336112250479313,
            0.08238025553284441,
            0.08139893448721511,
            0.08041716475070722,
            0.07943495170952486,
            0.078452300753236,
            0.07746921727473048,
            0.07648570667018219,
            0.07550177433900816,
            0.07451742568382981,
            0.07353266611043136,
            0.07254750102772105,
            0.07156193584769079,
            0.07057597598537582,
            0.06958962685881374,
            0.06860289388900621,
            0.06761578249987642,
            0.06662829811823068,
            0.0656404461737157,
            0.06465223209878061,
            0.06366366132863421,
            0.06267473930120498,
            0.06168547145710178,
            0.060695863239570186,
            0.05970592009445523,
            0.058715647470157784,
            0.057725050817593784,
            0.05673413559015575,
            0.05574290724366872,
            0.05475137123635087,
            0.05375953302877259,
            0.05276739808381456,
            0.05177497186662592,
            0.050782259844584864,
            0.04978926748725582,
            0.04879600026634873,
            0.04780246365567729,
            0.046808663131117784,
            0.04581460417056736,
            0.04482029225390362,
            0.04382573286294049,
            0.04283093148138978,
            0.04183589359481677,
            0.040840624690600305,
            0.039845130257889994,
            0.038849415787565976,
            0.037853486772193884,
            0.03685734870598825,
            0.03586100708476449,
            0.034864467405902606,
            0.033867735168301126,
            0.03287081587233732,
            0.03187371501982401,
            0.030876438113969087,
            0.029878990659331826,
            0.028881378161781594,
            0.02788360612845506,
            0.02688568006771602,
            0.025887605489110684,
            0.024889387903326274,
            0.02389103282215027,
            0.02289254575842568,
            0.02189393222601135,
            0.02089519773973798,
            0.01989634781536602,
            0.018897387969543954,
            0.017898323719765276,
            0.01689916058432671,
            0.01589990408228539,
            0.014900559733417503,
            0.013901133058173374,
            0.01290162957763813,
            0.011902054813487257,
            0.010902414287944452,
            0.009902713523740161,
            0.008902958044068487,
            0.007903153372542895,
            0.006903305033157805,
            0.005903418550241433,
            0.004903499448417875,
            0.0039035532525601587,
            0.0029035854877513547,
            0.0019036016792392905,
            0.000903607352396705,
            -9.639196732380644e-05,
            -0.0010963907544310654,
            -0.002096383483437289,
            -0.0030963646289022036,
            -0.004096328665474547,
            -0.005096270067933581,
            -0.006096183311234373,
            -0.007096062870547883,
            -0.00809590322130505,
            -0.009095698839237347,
            -0.010095444200421569,
            -0.0110951337813206,
            -0.012094762058827011,
            -0.013094323510305244,
            -0.014093812613633497,
            -0.015093223847246385,
            -0.016092551690178723,
            -0.017091790622105984,
            -0.018090935123388066,
            -0.01908997967511024,
            -0.020088918759128733,
            -0.021087746858108335,
            -0.02208645845556942,
            -0.023085048035926627,
            -0.02408351008453352,
            -0.02508183908772436,
            -0.02608002953285601,
            -0.027078075908349715,
            -0.028075972703734926,
            -0.029073714409689998,
            -0.030071295518085246,
            -0.0310687105220237,
            -0.032065953915886417,
            -0.03306302019537053,
            -0.0340599038575346,
            -0.035056599400838696,
            -0.03605310132518752,
            -0.037049404131972156,
            -0.03804550232411101,
            -0.03904139040609354,
            -0.040037062884021014,
            -0.041032514265648384,
            -0.04202773906042599,
            -0.04302273177954266,
            -0.04401748693596597,
            -0.04501199904448393,
            -0.046006262621748555,
            -0.047000272186314966,
            -0.04799402225868478,
            -0.0489875073613472,
            -0.04998072201882044,
            -0.0509736607576923,
            -0.051966318106663995,
            -0.052958688596588865,
            -0.05395076676051588,
            -0.05494254713372959,
            -0.0559340242537913,
            -0.05692519266058161,
            -0.05791604689633977,
            -0.05890658150570699,
            -0.059896791035764445,
            -0.06088667003607858,
            -0.06187621305873734,
            -0.06286541465839417,
            -0.06385426939230827,
            -0.06484277182038527,
            -0.06583091650521637,
            -0.06681869801212288,
            -0.06780611090919195,
            -0.06879314976732158,
            -0.06977980916025832,
            -0.07076608366463903,
            -0.07175196786003024,
            -0.07273745632897029,
            -0.07372254365700674,
            -0.0747072244327395,
            -0.07569149324785948,
            -0.07667534469718951,
            -0.07765877337872203,
            -0.078641773893663,
            -0.07962434084646788,
            -0.08060646884488419,
            -0.08158815249998957,
            -0.08256938642623245,
            -0.08355016524147195,
            -0.08453048356701603,
            -0.08551033602766135,
            -0.08648971725173481,
            -0.08746862187112871,
            -0.0884470445213454,
            -0.08942497984153064,
            -0.09040242247451781,
            -0.09137936706686345,
            -0.09235580826888777,
            -0.0933317407347134,
            -0.09430715912230447,
            -0.09528205809350457,
            -0.0962564323140749,
            -0.09723027645373523,
            -0.09820358518620004,
            -0.09917635318921769,
            -0.10014857514460916,
            -0.10112024573830498,
            -0.1020913596603863,
            -0.10306191160511834,
            -0.10403189627099325,
            -0.10500130836076542,
            -0.10597014258148876,
            -0.10693839364455535,
            -0.10790605626573548,
            -0.10887312516520893,
            -0.1098395950676095,
            -0.11080546070205813,
            -0.11177071680220113,
            -0.1127353581062473,
            -0.1136993793570066,
            -0.11466277530192404,
            -0.11562554069312009,
            -0.11658767028742424,
            -0.11754915884641462,
            -0.11851000113645255,
            -0.11947019192872006,
            -0.12042972599925651,
            -0.12138859812899448,
            -0.12234680310379487,
            -0.12330433571448654,
            -0.12426119075689909,
            -0.12521736303189918,
            -0.1261728473454281,
            -0.12712763850853612,
            -0.1280817313374183,
            -0.12903512065345166,
            -0.12998780128322715,
            -0.13093976805858912,
            -0.13189101581666682,
            -0.1328415393999136,
            -0.13379133365613735,
            -0.13474039343853905,
            -0.13568871360574608,
            -0.13663628902184735,
            -0.13758311455642722,
            -0.13852918508460113,
            -0.13947449548704985,
            -0.1404190406500519,
            -0.14136281546552096,
            -0.14230581483103721,
            -0.14324803364988203,
            -0.1441894668310732,
            -0.14513010928939626,
            -0.14606995594544125,
            -0.1470090017256322,
            -0.1479472415622654,
            -0.14888467039353792,
            -0.1498212831635844,
            -0.15075707482250764,
            -0.15169204032641392,
            -0.1526261746374434,
            -0.153559472723805,
            -0.15449192955980723,
            -0.15542354012589255,
            -0.15635429940866746,
            -0.1572842024009376,
            -0.15821324410173654,
            -0.15914141951636143,
            -0.16006872365640162,
            -0.16099515153977276,
            -0.16192069819074828,
            -0.16284535863998842,
            -0.16376912792457543,
            -0.16469200108804227,
            -0.16561397318040486,
            -0.1665350392581931,
            -0.16745519438448028,
            -0.16837443362891702,
            -0.16929275206775934,
            -0.17021014478390054,
            -0.17112660686690045,
            -0.17204213341301783,
            -0.1729567195252377,
            -0.17387036031330505,
            -0.1747830508937512,
            -0.17569478638992655,
            -0.17660556193202792,
            -0.1775153726571299,
            -0.1784242137092143,
            -0.17933208023919692,
            -0.18023896740496154,
            -0.18114487037138352,
            -0.18204978431036356,
            -0.18295370440085287,
            -0.1838566258288848,
            -0.18475854378760143,
            -0.1856594534772821,
            -0.18655935010537325,
            -0.18745822888651592,
            -0.18835608504257187,
            -0.18925291380265538,
            -0.19014871040315776,
            -0.19104347008777642,
            -0.191937188107541,
            -0.19282985972084485,
            -0.19372148019346663,
            -0.19461204479860167,
            -0.19550154881688706,
            -0.1963899875364299,
            -0.197277356252832,
            -0.19816365026921912,
            -0.19904886489626542,
            -0.1999329954522205,
            -0.20081603726293568,
            -0.20169798566189048,
            -0.20257883599021836,
            -0.203458583596732,
            -0.20433722383794892,
            -0.2052147520781193,
            -0.2060911636892473,
            -0.20696645405112082,
            -0.20784061855133357,
            -0.2087136525853116,
            -0.20958555155633743,
            -0.21045631087557548,
            -0.21132592596209615,
            -0.21219439224290043,
            -0.2130617051529449,
            -0.21392786013516482,
            -0.21479285264049927,
            -0.21565667812791478,
            -0.21651933206442897,
            -0.21738080992513398,
            -0.2182411071932214,
            -0.2191002193600039,
            -0.2199581419249392,
            -0.2208148703956544,
            -0.22167040028796672,
            -0.2225247271259088,
            -0.22337784644174905,
            -0.22422975377601673,
            -0.22508044467752228,
            -0.22592991470338125,
            -0.22677815941903492,
            -0.2276251743982748,
            -0.2284709552232612,
            -0.22931549748454794,
            -0.2301587967811036,
            -0.23100084872033036,
            -0.23184164891808975,
            -0.23268119299872034,
            -0.2335194765950598,
            -0.2343564953484675,
            -0.23519224490884214,
            -0.23602672093464644,
            -0.23685991909292414,
            -0.23769183505932304,
            -0.23852246451811351,
            -0.23935180316220983,
            -0.2401798466931886,
            -0.24100659082131173,
            -0.24183203126554303,
            -0.24265616375356922,
            -0.24347898402181942,
            -0.24430048781548516,
            -0.24512067088853678,
            -0.2459395290037471,
            -0.2467570579327059,
            -0.24757325345584175,
            -0.24838811136243907,
            -0.24920162745065746,
            -0.25001379752755,
            -0.2508246174090815,
            -0.25163408292014544,
            -0.25244218989458556,
            -0.2532489341752084,
            -0.2540543116138057,
            -0.25485831807116993,
            -0.2556609494171115,
            -0.25646220153047744,
            -0.25726207029916753,
            -0.25806055162015135,
            -0.25885764139948636,
            -0.25965333555233255,
            -0.26044763000297216,
            -0.26124052068482245,
            -0.2620320035404567,
            -0.2628220745216157,
            -0.2636107295892279,
            -0.2643979647134219,
            -0.26518377587354586,
            -0.2659681590581807,
            -0.2667511102651564,
            -0.26753262550156826,
            -0.2683127007837907,
            -0.2690913321374935,
            -0.2698685155976584,
            -0.27064424720859037,
            -0.27141852302393527,
            -0.2721913391066947,
            -0.2729626915292385,
            -0.2737325763733213,
            -0.2745009897300946,
            -0.2752679277001242,
            -0.27603338639340047,
            -0.27679736192935583,
            -0.2775598504368757,
            -0.27832084805431395,
            -0.279080350929505,
            -0.27983835521977984,
            -0.2805948570919761,
            -0.28134985272245266,
            -0.28210333829710355,
            -0.28285531001137026,
            -0.28360576407025295,
            -0.2843546966883258,
            -0.2851021040897476,
            -0.28584798250827487,
            -0.2865923281872741,
            -0.28733513737973415,
            -0.2880764063482778,
            -0.2888161313651741,
            -0.2895543087123492,
            -0.2902909346814004,
            -0.29102600557360353,
            -0.2917595176999299,
            -0.29249146738105286,
            -0.29322185094736075,
            -0.29395066473896797,
            -0.2946779051057278,
            -0.2954035684072387,
            -0.2961276510128588,
            -0.2968501493017155,
            -0.29757105966271585,
            -0.29829037849455575,
            -0.2990081022057331,
            -0.2997242272145547,
            -0.3004387499491479,
            -0.30115166684746925,
            -0.30186297435731746,
            -0.30257266893633783,
            -0.30328074705203717,
            -0.30398720518178973,
            -0.3046920398128466,
            -0.3053952474423468,
            -0.30609682457732584,
            -0.30679676773472264,
            -0.30749507344139054,
            -0.3081917382341051,
            -0.30888675865957405,
            -0.3095801312744424,
            -0.3102718526453055,
            -0.31096191934871326,
            -0.3116503279711803,
            -0.31233707510919423,
            -0.31302215736922184,
            -0.31370557136771965,
            -0.31438731373113854,
            -0.3150673810959336,
            -0.3157457701085713,
            -0.3164224774255347,
            -0.31709749971333495,
            -0.31777083364851455,
            -0.318442475917656,
            -0.31911242321738864,
            -0.3197806722543964,
            -0.32044721974542256,
            -0.32111206241727847,
            -0.32177519700684837,
            -0.32243662026109754,
            -0.3230963289370759,
            -0.32375431980192787,
            -0.3244105896328968,
            -0.3250651352173295,
            -0.3257179533526834,
            -0.3263690408465351,
            -0.32701839451658077,
            -0.32766601119064576,
            -0.3283118877066888,
            -0.32895602091280735,
            -0.3295984076672426,
            -0.330239044838387,
            -0.33087792930478616,
            -0.3315150579551453,
            -0.33215042768833436,
            -0.33278403541339435,
            -0.33341587804953704,
            -0.3340459525261569,
            -0.3346742557828295,
            -0.3353007847693184,
            -0.33592553644558004,
            -0.33654850778176837,
            -0.33716969575823624,
            -0.3377890973655421,
            -0.33840670960445335,
            -0.33902252948595035,
            -0.33963655403122966,
            -0.3402487802717077,
            -0.3408592052490279,
            -0.3414678260150564,
            -0.3420746396318935,
            -0.34267964317187494,
            -0.34328283371757135,
            -0.343884208361796,
            -0.3444837642076055,
            -0.34508149836830504,
            -0.34567740796744784,
            -0.3462714901388416,
            -0.3468637420265488,
            -0.34745416078489183,
            -0.3480427435784527,
            -0.3486294875820778,
            -0.3492143899808802,
            -0.34979744797023976,
            -0.3503786587558095,
            -0.3509580195535133,
            -0.35153552758955153,
            -0.3521111801004023,
            -0.3526849743328214,
            -0.353256907543847,
            -0.35382697700079996,
            -0.35439517998128633,
            -0.3549615137731982,
            -0.3555259756747162,
            -0.35608856299430997,
            -0.35664927305074035,
            -0.3572081031730627,
            -0.3577650507006225,
            -0.3583201129830639,
            -0.35887328738032576,
            -0.35942457126264366,
            -0.3599739620105537,
            -0.3605214570148896,
            -0.36106705367678504,
            -0.36161074940767746,
            -0.3621525416293032,
            -0.3626924277737034,
            -0.3632304052832208,
            -0.3637664716105039,
            -0.36430062421850384,
            -0.3648328605804775,
            -0.36536317817998615,
            -0.3658915745108977,
            -0.36641804707738407,
            -0.36694259339392504,
            -0.36746521098530516,
            -0.367985897386615,
            -0.36850465014325223,
            -0.36902146681091946,
            -0.369536344955626,
            -0.3700492821536863,
            -0.3705602759917218,
            -0.3710693240666571,
            -0.3715764239857224,
            -0.3720815733664541,
            -0.3725847698366907,
            -0.3730860110345734,
            -0.37358529460854983,
            -0.3740826182173672,
            -0.3745779795300744,
            -0.3750713762260229,
            -0.3755628059948636,
            -0.3760522665365453,
            -0.37653975556131797,
            -0.37702527078972725,
            -0.377508809952615,
            -0.3779903707911213,
            -0.37846995105667713,
            -0.37894754851100937,
            -0.3794231609261356,
            -0.3798967860843665,
            -0.38036842177829894,
            -0.38083806581082164,
            -0.3813057159951081,
            -0.3817713701546181,
            -0.38223502612309596,
            -0.3826966817445691,
            -0.38315633487334455,
            -0.3836139833740105,
            -0.38406962512143167,
            -0.3845232580007513,
            -0.3849748799073852,
            -0.3854244887470225,
            -0.38587208243562515,
            -0.38631765889942216,
            -0.38676121607491126,
            -0.38720275190885606,
            -0.38764226435828264,
            -0.38807975139048034,
            -0.38851521098299774,
            -0.38894864112364036,
            -0.3893800398104702,
            -0.38980940505180334,
            -0.39023673486620575,
            -0.3906620272824943,
            -0.39108528033973206,
            -0.3915064920872273,
            -0.3919256605845311,
            -0.39234278390143484,
            -0.3927578601179673,
            -0.39317088732439415,
            -0.3935818636212126,
            -0.39399078711915375,
            -0.394397655939174,
            -0.3948024682124583,
            -0.39520522208041314,
            -0.39560591569466785,
            -0.3960045472170697,
            -0.39640111481968165,
            -0.3967956166847801,
            -0.3971880510048535,
            -0.3975784159825963,
            -0.39796670983091076,
            -0.39835293077290057,
            -0.3987370770418707,
            -0.3991191468813225,
            -0.3994991385449533,
            -0.3998770502966511,
            -0.40025288041049484,
            -0.4006266271707488,
            -0.40099828887186056,
            -0.40136786381846024,
            -0.4017353503253543,
            -0.4021007467175252,
            -0.4024640513301277,
            -0.4028252625084857,
            -0.4031843786080903,
            -0.403541397994595,
            -0.40389631904381496,
            -0.40424914014172275,
            -0.40459985968444623,
            -0.404948476078264,
            -0.4052949877396048,
            -0.40563939309504227,
            -0.4059816905812934,
            -0.40632187864521485,
            -0.4066599557438007,
            -0.406995920344178,
            -0.4073297709236049,
            -0.40766150596946754,
            -0.4079911239792769,
            -0.4083186234606646,
            -0.4086440029313823,
            -0.4089672609192965,
            -0.4092883959623856,
            -0.40960740660873796,
            -0.40992429141654857,
            -0.4102390489541146,
            -0.4105516777998343,
            -0.41086217654220264,
            -0.41117054377980833,
            -0.4114767781213304,
            -0.41178087818553744,
            -0.4120828426012804,
            -0.41238267000749285,
            -0.41268035905318734,
            -0.4129759083974506,
            -0.4132693167094423,
            -0.4135605826683907,
            -0.413849704963591,
            -0.41413668229439987,
            -0.4144215133702354,
            -0.41470419691057153,
            -0.4149847316449359,
            -0.4152631163129064,
            -0.4155393496641099,
            -0.41581343045821617,
            -0.41608535746493663,
            -0.4163551294640216,
            -0.41662274524525605,
            -0.4168882036084573,
            -0.41715150336347223,
            -0.41741264333017314,
            -0.41767162233845573,
            -0.41792843922823625,
            -0.41818309284944755,
            -0.4184355820620361,
            -0.4186859057359606,
            -0.41893406275118666,
            -0.41918005199768565,
            -0.4194238723754309,
            -0.4196655227943955,
            -0.41990500217454807,
            -0.4201423094458509,
            -0.42037744354825685,
            -0.42061040343170564,
            -0.42084118805612275,
            -0.42106979639141484,
            -0.4212962274174671,
            -0.4215204801241412,
            -0.42174255351127254,
            -0.4219624465886663,
            -0.4221801583760948,
            -0.42239568790329673,
            -0.4226090342099713,
            -0.42282019634577805,
            -0.4230291733703327,
            -0.42323596435320454,
            -0.42344056837391447,
            -0.42364298452193216,
            -0.4238432118966721,
            -0.4240412496074928,
            -0.4242370967736927,
            -0.4244307525245093,
            -0.42462221599911315,
            -0.42481148634661037,
            -0.4249985627260355,
            -0.4251834443063507,
            -0.42536613026644465,
            -0.42554661979512703,
            -0.42572491209112895,
            -0.4259010063630991,
            -0.4260749018296007,
            -0.4262465977191112,
            -0.4264160932700178,
            -0.4265833877306159,
            -0.4267484803591068,
            -0.426911370423596,
            -0.42707205720208935,
            -0.42723053998249255,
            -0.4273868180626077,
            -0.42754089075013085,
            -0.4276927573626518,
            -0.42784241722764965,
            -0.4279898696824914,
            -0.42813511407443106,
            -0.4282781497606053,
            -0.4284189761080338,
            -0.42855759249361475,
            -0.4286939983041249,
            -0.4288281929362167,
            -0.4289601757964168,
            -0.42908994630112285,
            -0.42921750387660346,
            -0.4293428479589947,
            -0.42946597799429953,
            -0.4295868934383845,
            -0.42970559375698025,
            -0.429822078425677,
            -0.4299363469299249,
            -0.43004839876503126,
            -0.4301582334361598,
            -0.4302658504583277,
            -0.43037124935640514,
            -0.43047442966511335,
            -0.4305753909290226,
            -0.43067413270255156,
            -0.43077065454996505,
            -0.4308649560453727,
            -0.4309570367727282,
            -0.4310468963258267,
            -0.4311345343083047,
            -0.4312199503336376,
            -0.4313031440251393,
            -0.43138411501596063,
            -0.4314628629490871,
            -0.4315393874773397,
            -0.43161368826337204,
            -0.43168576497966976,
            -0.4317556173085498,
            -0.4318232449421582,
            -0.43188864758247025,
            -0.43195182494128914,
            -0.43201277674024513,
            -0.4320715027107928,
            -0.43212800259421313,
            -0.43218227614161053,
            -0.43223432311391247,
            -0.4322841432818692,
            -0.43233173642605155,
            -0.4323771023368516,
            -0.4324202408144825,
            -0.43246115166897486,
            -0.4324998347201794,
            -0.43253628979776404,
            -0.4325705167412145,
            -0.4326025153998333,
            -0.4326322856327403,
            -0.4326598273088695,
            -0.4326851403069719,
            -0.43270822451561264,
            -0.4327290798331714,
            -0.432747706167843,
            -0.4327641034376351,
            -0.4327782715703703,
            -0.4327902105036835,
            -0.43279992018502333,
            -0.4328074005716517,
            -0.4328126516306424,
            -0.43281567333888277,
            -0.4328164656830732,
            -0.4328150286597254,
            -0.432811362275165,
            -0.43280546654552965,
            -0.4327973414967696,
            -0.43278698716464814,
            -0.43277440359474156,
            -0.4327595908424387,
            -0.432742548972942,
            -0.4327232780612679,
            -0.43270177819224553,
            -0.43267804946051897,
            -0.4326520919705461,
            -0.4326239058366001,
            -0.4325934911827685,
            -0.432560848142955,
            -0.43252597686087935,
            -0.4324888774900774,
            -0.4324495501939028,
            -0.43240799514552575,
            -0.4323642125279357,
            -0.43231820253394043,
            -0.4322699653661676,
            -0.4322195012370645,
            -0.43216681036890003,
            -0.4321118929937644,
            -0.4320547493535713,
            -0.4319953797000562,
            -0.43193378429478035,
            -0.4318699634091289,
            -0.43180391732431367,
            -0.43173564633137396,
            -0.43166515073117656,
            -0.43159243083441723,
            -0.431517486961622,
            -0.43144031944314837,
            -0.431360928619186,
            -0.43127931483975845,
            -0.43119547846472295,
            -0.43110941986377393,
            -0.4310211394164425,
            -0.4309306375120975,
            -0.430837914549949,
            -0.43074297093904745,
            -0.4306458070982852,
            -0.4305464234564,
            -0.4304448204519736,
            -0.4303409985334358,
            -0.4302349581590634,
            -0.4301266997969842,
            -0.4300162239251769,
            -0.429903531031474,
            -0.42978862161356113,
            -0.4296714961789818,
            -0.4295521552451368,
            -0.4294305993392869,
            -0.4293068289985536,
            -0.42918084476992246,
            -0.42905264721024383,
            -0.4289222368862347,
            -0.4287896143744809,
            -0.4286547802614385,
            -0.42851773514343705,
            -0.4283784796266787,
            -0.4282370143272438,
            -0.42809333987109033,
            -0.4279474568940561,
            -0.42779936604186225,
            -0.4276490679701135,
            -0.42749656334430247,
            -0.427341852839809,
            -0.4271849371419049,
            -0.42702581694575364,
            -0.42686449295641604,
            -0.4267009658888484,
            -0.4265352364679072,
            -0.4263673054283516,
            -0.4261971735148439,
            -0.42602484148195413,
            -0.42585031009415975,
            -0.42567358012585127,
            -0.42549465236133116,
            -0.42531352759481894,
            -0.42513020663045226,
            -0.42494469028229,
            -0.42475697937431367,
            -0.42456707474043165,
            -0.4243749772244803,
            -0.4241806876802267,
            -0.4239842069713717,
            -0.4237855359715522,
            -0.423584675564344,
            -0.4233816266432634,
            -0.4231763901117718,
            -0.4229689668832756,
            -0.42275935788113256,
            -0.4225475640386506,
            -0.42233358629909246,
            -0.42211742561567994,
            -0.4218990829515922,
            -0.4216785592799737,
            -0.4214558555839334,
            -0.42123097285654854,
            -0.4210039121008686,
            -0.42077467432991617,
            -0.4205432605666909,
            -0.4203096718441723,
            -0.42007390920532267,
            -0.4198359737030895,
            -0.4195958664004084,
            -0.4193535883702076,
            -0.4191091406954079,
            -0.4188625244689279,
            -0.4186137407936863,
            -0.41836279078260474,
            -0.41810967555861106,
            -0.41785439625464205,
            -0.4175969540136456,
            -0.41733734998858585,
            -0.4170755853424438,
            -0.4168116612482223,
            -0.41654557888894705,
            -0.41627733945767187,
            -0.4160069441574799,
            -0.4157343942014878,
            -0.41545969081284795,
            -0.4151828352247521,
            -0.41490382868043435,
            -0.41462267243317397,
            -0.4143393677462989,
            -0.41405391589318785,
            -0.41376631815727516,
            -0.41347657583205183,
            -0.4131846902210702,
            -0.4128906626379457,
            -0.4125944944063617,
            -0.4122961868600711,
            -0.4119957413428998,
            -0.4116931592087495,
            -0.4113884418216025,
            -0.4110815905555224,
            -0.4107726067946585,
            -0.41046149193324893,
            -0.4101482473756236,
            -0.40983287453620687,
            -0.40951537483952194,
            -0.4091957497201913,
            -0.4088740006229437,
            -0.4085501290026131,
            -0.4082241363241447,
            -0.40789602406259706,
            -0.4075657937031451,
            -0.4072334467410825,
            -0.40689898468182667,
            -0.40656240904091984,
            -0.40622372134403284,
            -0.40588292312696866,
            -0.4055400159356647,
            -0.4051950013261955,
            -0.4048478808647779,
            -0.40449865612777075,
            -0.40414732870168063,
            -0.40379390018316363,
            -0.403438372179029,
            -0.40308074630624025,
            -0.40272102419192124,
            -0.4023592074733559,
            -0.4019952977979939,
            -0.4016292968234509,
            -0.40126120621751443,
            -0.4008910276581434,
            -0.40051876283347415,
            -0.40014441344182117,
            -0.39976798119168094,
            -0.39938946780173445,
            -0.3990088750008492,
            -0.39862620452808434,
            -0.3982414581326901,
            -0.39785463757411327,
            -0.39746574462199935,
            -0.39707478105619387,
            -0.39668174866674655,
            -0.39628664925391327,
            -0.39588948462815876,
            -0.39549025661016,
            -0.39508896703080804,
            -0.39468561773120914,
            -0.3942802105626916,
            -0.39387274738680306,
            -0.3934632300753167,
            -0.3930516605102324,
            -0.3926380405837787,
            -0.3922223721984169,
            -0.3918046572668412,
            -0.3913848977119826,
            -0.39096309546701113,
            -0.3905392524753375,
            -0.3901133706906157,
            -0.3896854520767452,
            -0.3892554986078741,
            -0.38882351226839906,
            -0.3883894950529701,
            -0.3879534489664898,
            -0.3875153760241192,
            -0.38707527825127624,
            -0.38663315768363954,
            -0.38618901636714903,
            -0.3857428563580112,
            -0.3852946797226975,
            -0.38484448853794606,
            -0.38439228489076754,
            -0.3839380708784421,
            -0.38348184860852386,
            -0.38302362019884373,
            -0.38256338777750676,
            -0.38210115348289864,
            -0.38163691946368355,
            -0.38117068787880914,
            -0.3807024608975039,
            -0.38023224069928274,
            -0.3797600294739465,
            -0.3792858294215823,
            -0.3788096427525666,
            -0.37833147168756676,
            -0.37785131845753983,
            -0.3773691853037366,
            -0.37688507447770114,
            -0.3763989882412726,
            -0.3759109288665853,
            -0.37542089863607103,
            -0.3749288998424592,
            -0.3744349347887779,
            -0.37393900578835454,
            -0.37344111516481787,
            -0.3729412652520967,
            -0.37243945839442255,
            -0.3719356969463289,
            -0.371429983272653,
            -0.37092231974853435,
            -0.37041270875941945,
            -0.3699011527010564,
            -0.3693876539794996,
            -0.3688722150111092,
            -0.3683548382225505,
            -0.3678355260507946,
            -0.36731428094311835,
            -0.3667911053571056,
            -0.3662660017606448,
            -0.3657389726319324,
            -0.36521002045946915,
            -0.36467914774206234,
            -0.36414635698882436,
            -0.36361165071917506,
            -0.3630750314628361,
            -0.36253650175983715,
            -0.3619960641605088,
            -0.36145372122548824,
            -0.3609094755257138,
            -0.360363329642427,
            -0.3598152861671715,
            -0.35926534770179086,
            -0.35871351685842934,
            -0.3581597962595305,
            -0.3576041885378352,
            -0.35704669633638264,
            -0.35648732230850716,
            -0.35592606911783814,
            -0.3553629394382973,
            -0.35479793595410136,
            -0.35423106135975435,
            -0.35366231836005246,
            -0.35309170967007686,
            -0.35251923801519675,
            -0.3519449061310655,
            -0.35136871676361775,
            -0.35079067266906905,
            -0.3502107766139153,
            -0.34962903137492796,
            -0.34904543973915253,
            -0.3484600045039067,
            -0.3478727284767806,
            -0.3472836144756305,
            -0.3466926653285779,
            -0.3460998838740072,
            -0.3455052729605655,
            -0.3449088354471538,
            -0.3443105742029311,
            -0.34371049210730703,
            -0.34310859204994176,
            -0.34250487693074005,
            -0.3418993496598514,
            -0.3412920131576641,
            -0.3406828703548042,
            -0.34007192419213117,
            -0.3394591776207336,
            -0.33884463360192724,
            -0.33822829510725144,
            -0.33761016511846426,
            -0.33699024662753846,
            -0.33636854263665966,
            -0.33574505615822103,
            -0.3351197902148182,
            -0.3344927478392492,
            -0.33386393207450304,
            -0.3332333459737642,
            -0.3326009926004012,
            -0.3319668750279652,
            -0.3313309963401843,
            -0.3306933596309619,
            -0.33005396800436565,
            -0.32941282457462967,
            -0.3287699324661442,
            -0.3281252948134544,
            -0.32747891476125224,
            -0.32683079546437194,
            -0.32618094008778603,
            -0.32552935180659925,
            -0.3248760338060418,
            -0.324220989281465,
            -0.3235642214383342,
            -0.32290573349222573,
            -0.32224552866881734,
            -0.3215836102038848,
            -0.32091998134329286,
            -0.3202546453429952,
            -0.31958760546901904,
            -0.318918864997465,
            -0.3182484272144997,
            -0.31757629541634913,
            -0.3169024729092883,
            -0.3162269630096391,
            -0.3155497690437599,
            -0.31487089434804166,
            -0.31419034226889775,
            -0.31350811616275737,
            -0.31282421939605914,
            -0.31213865534524327,
            -0.311451427396744,
            -0.31076253894697864,
            -0.3100719934023462,
            -0.3093797941792144,
            -0.30868594470391186,
            -0.30799044841272205,
            -0.30729330875187405,
            -0.30659452917753444,
            -0.3058941131557959,
            -0.3051920641626747,
            -0.30448838568409525,
            -0.30378308121588515,
            -0.30307615426376716,
            -0.302367608343345,
            -0.30165744698009994,
            -0.3009456737093785,
            -0.30023229207638313,
            -0.2995173056361618,
            -0.2988007179536013,
            -0.2980825326034164,
            -0.29736275317013633,
            -0.2966413832480995,
            -0.29591842644144195,
            -0.2951938863640855,
            -0.2944677666397285,
            -0.2937400709018371,
            -0.29301080279363023,
            -0.2922799659680741,
            -0.2915475640878669,
            -0.2908136008254312,
            -0.2900780798628992,
            -0.28934100489210607,
            -0.28860237961457536,
            -0.2878622077415074,
            -0.2871204929937696,
            -0.2863772391018843,
            -0.2856324498060155,
            -0.2848861288559585,
            -0.2841382800111265,
            -0.28338890704053954,
            -0.28263801372281167,
            -0.28188560384614014,
            -0.2811316812082886,
            -0.28037624961657787,
            -0.27961931288787334,
            -0.27886087484857086,
            -0.2781009393345822,
            -0.27733951019132475,
            -0.2765765912737071,
            -0.2758121864461138,
            -0.2750462995823958,
            -0.27427893456585145,
            -0.2735100952892181,
            -0.27273978565465284,
            -0.2719680095737246,
            -0.27119477096739125,
            -0.27042007376599553,
            -0.2696439219092432,
            -0.26886631934619015,
            -0.26808727003522864,
            -0.26730677794407254,
            -0.26652484704974067,
            -0.2657414813385434,
            -0.26495668480606716,
            -0.26417046145715695,
            -0.2633828153059045,
            -0.26259375037562876,
            -0.2618032706988627,
            -0.2610113803173378,
            -0.26021808328196516,
            -0.25942338365282086,
            -0.25862728549913006,
            -0.25782979289925273,
            -0.25703090994066036,
            -0.2562306407199258,
            -0.25542898934270414,
            -0.2546259599237159,
            -0.253821556586728,
            -0.25301578346454046,
            -0.25220864469896465,
            -0.25140014444080944,
            -0.2505902868498613,
            -0.2497790760948673,
            -0.24896651635351738,
            -0.24815261181242557,
            -0.24733736666711278,
            -0.2465207851219876,
            -0.245702871390328,
            -0.2448836296942644,
            -0.2440630642647578,
            -0.2432411793415832,
            -0.24241797917330996,
            -0.2415934680172839,
            -0.24076765013960436,
            -0.23994052981511008,
            -0.2391121113273552,
            -0.23828239896859194,
            -0.2374513970397509,
            -0.2366191098504183,
            -0.23578554171881996,
            -0.23495069697179874,
            -0.2341145799447936,
            -0.23327719498182142,
            -0.23243854643545347,
            -0.23159863866679842,
            -0.2307574760454778,
            -0.22991506294960629,
            -0.22907140376577095,
            -0.22822650288901167,
            -0.22738036472279313,
            -0.22653299367899363,
            -0.22568439417787303,
            -0.22483457064805765,
            -0.2239835275265163,
            -0.22313126925853716,
            -0.22227780029770572,
            -0.22142312510588602,
            -0.22056724815319184,
            -0.21971017391796951,
            -0.21885190688677206,
            -0.217992451554337,
            -0.21713181242356505,
            -0.21626999400549426,
            -0.21540700081927666,
            -0.2145428373921586,
            -0.2136775082594518,
            -0.21281101796451563,
            -0.2119433710587259,
            -0.21107457210145786,
            -0.2102046256600584,
            -0.2093335363098221,
            -0.2084613086339663,
            -0.20758794722361018,
            -0.20671345667774474,
            -0.20583784160321092,
            -0.2049611066146755,
            -0.2040832563346048,
            -0.2032042953932376,
            -0.2023242284285645,
            -0.20144306008629653,
            -0.20056079501984628,
            -0.19967743789029513,
            -0.19879299336637238,
            -0.19790746612442728,
            -0.19702086084840456,
            -0.19613318222981466,
            -0.1952444349677112,
            -0.19435462376866133,
            -0.19346375334672197,
            -0.1925718284234101,
            -0.191678853727678,
            -0.19078483399588436,
            -0.1898897739717703,
            -0.18899367840642747,
            -0.1880965520582746,
            -0.18719839969302804,
            -0.18629922608367327,
            -0.18539903601043956,
            -0.1844978342607697,
            -0.1835956256292907,
            -0.18269241491779284,
            -0.18178820693519077,
            -0.18088300649750302,
            -0.17997681842781868,
            -0.17906964755627422,
            -0.17816149872001677,
            -0.17725237676318126,
            -0.17634228653686015,
            -0.17543123289907198,
            -0.17451922071473402,
            -0.17360625485563289,
            -0.1726923402003919,
            -0.17177748163444578,
            -0.17086168405000796,
            -0.16994495234604212,
            -0.16902729142822812,
            -0.16810870620893756,
            -0.16718920160720072,
            -0.16626878254867314,
            -0.16534745396561173,
            -0.1644252207968359,
            -0.16350208798770424,
            -0.1625780604900782,
            -0.16165314326229357,
            -0.1607273412691285,
            -0.15980065948177316,
            -0.1588731028777952,
            -0.15794467644111207,
            -0.15701538516195654,
            -0.15608523403684782,
            -0.15515422806855503,
            -0.15422237226606844,
            -0.15328967164456744,
            -0.15235613122538788,
            -0.15142175603598745,
            -0.15048655110991585,
            -0.14955052148678083,
            -0.14861367221221608,
            -0.1476760083378475,
            -0.14673753492126138,
            -0.14579825702596885,
            -0.14485817972137718,
            -0.14391730808275222,
            -0.14297564719118552,
            -0.14203320213356277,
            -0.14108997800252993,
            -0.14014597989645572,
            -0.13920121291940343,
            -0.1382556821810915,
            -0.1373093927968653,
            -0.1363623498876541,
            -0.13541455857994872,
            -0.1344660240057553,
            -0.13351675130256843,
            -0.13256674561333398,
            -0.13161601208641452,
            -0.13066455587555167,
            -0.12971238213983732,
            -0.12875949604367506,
            -0.1278059027567406,
            -0.12685160745395566,
            -0.12589661531544608,
            -0.12494093152650751,
            -0.12398456127757128,
            -0.12302750976416664,
            -0.12206978218688701,
            -0.1211113837513527,
            -0.12015231966817604,
            -0.11919259515292432,
            -0.11823221542608377,
            -0.11727118571302303,
            -0.11630951124395895,
            -0.11534719725391514,
            -0.11438424898269335,
            -0.11342067167482699,
            -0.11245647057955244,
            -0.11149165095076873,
            -0.11052621804700025,
            -0.10956017713136183,
            -0.1085935334715187,
            -0.10762629233965262,
            -0.10665845901242015,
            -0.10569003877092135,
            -0.10472103690065605,
            -0.1037514586914894,
            -0.1027813094376166,
            -0.10181059443751772,
            -0.10083931899392788,
            -0.09986748841379456,
            -0.0988951080082441,
            -0.09792218309253432,
            -0.09694871898602739,
            -0.09597472101214567,
            -0.09500019449833443,
            -0.09402514477602035,
            -0.09304957718058127,
            -0.09207349705129898,
            -0.09109690973132217,
            -0.09011982056763553,
            -0.08914223491100869,
            -0.0881641581159657,
            -0.08718559554074443,
            -0.086206552547256,
            -0.08522703450104693,
            -0.0842470467712585,
            -0.0832665947305909,
            -0.08228568375525847,
            -0.0813043192249552,
            -0.08032250652281238,
            -0.07934025103536123,
            -0.07835755815249004,
            -0.07737443326740827,
            -0.076390881776603,
            -0.0754069090798015,
            -0.07442252057993506,
            -0.07343772168308708,
            -0.0724525177984656,
            -0.07146691433835868,
            -0.07048091671809213,
            -0.06949453035599133,
            -0.0685077606733412,
            -0.06752061309434405,
            -0.06653309304608222,
            -0.06554520595847506,
            -0.06455695726423764,
            -0.06356835239884435,
            -0.0625793968004827,
            -0.06159009591001854,
            -0.060600455170948905,
            -0.05961048002936765,
            -0.05862017593391884,
            -0.05762954833576019,
            -0.05663860268851915,
            -0.055647344448254525,
            -0.05465577907341314,
            -0.05366391202478789,
            -0.05267174876548195,
            -0.05167929476085978,
            -0.05068655547851336,
            -0.04969353638821486,
            -0.048700242961878915,
            -0.04770668067351959,
            -0.0467128549992105,
            -0.045718771417041955,
            -0.0447244354070778,
            -0.04372985245131856,
            -0.042735028033656294,
            -0.04173996763983257,
            -0.04074467675739841,
            -0.0397491608756734,
            -0.03875342548570045,
            -0.03775747608020655,
            -0.03676131815356283,
            -0.035764957201736586,
            -0.034768398722256476,
            -0.03377164821416476,
            -0.032774711177980226,
            -0.03177759311565072,
            -0.03078029953051658,
            -0.02978283592726575,
            -0.028785207811890434,
            -0.027787420691648856,
            -0.026789480075019644,
            -0.025791391471660974,
            -0.024793160392368795,
            -0.02379479234903202,
            -0.022796292854595886,
            -0.02179766742301328,
            -0.020798921569207353,
            -0.01980006080902477,
            -0.018801090659198317,
            -0.017802016637300733,
            -0.01680284426170374,
            -0.01580357905153443,
            -0.014804226526637517,
            -0.013804792207526196,
            -0.012805281615343354,
            -0.011805700271818938,
            -0.010806053699229512,
            -0.009806347420350085,
            -0.008806586958417212,
            -0.007806777837083723,
            -0.006806925580377288,
            -0.005807035712657382,
            -0.004807113758572551,
            -0.0038071652430202757,
            -0.0028071956910980756,
            -0.0018072106280711368,
            -0.0008072155793188836,
            0.00019278392969935364,
            0.0011927823734899938,
            0.0021927742265689257,
            0.003192753963503284,
            0.004192716058950633,
            0.0051926549877075396,
            0.006192565224747133,
            0.007192441245262173,
            0.00819227752471328,
            0.009192068538861313,
            0.010191808763818509,
            0.011191492676087964,
            0.012191114752607635,
            0.013190669470785937,
            0.0141901513085551,
            0.015189554744406423,
            0.016188874257433594,
            0.017188104327375362,
            0.0181872394346611,
            0.019186274060447928,
            0.020185202686668874,
            0.0211840197960677,
            0.02218271987225024,
            0.023181297399719247,
            0.024179746863923386,
            0.025178062751290767,
            0.026176239549279542,
            0.02717427174641658,
            0.028172153832341187,
            0.029169880297842492,
            0.030167445634908294,
            0.031164844336765304,
            0.03216207089791667,
            0.03315911981419051,
            0.03415598558277872,
            0.035152662702277765,
            0.03614914567273509,
            0.03714542899568566,
            0.03814150717419815,
            0.03913737471291674,
            0.04013302611809893,
            0.04112845589766151,
            0.04212365856122049,
            0.04311862862013418,
            0.044113360587545634,
            0.04510784897841789,
            0.046102088309586335,
            0.04709607309979171,
            0.04808979786972493,
            0.049083257142069944,
            0.05007644544154059,
            0.05106935729492877,
            0.05206198723114053,
            0.053054329781239445,
            0.05404637947848772,
            0.055038130858386956,
            0.05602957845872162,
            0.057020716819596695,
            0.058011540483481984,
            0.05900204399525149,
            0.059992221902225196,
            0.060982068754208286,
            0.06197157910353775,
            0.06296074750511431,
            0.06394956851645027,
            0.06493803669770955,
            0.06592614661174365,
            0.06691389282413868,
            0.06790126990325267,
            0.06888827242025498,
            0.06987489494916876,
            0.07086113206691205,
            0.07184697835333605,
            0.07283242839126744,
            0.07381747676654642,
            0.07480211806806843,
            0.07578634688782522,
            0.07677015782094354,
            0.07775354546572298,
            0.07873650442368156,
            0.07971902929959047,
            0.08070111470151597,
            0.08168275524085987,
            0.08266394553239648,
            0.0836446801943161,
            0.08462495384826234,
            0.08560476111936777,
            0.08658409663630356,
            0.08756295503130788,
            0.08854133094023209,
            0.08951921900257497,
            0.09049661386152924,
            0.09147351016401055,
            0.09244990256070551,
            0.09342578570610392,
            0.09440115425854317,
            0.0953760028802409,
            0.09635032623734179,
            0.09732411899994656,
            0.09829737584215652,
            0.09927009144211169,
            0.10024226048202783,
            0.10121387764823332,
            0.1021849376312105,
            0.10315543512563156,
            0.10412536483039851,
            0.10509472144867542,
            0.10606349968793582,
            0.1070316942599899,
            0.1079992998810332,
            0.10896631127167297,
            0.1099327231569728,
            0.11089853026648815,
            0.111863727334306,
            0.11282830909907364,
            0.11379227030404807,
            0.1147556056971234,
            0.11571831003087195,
            0.11668037806257951,
            0.11764180455428375,
            0.11860258427280834,
            0.11956271198980346,
            0.12052218248177678,
            0.1214809905301353,
            0.12243913092121814,
            0.12339659844633302,
            0.12435338790179419,
            0.12530949408895523,
            0.1262649118142491,
            0.12721963588922133,
            0.1281736611305633,
            0.12912698236015333,
            0.13007959440508776,
            0.1310314920977179,
            0.13198267027568683,
            0.1329331237819602,
            0.1338828474648649,
            0.13483183617812403,
            0.135780084780889,
            0.13672758813777794,
            0.13767434111890622,
            0.13862033859992456,
            0.1395655754620509,
            0.14051004659210736,
            0.1414537468825502,
            0.1423966712315094,
            0.14333881454281644,
            0.14428017172604418,
            0.1452207376965366,
            0.14616050737544442,
            0.14709947568975584,
            0.1480376375723351,
            0.148974987961949,
            0.14991152180330722,
            0.15084723404708997,
            0.1517821196499825,
            0.1527161735747095,
            0.1536493907900666,
            0.1545817662709517,
            0.15551329499839828,
            0.156443971959613,
            0.15737379214799685,
            0.15830275056318716,
            0.15923084221108597,
            0.1601580621038916,
            0.16108440526013115,
            0.16200986670469075,
            0.16293444146885058,
            0.16385812459031104,
            0.16478091111323115,
            0.16570279608825167,
            0.16662377457253086,
            0.16754384162977692,
            0.16846299233027578,
            0.1693812217509204,
            0.17029852497524578,
            0.17121489709345683,
            0.17213033320245938,
            0.17304482840588742,
            0.1739583778141402,
            0.17487097654440445,
            0.17578261972068907,
            0.17669330247385315,
            0.17760301994163527,
            0.17851176726868456,
            0.1794195396065876,
            0.1803263321138998,
            0.18123213995617302,
            0.1821369583059862,
            0.18304078234297314,
            0.1839436072538487,
            0.18484542823244346,
            0.18574624047972704,
            0.18664603920383654,
            0.18754481962010833,
            0.18844257695110236,
            0.18933930642663244,
            0.19023500328379447,
            0.19112966276698953,
            0.19202328012795697,
            0.19291585062579986,
            0.1938073695270123,
            0.19469783210550468,
            0.1955872336426325,
            0.19647556942722466,
            0.19736283475560737,
            0.19824902493163263,
            0.19913413526670362,
            0.20001816107980128,
            0.20090109769751155,
            0.2017829404540508,
            0.20266368469129076,
            0.20354332575878586,
            0.20442185901379847,
            0.20529927982132437,
            0.20617558355411758,
            0.20705076559271576,
            0.20792482132546977,
            0.20879774614855934,
            0.209669535466025,
            0.21054018468979468,
            0.21140968923970005,
            0.21227804454350904,
            0.21314524603694532,
            0.2140112891637162,
            0.21487616937553136,
            0.2157398821321343,
            0.21660242290131945,
            0.2174637871589573,
            0.21832397038902213,
            0.21918296808361132,
            0.22004077574296868,
            0.22089738887550908,
            0.2217528029978424,
            0.22260701363479174,
            0.22346001631942247,
            0.22431180659306035,
            0.2251623800053156,
            0.2260117321141069,
            0.22685985848567625,
            0.22770675469462304,
            0.2285524163239159,
            0.22939683896491836,
            0.2302400182174101,
            0.23108194968960927,
            0.23192262899819183,
            0.23276205176831735,
            0.2336002136336411,
            0.23443711023634622,
            0.23527273722715564,
            0.23610709026535898,
            0.2369401650188274,
            0.23777195716403987,
            0.23860246238609864,
            0.2394316763787518,
            0.24025959484441273,
            0.2410862134941817,
            0.24191152804786087,
            0.24273553423398156,
            0.24355822778981373,
            0.24437960446139553,
            0.24519966000354576,
            0.24601839017988492,
            0.24683579076285522,
            0.24765185753373647,
            0.24846658628266896,
            0.24927997280866943,
            0.25009201291964794,
            0.2509027024324283,
            0.25171203717276863,
            0.25252001297537296,
            0.2533266256839159,
            0.254131871151054,
            0.25493574523844903,
            0.2557382438167816,
            0.256539362765771,
            0.25733909797418936,
            0.2581374453398821,
            0.25893440076978447,
            0.2597299601799327,
            0.2605241194954916,
            0.2613168746507584,
            0.26210822158918995,
            0.26289815626341173,
            0.2636866746352387,
            0.2644737726756867,
            0.26525944636499466,
            0.26604369169263303,
            0.2668265046573238,
            0.2676078812670572,
            0.2683878175391035,
            0.26916630950002773,
            0.26994335318571056,
            0.270718944641357,
            0.2714930799215137,
            0.2722657550900841,
            0.2730369662203428,
            0.2738067093949486,
            0.2745749807059623,
            0.27534177625485456,
            0.2761070921525275,
            0.27687092451932277,
            0.2776332694850386,
            0.2783941231889413,
            0.27915348177978133,
            0.2799113414158038,
            0.28066769826476534,
            0.28142254850394255,
            0.28217588832014884,
            0.28292771390974736,
            0.28367802147866034,
            0.28442680724238395,
            0.2851740674260033,
            0.2859197982642005,
            0.28666399600126796,
            0.2874066568911244,
            0.2881477771973197,
            0.28888735319305403,
            0.2896253811611876,
            0.29036185739424597,
            0.2910967781944425,
            0.2918301398736822,
            0.2925619387535736,
            0.29329217116544243,
            0.29402083345034224,
            0.2947479219590638,
            0.2954734330521463,
            0.2961973630998902,
            0.29691970848236343,
            0.2976404655894177,
            0.2983596308206929,
            0.29907720058563153,
            0.2997931713034862,
            0.3005075394033313,
            0.30122030132407374,
            0.30193145351445805,
            0.30264099243308207,
            0.30334891454840157,
            0.304055216338743,
            0.3047598942923114,
            0.3054629449071976,
            0.30616436469139174,
            0.30686415016278895,
            0.3075622978491976,
            0.3082588042883514,
            0.3089536660279134,
            0.30964687962548954,
            0.3103384416486345,
            0.31102834867485546,
            0.31171659729163176,
            0.31240318409640994,
            0.31308810569662054,
            0.313771358709683,
            0.3144529397630118,
            0.3151328454940273,
            0.31581107255016044,
            0.3164876175888614,
            0.31716247727760705,
            0.317835648293908,
            0.31850712732531544,
            0.3191769110694259,
            0.31984499623389423,
            0.3205113795364343,
            0.32117605770482555,
            0.32183902747692567,
            0.3225002856006714,
            0.3231598288340852,
            0.32381765394528567,
            0.32447375771248843,
            0.3251281369240144,
            0.32578078837829827,
            0.32643170888388984,
            0.32708089525946255,
            0.32772834433381703,
            0.32837405294589017,
            0.32901801794475694,
            0.32966023618963636,
            0.33030070454989907,
            0.3309394199050701,
            0.3315763791448349,
            0.3322115791690427,
            0.33284501688771473,
            0.3334766892210448,
            0.33410659309940804,
            0.3347347254633617,
            0.3353610832636529,
            0.33598566346121916,
            0.3366084630271987,
            0.33722947894292654,
            0.3378487081999458,
            0.3384661478000083,
            0.3390817947550788,
            0.33969564608733904,
            0.34030769882919093,
            0.34091795002326214,
            0.3415263967224072,
            0.34213303598971195,
            0.34273786489849734,
            0.3433408805323229,
            0.3439420799849886,
            0.34454146036053795,
            0.3451390187732645,
            0.34573475234771023,
            0.3463286582186708,
            0.3469207335311979,
            0.34751097544060217,
            0.3480993811124544,
            0.34868594772259254,
            0.349270672457117,
            0.3498535525123987,
            0.35043458509508046,
            0.35101376742207696,
            0.3515910967205793,
            0.3521665702280555,
            0.35274018519225253,
            0.35331193887120016,
            0.3538818285332108,
            0.35444985145688085,
            0.3550160049310941,
            0.3555802862550243,
            0.35614269273813176,
            0.3567032217001705,
            0.3572618704711868,
            0.3578186363915194,
            0.35837351681180424,
            0.35892650909297236,
            0.3594776106062536,
            0.36002681873317527,
            0.36057413086556456,
            0.361119544405548,
            0.3616630567655558,
            0.36220466536831736,
            0.3627443676468674,
            0.36328216104454225,
            0.36381804301498216,
            0.36435201102213266,
            0.3648840625402432,
            0.36541419505386924,
            0.3659424060578712,
            0.3664686930574161,
            0.36699305356797446,
            0.36751548511532633,
            0.3680359852355552,
            0.36855455147505156,
            0.3690711813905123,
            0.3695858725489399,
            0.37009862252764236,
            0.37060942891423315,
            0.37111828930663193,
            0.371625201313061,
            0.3721301625520511,
            0.37263317065243245,
            0.373134223253341,
            0.37363331800421623,
            0.37413045256479943,
            0.37462562460513144,
            0.3751188318055572,
            0.37561007185671985,
            0.3760993424595617,
            0.3765866413253251,
            0.3770719661755481,
            0.37755531474206594,
            0.3780366847670091,
            0.37851607400280257,
            0.3789934802121639,
            0.3794689011681044,
            0.37994233465392496,
            0.38041377846321517,
            0.38088323039985517,
            0.38135068827801016,
            0.3818161499221315,
            0.38227961316695447,
            0.38274107585749656,
            0.3832005358490578,
            0.38365799100721515,
            0.3841134392078258,
            0.38456687833702236,
            0.38501830629121053,
            0.3854677209770704,
            0.38591512031155356,
            0.38636050222187945,
            0.3868038646455341,
            0.3872452055302716,
            0.3876845228341071,
            0.38812181452531874,
            0.3885570785824437,
            0.38899031299427705,
            0.38942151575986844,
            0.38985068488852254,
            0.39027781839979325,
            0.3907029143234853,
            0.39112597069964955,
            0.3915469855785817,
            0.39196595702081993,
            0.3923828830971418,
            0.3927977618885645,
            0.3932105914863383,
            0.3936213699919487,
            0.3940300955171106,
            0.39443676618376833,
            0.39484138012409103,
            0.3952439354804714,
            0.3956444304055234,
            0.39604286306207914,
            0.3964392316231861,
            0.396833534272106,
            0.3972257692023097,
            0.39761593461747685,
            0.3980040287314932,
            0.3983900497684451,
            0.3987739959626205,
            0.3991558655585045,
            0.3995356568107763,
            0.39991336798430716,
            0.40028899735415646,
            0.40066254320557093,
            0.40103400383398036,
            0.40140337754499494,
            0.4017706626544024,
            0.40213585748816694,
            0.4024989603824221,
            0.40285996968347265,
            0.40321888374778925,
            0.4035757009420056,
            0.403930419642915,
            0.40428303823747014,
            0.4046335551227764,
            0.4049819687060918,
            0.4053282774048227,
            0.40567247964652103,
            0.4060145738688804,
            0.40635455851973573,
            0.40669243205705685,
            0.40702819294894865,
            0.4073618396736453,
            0.4076933707195092,
            0.40802278458502633,
            0.40835007977880455,
            0.4086752548195699,
            0.4089983082361646,
            0.4093192385675415,
            0.40963804436276274,
            0.4099547241809981,
            0.4102692765915178,
            0.41058170017369416,
            0.4108919935169945,
            0.4112001552209805,
            0.4115061838953041,
            0.41181007815970594,
            0.4121118366440088,
            0.4124114579881176,
            0.41270894084201687,
            0.4130042838657638,
            0.4132974857294888,
            0.413588545113391,
            0.41387746070773507,
            0.4141642312128482,
            0.4144488553391173,
            0.414731331806986,
            0.41501165934695083,
            0.415289836699559,
            0.4155658626154038,
            0.4158397358551243,
            0.4161114551894001,
            0.41638101939894806,
            0.4166484272745209,
            0.4169136776169025,
            0.4171767692369062,
            0.4174377009553713,
            0.4176964716031586,
            0.41795308002115045,
            0.4182075250602448,
            0.41845980558135387,
            0.41870992045540023,
            0.4189578685633153,
            0.4192036487960338,
            0.41944726005449345,
            0.4196887012496307,
            0.4199279713023777,
            0.42016506914365936,
            0.4203999937143923,
            0.42063274396547873,
            0.4208633188578057,
            0.42109171736224216,
            0.4213179384596355,
            0.4215419811408085,
            0.42176384440655773,
            0.4219835272676491,
            0.4222010287448158,
            0.42241634786875715,
            0.4226294836801321,
            0.42284043522956,
            0.42304920157761655,
            0.4232557817948302,
            0.423460174961681,
            0.4236623801685969,
            0.4238623965159513,
            0.4240602231140617,
            0.42425585908318353,
            0.42444930355351224,
            0.4246405556651767,
            0.42482961456823953,
            0.4250164794226925,
            0.4252011493984553,
            0.42538362367537197,
            0.42556390144320944,
            0.4257419819016548,
            0.42591786426031214,
            0.42609154773870084,
            0.42626303156625345,
            0.42643231498231227,
            0.42659939723612783,
            0.4267642775868565,
            0.4269269553035574,
            0.4270874296651917,
            0.4272456999606183,
            0.42740176548859304,
            0.4275556255577668,
            0.427707279486682,
            0.4278567266037708,
            0.42800396624735376,
            0.42814899776563703,
            0.42829182051671066,
            0.42843243386854585,
            0.4285708371989939,
            0.4287070298957832,
            0.42884101135651825,
            0.42897278098867664,
            0.4291023382096087,
            0.4292296824465335,
            0.42935481313653784,
            0.4294777297265766,
            0.42959843167346684,
            0.4297169184438892,
            0.4298331895143848,
            0.4299472443713541,
            0.43005908251105424,
            0.4301687034395992,
            0.4302761066729557,
            0.4303812917369436,
            0.43048425816723335,
            0.43058500550934503,
            0.4306835333186463,
            0.4307798411603509,
            0.43087392860951745,
            0.43096579525104844,
            0.43105544067968765,
            0.43114286450002004,
            0.43122806632646915,
            0.43131104578329754,
            0.4313918025046038,
            0.43147033613432156,
            0.4315466463262202,
            0.43162073274390045,
            0.43169259506079566,
            0.43176223296017024,
            0.43182964613511865,
            0.4318948342885629,
            0.4319577971332529,
            0.4320185343917664,
            0.43207704579650574,
            0.4321333310896981,
            0.4321873900233953,
            0.4322392223594713,
            0.432288827869623,
            0.43233620633536823,
            0.43238135754804613,
            0.43242428130881505,
            0.4324649774286534,
            0.43250344572835714,
            0.43253968603854137,
            0.4325736981996379,
            0.4326054820618962,
            0.43263503748538085,
            0.43266236433997307,
            0.43268746250536916,
            0.43271033187108054,
            0.43273097233643404,
            0.43274938381056965,
            0.43276556621244094,
            0.43277951947081617,
            0.43279124352427656,
            0.4328007383212169,
            0.4328080038198437,
            0.43281303998817855,
            0.4328158468040533,
            0.4328164242551151,
            0.43281477233882065,
            0.4328108910624419,
            0.43280478044306187,
            0.4327964405075772,
            0.4327858712926972,
            0.4327730728449437,
            0.43275804522065114,
            0.43274078848596953,
            0.4327213027168584,
            0.43269958799909547,
            0.4326756444282695,
            0.4326494721097853,
            0.4326210711588613,
            0.43259044170053096,
            0.43255758386964527,
            0.4325224978108694,
            0.4324851836786856,
            0.43244564163739335,
            0.4324038718611105,
            0.43235987453377184,
            0.4323136498491317,
            0.4322651980107646,
            0.4322145192320648,
            0.4321616137362475,
            0.4321064817563501,
            0.4320491235352315,
            0.43198953932557677,
            0.43192772938989177,
            0.43186369400050983,
            0.43179743343959076,
            0.43172894799912004,
            0.43165823798091185,
            0.4315853036966096,
            0.43151014546768746,
            0.43143276362545,
            0.4313531585110352,
            0.4312713304754141,
            0.43118727987939215,
            0.4311010070936126,
            0.43101251249855294,
            0.4309217964845329,
            0.4308288594517099,
            0.4307337018100828,
            0.4306363239794928,
            0.4305367263896273,
            0.43043490948001684,
            0.43033087370003975,
            0.4302246195089232,
            0.430116147375744,
            0.43000545777943044,
            0.4298925512087652,
            0.4297774281623836,
            0.42966008914878034,
            0.4295405346863054,
            0.42941876530316947,
            0.4292947815374461,
            0.42916858393707136,
            0.42904017305984593,
            0.42890954947343884,
            0.42877671375538645,
            0.42864166649309693,
            0.42850440828385156,
            0.428364939734804,
            0.4282232614629873,
            0.428079374095311,
            0.4279332782685662,
            0.4277849746294259,
            0.42763446383444925,
            0.4274817465500795,
            0.42732682345265166,
            0.4271696952283912,
            0.4270103625734145,
            0.4268488261937359,
            0.42668508680526634,
            0.4265191451338177,
            0.4263510019151016,
            0.42618065789473747,
            0.4260081138282488,
            0.425833370481069,
            0.42565642862854336,
            0.4254772890559313,
            0.4252959525584071,
            0.4251124199410651,
            0.4249266920189205,
            0.4247387696169117,
            0.4245486535699039,
            0.4243563447226903,
            0.4241618439299955,
            0.4239651520564782,
            0.4237662699767337,
            0.42356519857529423,
            0.4233619387466369,
            0.4231564913951791,
            0.42294885743528937,
            0.42273903779128147,
            0.4225270333974238,
            0.42231284519793977,
            0.4220964741470102,
            0.42187792120877493,
            0.42165718735733876,
            0.42143427357677077,
            0.42120918086111037,
            0.42098191021436676,
            0.420752462650526,
            0.42052083919354843,
            0.42028704087737606,
            0.4200510687459328,
            0.4198129238531297,
            0.41957260726286594,
            0.4193301200490312,
            0.41908546329551066,
            0.41883863809618754,
            0.41858964555494294,
            0.4183384867856646,
            0.4180851629122438,
            0.41782967506858204,
            0.4175720243985941,
            0.4173122120562084,
            0.41705023920537143,
            0.41678610702005287,
            0.41651981668424515,
            0.4162513693919674,
            0.4159807663472715,
            0.4157080087642394,
            0.41543309786699206,
            0.41515603488968966,
            0.41487682107653434,
            0.4145954576817726,
            0.41431194596970206,
            0.4140262872146708,
            0.4137384827010808,
            0.41344853372339474,
            0.41315644158613446,
            0.41286220760388453,
            0.41256583310129985,
            0.4122673194131037,
            0.4119666678840933,
            0.411663879869143,
            0.4113589567332037,
            0.4110518998513136,
            0.4107427106085937,
            0.41043139040025456,
            0.41011794063159995,
            0.4098023627180257,
            0.40948465808502965,
            0.4091648281682086,
            0.4088428744132637,
            0.40851879827600546,
            0.40819260122235224,
            0.4078642847283378,
            0.40753385028011296,
            0.4072012993739466,
            0.40686663351623203,
            0.406529854223488,
            0.4061909630223617,
            0.40584996144963253,
            0.40550685105221396,
            0.40516163338716077,
            0.4048143100216654,
            0.4044648825330645,
            0.4041133525088442,
            0.40375972154663786,
            0.40340399125423315,
            0.40304616324957454,
            0.40268623916076324,
            0.4023242206260649,
            0.40196010929390646,
            0.40159390682288687,
            0.40122561488177155,
            0.40085523514950194,
            0.4004827693151945,
            0.40010821907814503,
            0.3997315861478315,
            0.3993528722439167,
            0.39897207909625226,
            0.3985892084448755,
            0.3982042620400239,
            0.39781724164212445,
            0.3974281490218067,
            0.3970369859598983,
            0.3966437542474345,
            0.39624845568565487,
            0.39585109208600716,
            0.39545166527015413,
            0.3950501770699698,
            0.3946466293275472,
            0.3942410238951991,
            0.3938333626354586,
            0.3934236474210839,
            0.39301188013506194,
            0.3925980626706073,
            0.39218219693116724,
            0.39176428483042075,
            0.39134432829228966,
            0.3909223292509283,
            0.39049828965073413,
            0.39007221144635096,
            0.3896440966026641,
            0.3892139470948103,
            0.3887817649081739,
            0.3883475520383932,
            0.3879113104913608,
            0.38747304228322554,
            0.38703274944039356,
            0.386590433999532,
            0.3861460980075733,
            0.38569974352171094,
            0.3852513726094054,
            0.3848009873483871,
            0.38434858982665393,
            0.38389418214247834,
            0.38343776640440524,
            0.3829793447312533,
            0.38251891925212106,
            0.38205649210638415,
            0.3815920654436971,
            0.3811256414239996,
            0.38065722221751086,
            0.38018681000473753,
            0.3797144069764712,
            0.3792400153337916,
            0.3787636372880667,
            0.37828527506095627,
            0.37780493088440914,
            0.3773226070006666,
            0.37683830566226917,
            0.37635202913204385,
            0.3758637796831203,
            0.37537355959892216,
            0.3748813711731702,
            0.37438721670988684,
            0.3738910985233927,
            0.37339301893830784,
            0.37289298028955487,
            0.37239098492235945,
            0.37188703519224636,
            0.3713811334650456,
            0.37087328211689347,
            0.3703634835342254,
            0.36985174011378497,
            0.3693380542626208,
            0.36882242839808427,
            0.36830486494783543,
            0.3677853663498384,
            0.36726393505236316,
            0.36674057351398753,
            0.36621528420359345,
            0.3656880696003696,
            0.36515893219381124,
            0.3646278744837196,
            0.36409489898019903,
            0.36356000820366297,
            0.3630232046848282,
            0.3624844909647144,
            0.3619438695946495,
            0.36140134313626004,
            0.3608569141614786,
            0.36031058525254095,
            0.35976235900198306,
            0.3592122380126409,
            0.35866022489765187,
            0.35810632228045164,
            0.3575505327947748,
            0.3569928590846521,
            0.35643330380441046,
            0.35587186961867195,
            0.3553085592023515,
            0.35474337524065513,
            0.35417632042908054,
            0.35360739747341463,
            0.35303660908973045,
            0.35246395800438973,
            0.3518894469540356,
            0.35131307868559486,
            0.3507348559562739,
            0.35015478153355817,
            0.349572858195209,
            0.3489890887292651,
            0.34840347593403265,
            0.3478160226180914,
            0.34722673160028644,
            0.34663560570973057,
            0.3460426477857964,
            0.34544786067811845,
            0.3448512472465899,
            0.34425281036135374,
            0.3436525529028114,
            0.3430504777616088,
            0.34244658783863796,
            0.34184088604503693,
            0.3412333753021803,
            0.3406240585416803,
            0.34001293870538396,
            0.33940001874536363,
            0.33878530162392334,
            0.3381687903135846,
            0.33755048779709235,
            0.33693039706740413,
            0.33630852112768717,
            0.33568486299132105,
            0.33505942568188496,
            0.3344322122331565,
            0.3338032256891109,
            0.33317246910391357,
            0.3325399455419131,
            0.33190565807764344,
            0.3312696097958143,
            0.3306318037913069,
            0.32999224316917136,
            0.32935093104461904,
            0.3287078705430213,
            0.32806306479989844,
            0.32741651696092355,
            0.32676823018190604,
            0.32611820762879773,
            0.3254664524776777,
            0.32481296791475345,
            0.3241577571363484,
            0.3235008233489064,
            0.32284216976897673,
            0.3221817996232084,
            0.3215197161483528,
            0.3208559225912477,
            0.32019042220881555,
            0.3195232182680565,
            0.31885431404604103,
            0.31818371282990743,
            0.31751141791684767,
            0.3168374326141076,
            0.3161617602389761,
            0.3154844041187798,
            0.3148053675908757,
            0.31412465400264183,
            0.3134422667114727,
            0.3127582090847734,
            0.3120724844999465,
            0.31138509634438744,
            0.3106960480154787,
            0.310005342920578,
            0.3093129844770153,
            0.3086189761120791,
            0.30792332126301114,
            0.30722602337699956,
            0.30652708591116656,
            0.30582651233256375,
            0.3051243061181612,
            0.3044204707548384,
            0.303715009739379,
            0.30300792657845743,
            0.30229922478862953,
            0.3015889078963276,
            0.3008769794378506,
            0.3001634429593468,
            0.29944830201681705,
            0.2987315601760942,
            0.29801322101283867,
            0.297293288112526,
            0.29657176507044103,
            0.29584865549166145,
            0.29512396299105254,
            0.2943976911932564,
            0.29366984373267574,
            0.292940424253474,
            0.292209436409554,
            0.2914768838645519,
            0.29074277029182344,
            0.29000709937444286,
            0.2892698748051767,
            0.2885311002864794,
            0.2877907795304875,
            0.2870489162589967,
            0.2863055142034608,
            0.28556057710497307,
            0.28481410871425344,
            0.28406611279164673,
            0.28331659310709534,
            0.28256555344013634,
            0.28181299757989065,
            0.2810589293250456,
            0.28030335248383914,
            0.27954627087406003,
            0.27878768832301937,
            0.27802760866754506,
            0.2772660357539716,
            0.2765029734381219,
            0.2757384255852907,
            0.27497239607024443,
            0.2742048887771882,
            0.27343590759977,
            0.27266545644105517,
            0.27189353921351483,
            0.27112015983901705,
            0.27034532224880414,
            0.269569030383485,
            0.26879128819301523,
            0.2680120996366897,
            0.26723146868311487,
            0.2664493993102073,
            0.265665895505176,
            0.2648809612644952,
            0.2640946005939054,
            0.2633068175083872,
            0.2625176160321475,
            0.2617270001986087,
            0.26093497405038785,
            0.26014154163927655,
            0.25934670702623785,
            0.258550474281377,
            0.25775284748393035,
            0.2569538307222498,
            0.25615342809378466,
            0.25535164370506314,
            0.25454848167167965,
            0.2537439461182726,
            0.25293804117851054,
            0.25213077099507375,
            0.2513221397196369,
            0.2505121515128503,
            0.2497008105443242,
            0.24888812099261057,
            0.24807408704518163,
            0.2472587128984164,
            0.24644200275757847,
            0.2456239608368006,
            0.24480459135906577,
            0.2439838985561842,
            0.24316188666877855,
            0.2423385599462688,
            0.24151392264684074,
            0.24068797903743946,
            0.2398607333937459,
            0.23903219000015105,
            0.23820235314974528,
            0.23737122714429545,
            0.23653881629421952,
            0.23570512491857562,
            0.23487015734503586,
            0.23403391790986783,
            0.23319641095791324,
            0.23235764084256785,
            0.23151761192576117,
            0.23067632857793394,
            0.22983379517802047,
            0.22899001611342013,
            0.2281449957799887,
            0.22729873858200247,
            0.2264512489321454,
            0.22560253125148894,
            0.22475258996946385,
            0.2239014295238391,
            0.22304905436070607,
            0.22219546893444936,
            0.22134067770772803,
            0.2204846851514502,
            0.21962749574475457,
            0.21876911397498544,
            0.21790954433766704,
            0.2170487913364855,
            0.216186859483261,
            0.21532375329792772,
            0.21445947730851192,
            0.21359403605110022,
            0.2127274340698261,
            0.211859675916838,
            0.2109907661522801,
            0.21012070934426658,
            0.20924951006885661,
            0.208377172910032,
            0.20750370245966987,
            0.20662910331751744,
            0.20575338009117622,
            0.20487653739605985,
            0.20399857985538897,
            0.20311951210015053,
            0.2022393387690781,
            0.2013580645086283,
            0.20047569397295253,
            0.19959223182387245,
            0.1987076827308513,
            0.19782205137097164,
            0.19693534242891003,
            0.1960475605969038,
            0.19515871057473225,
            0.19426879706968508,
            0.19337782479654095,
            0.19248579847753416,
            0.19159272284233173,
            0.19069860262800647,
            0.18980344257900658,
            0.18890724744713355,
            0.18801002199150912,
            0.18711177097855294,
            0.18621249918194904,
            0.1853122113826231,
            0.18441091236871243,
            0.18350860693553522,
            0.18260529988557017,
            0.18170099602841733,
            0.18079570018077826,
            0.17988941716642295,
            0.17898215181616345,
            0.17807390896782457,
            0.17716469346621075,
            0.17625451016308386,
            0.17534336391712965,
            0.17443125959392708,
            0.1735182020659243,
            0.1726041962124032,
            0.17168924691945117,
            0.17077335907993585,
            0.16985653759346656,
            0.16893878736637313,
            0.16802011331166888,
            0.1671005203490235,
            0.16618001340472957,
            0.16525859741167986,
            0.1643362773093247,
            0.16341305804364942,
            0.16248894456714225,
            0.16156394183876224,
            0.1606380548239043,
            0.15971128849437755,
            0.15878364782836102,
            0.15785513781038343,
            0.15692576343128564,
            0.15599552968818775,
            0.15506444158446264,
            0.15413250412969898,
            0.1531997223396679,
            0.15226610123629927,
            0.1513316458476397,
            0.15039636120782232,
            0.1494602523570376,
            0.14852332434149998,
            0.14758558221340934,
            0.14664703103092672,
            0.145707675858131,
            0.14476752176499624,
            0.1438265738273507,
            0.1428848371268485,
            0.14194231675092875,
            0.14099901779279175,
            0.1400549453513573,
            0.13911010453123399,
            0.13816450044268605,
            0.13721813820159595,
            0.13627102292943358,
            0.13532315975322035,
            0.13437455380549526,
            0.1334252102242772,
            0.1324751341530372,
            0.13152433074065636,
            0.13057280514139566,
            0.12962056251486234,
            0.1286676080259641,
            0.12771394684488793,
            0.12675958414705865,
            0.12580452511309936,
            0.12484877492880349,
            0.12389233878509752,
            0.12293522187799823,
            0.1219774294085841,
            0.12101896658296082,
            0.120059838612219,
            0.11910005071240017,
            0.11813960810446529,
            0.11717851601425147,
            0.11621677967243589,
            0.11525440431451311,
            0.11429139518073415,
            0.11332775751609116,
            0.11236349657027228,
            0.111398617597621,
            0.11043312585710958,
            0.10946702661229067,
            0.1085003251312669,
            0.10753302668665245,
            0.10656513655553673,
            0.10559666001943957,
            0.10462760236428918,
            0.103657968880369,
            0.10268776486228363,
            0.10171699560893194,
            0.10074566642345197,
            0.09977378261319904,
            0.09880134948969434,
            0.09782837236859768,
            0.09685485656966368,
            0.09588080741670295,
            0.09490623023754438,
            0.093931130364002,
            0.09295551313182823,
            0.0919793838806799,
            0.0910027479540772,
            0.09002561069937004,
            0.08904797746769516,
            0.08806985361393208,
            0.0870912444966784,
            0.08611215547819508,
            0.08513259192437563,
            0.08415255920470988,
            0.08317206269223458,
            0.08219110776350393,
            0.08120969979854463,
            0.0802278441808148,
            0.07924554629717415,
            0.07826281153783196,
            0.07727964529631405,
            0.07629605296942266,
            0.0753120399571969,
            0.07432761166287005,
            0.0733427734928318,
            0.07235753085658854,
            0.07137188916671938,
            0.07038585383884632,
            0.0693994302915775,
            0.06841262394648281,
            0.06742544022804474,
            0.06643788456361809,
            0.06544996238339619,
            0.06446167912035966,
            0.06347304021024704,
            0.06248405109150793,
            0.06149471720525971,
            0.060505043995254616,
            0.05951503690783067,
            0.058524701391881366,
            0.05753404289879915,
            0.0565430668824515,
            0.05555177879912426,
            0.05456018410749776,
            0.05356828826858619,
            0.05257609674571352,
            0.05158361500445965,
            0.05059084851262945,
            0.04959780274020341,
            0.04860448315929854,
            0.047610895244132534,
            0.046617044470973625,
            0.04562293631810374,
            0.04462857626577459,
            0.04363396979617385,
            0.042639122393368756,
            0.041644039543282635,
            0.0406487267336347,
            0.039653189453913565,
            0.038657433195327405,
            0.037661463450762385,
            0.03666528571474576,
            0.03566890548339685,
            0.03467232825439199,
            0.033675559526919065,
            0.032678604801633024,
            0.03168146958062178,
            0.030684159367354878,
            0.02968667966664759,
            0.02868903598461988,
            0.027691233828644357,
            0.02669327870731748,
            0.025695176130407452,
            0.024696931608819785,
            0.023698550654546915,
            0.02270003878063189,
            0.021701401501121778,
            0.020702644331034047,
            0.019703772786299555,
            0.01870479238373466,
            0.01770570864099066,
            0.01670652707651556,
            0.01570725320950628,
            0.014707892559873209,
            0.013708450648194289,
            0.012708932995668245,
            0.01170934512408086,
            0.010709692555758188,
            0.009709980813523412,
            0.008710215420650914,
            0.007710401900836397,
            0.00671054577813767,
            0.0057106525769447586,
            0.00471072782193488,
            0.0037107770380207716,
            0.0027108057503255133,
            0.0017108194841214054,
            0.0007108237647981515,
            -0.0002891758821755692,
            -0.001289173931311348,
            -0.0022891648571262383,
            -0.0032891431341897023,
            -0.004289103237175286,
            -0.005289039640895275,
            -0.0062889468203391075,
            -0.007288819250726006,
            -0.008288651407541486,
            -0.009288437766581463,
            -0.010288172803991602,
            -0.011287850996315168,
            -0.01228746682053238,
            -0.013287014754105394,
            -0.014286489275011992,
            -0.015285884861804684,
            -0.016285195993634004,
            -0.017284417150307606,
            -0.018283542812319135,
            -0.019282567460897935,
            -0.020281485578058627,
            -0.021280291646622426,
            -0.022278980150279955,
            -0.023277545573623843,
            -0.024275982402194515,
            -0.025274285122519325,
            -0.026272448222155513,
            -0.027270466189737785,
            -0.02826833351501272,
            -0.029266044688882553,
            -0.030263594203453648,
            -0.03126097655207459,
            -0.03225818622937334,
            -0.033255217731308406,
            -0.034252065555205984,
            -0.03524872419979596,
            -0.036245188165272585,
            -0.03724145195331724,
            -0.03823751006714396,
            -0.039233357011553185,
            -0.04022898729295932,
            -0.041224395419443616,
            -0.04221957590078907,
            -0.04321452324851907,
            -0.04420923197595213,
            -0.04520369659823477,
            -0.04619791163237823,
            -0.04719187159731105,
            -0.04818557101391584,
            -0.04917900440507032,
            -0.05017216629568505,
            -0.05116505121275563,
            -0.05215765368539284,
            -0.053149968244871976,
            -0.05414198942466843,
            -0.05513371176050236,
            -0.0561251297903788,
            -0.05711623805463138,
            -0.05810703109595662,
            -0.059097503459465045,
            -0.06008764969271549,
            -0.06107746434575299,
            -0.06206694197115782,
            -0.06305607712408719,
            -0.06404486436230165,
            -0.06503329824622263,
            -0.0660213733389671,
            -0.06700908420638249,
            -0.0679964254171002,
            -0.06898339154255988,
            -0.06996997715706288,
            -0.07095617683780861,
            -0.07194198516493201,
            -0.07292739672154837,
            -0.07391240609379433,
            -0.07489700787085751,
            -0.07588119664503216,
            -0.07686496701175086,
            -0.07784831356961729,
            -0.07883123092046243,
            -0.07981371366937645,
            -0.0807957564247443,
            -0.08177735379828963,
            -0.08275850040511555,
            -0.08373919086374375,
            -0.08471941979614944,
            -0.08569918182781007,
            -0.08667847158773422,
            -0.08765728370850646,
            -0.08863561282633214,
            -0.08961345358106218,
            -0.09059080061624354,
            -0.09156764857915933,
            -0.09254399212085661,
            -0.09351982589619677,
            -0.09449514456388813,
            -0.09546994278652611,
            -0.0964442152306333,
            -0.09741795656669693,
            -0.09839116146920505,
            -0.09936382461668768,
            -0.10033594069175712,
            -0.101307504381139,
            -0.10227851037571946,
            -0.10324895337057458,
            -0.10421882806501631,
            -0.10518812916262561,
            -0.10615685137128729,
            -0.10712498940323505,
            -0.10809253797508891,
            -0.10905949180788158,
            -0.110025845627111,
            -0.11099159416276697,
            -0.11195673214937257,
            -0.11292125432602106,
            -0.11388515543641024,
            -0.11484843022888763,
            -0.11581107345647607,
            -0.11677307987691964,
            -0.11773444425271366,
            -0.11869516135114569,
            -0.11965522594433506,
            -0.12061463280925717,
            -0.12157337672779367,
            -0.12253145248676235,
            -0.12348885487795117,
            -0.12444557869815705,
            -0.12540161874922523,
            -0.1263569698380766,
            -0.12731162677675076,
            -0.12826558438244115,
            -0.12921883747752388,
            -0.1301713808896028,
            -0.13112320945153733,
            -0.13207431800147917,
            -0.13302470138291408,
            -0.13397435444468267,
            -0.13492327204103316,
            -0.13587144903164194,
            -0.13681888028165357,
            -0.13776556066171786,
            -0.13871148504801975,
            -0.1396566483223155,
            -0.14060104537197024,
            -0.14154467108998356,
            -0.14248752037503457,
            -0.14342958813150675,
            -0.14437086926952755,
            -0.14531135870500034,
            -0.1462510513596347,
            -0.1471899421609865,
            -0.1481280260424848,
            -0.14906529794346923,
            -0.15000175280922504,
            -0.15093738559100683,
            -0.15187219124608184,
            -0.15280616473775943,
            -0.15373930103542113,
            -0.15467159511455536,
            -0.15560304195678998,
            -0.15653363654992347,
            -0.15746337388796092,
            -0.1583922489711417,
            -0.1593202568059708,
            -0.16024739240525657,
            -0.16117365078813817,
            -0.1620990269801161,
            -0.16302351601308762,
            -0.16394711292537542,
            -0.16486981276176252,
            -0.1657916105735139,
            -0.16671250141841917,
            -0.1676324803608225,
            -0.16855154247163834,
            -0.16946968282840483,
            -0.17038689651529618,
            -0.17130317862316155,
            -0.17221852424955342,
            -0.17313292849876014,
            -0.17404638648182952,
            -0.17495889331660758,
            -0.17587044412776068,
            -0.17678103404680928,
            -0.1776906582121599,
            -0.1785993117691244,
            -0.1795069898699624,
            -0.18041368767390556,
            -0.18131940034717417,
            -0.18222412306303434,
            -0.18312785100179502,
            -0.18403057935085965,
            -0.18493230330474386,
            -0.18583301806510513,
            -0.18673271884077716,
            -0.18763140084778948,
            -0.1885290593093991,
            -0.1894256894561217,
            -0.19032128652575575,
            -0.1912158457634102,
            -0.1921093624215308,
            -0.19300183175993157,
            -0.19389324904582342,
            -0.194783609553829,
            -0.19567290856602632,
            -0.1965611413719646,
            -0.1974483032686943,
            -0.19833438956079436,
            -0.1992193955603974,
            -0.20010331658721475,
            -0.20098614796856815,
            -0.20186788503941105,
            -0.2027485231423529,
            -0.20362805762769273,
            -0.2045064838534341,
            -0.20538379718532238,
            -0.20625999299685974,
            -0.20713506666933584,
            -0.2080090135918522,
            -0.20888182916135087,
            -0.20975350878262783,
            -0.21062404786837166,
            -0.21149344183917881,
            -0.21236168612358397,
            -0.2132287761580798,
            -0.21409470738714,
            -0.21495947526325077,
            -0.21582307524693126,
            -0.21668550280674986,
            -0.2175467534193607,
            -0.21840682256951863,
            -0.21926570575010687,
            -0.22012339846215248,
            -0.2209798962148609,
            -0.22183519452563308,
            -0.22268928892008572,
            -0.22354217493207915,
            -0.22439384810373852,
            -0.22524430398547088,
            -0.22609353813599578,
            -0.22694154612236456,
            -0.22778832351997752,
            -0.22863386591261523,
            -0.22947816889244735,
            -0.23032122806007013,
            -0.2311630390245139,
            -0.23200359740327267,
            -0.23284289882232206,
            -0.23368093891614028,
            -0.23451771332773183,
            -0.23535321770864567,
            -0.23618744771899464,
            -0.2370203990274839,
            -0.2378520673114183,
            -0.23868244825673357,
            -0.2395115375580125,
            -0.24033933091850682,
            -0.2411658240501512,
            -0.24199101267359222,
            -0.24281489251819796,
            -0.24363745932208833,
            -0.2444587088321426,
            -0.24527863680402773,
            -0.24609723900221725,
            -0.24691451120000063,
            -0.24773044917951187,
            -0.24854504873174768,
            -0.24935830565657793,
            -0.25017021576277493,
            -0.25098077486802084,
            -0.25178997879893555,
            -0.2525978233910867,
            -0.2534043044890142,
            -0.2542094179462419,
            -0.2550131596253013,
            -0.25581552539774083,
            -0.2566165111441537,
            -0.2574161127541867,
            -0.2582143261265586,
            -0.25901114716908047,
            -0.25980657179867156,
            -0.26060059594137175,
            -0.26139321553236505,
            -0.2621844265159882,
            -0.2629742248457523,
            -0.263762606484359,
            -0.26454956740371177,
            -0.2653351035849391,
            -0.26611921101840424,
            -0.26690188570372,
            -0.26768312364977026,
            -0.2684629208747197,
            -0.2692412734060332,
            -0.2700181772804889,
            -0.2707936285441897,
            -0.2715676232525859,
            -0.27234015747048324,
            -0.27311122727205966,
            -0.2738808287408799,
            -0.274648957969909,
            -0.27541561106152984,
            -0.2761807841275512,
            -0.2769444732892261,
            -0.2777066746772663,
            -0.2784673844318506,
            -0.27922659870264377,
            -0.2799843136488084,
            -0.28074052543901556,
            -0.28149523025146256,
            -0.2822484242738853,
            -0.2830001037035606,
            -0.28375026474734116,
            -0.2844989036216421,
            -0.2852460165524736,
            -0.2859915997754453,
            -0.2867356495357742,
            -0.28747816208830984,
            -0.2882191336975305,
            -0.2889585606375664,
            -0.2896964391922088,
            -0.2904327656549174,
            -0.2911675363288406,
            -0.29190074752681555,
            -0.2926323955713867,
            -0.29336247679482047,
            -0.29409098753910706,
            -0.2948179241559735,
            -0.295543283006904,
            -0.2962670604631371,
            -0.2969892529056849,
            -0.2977098567253394,
            -0.29842886832268845,
            -0.2991462841081177,
            -0.2998621005018263,
            -0.30057631393383677,
            -0.3012889208440028,
            -0.3019999176820194,
            -0.3027093009074332,
            -0.30341706698965176,
            -0.30412321240795326,
            -0.30482773365149496,
            -0.3055306272193214,
            -0.3062318896203772,
            -0.3069315173735133,
            -0.3076295070074942,
            -0.3083258550610076,
            -0.3090205580826799,
            -0.3097136126310719,
            -0.31040501527469716,
            -0.31109476259202573,
            -0.311782851171496,
            -0.3124692776115168,
            -0.31315403852048274,
            -0.3138371305167727,
            -0.3145185502287693,
            -0.3151982942948534,
            -0.3158763593634258,
            -0.31655274209290046,
            -0.3172274391517208,
            -0.3179004472183665,
            -0.31857176298135575,
            -0.31924138313925365,
            -0.3199093044006858,
            -0.320575523484334,
            -0.32124003711895077,
            -0.32190284204336644,
            -0.32256393500648584,
            -0.32322331276730687,
            -0.3238809720949198,
            -0.32453690976851546,
            -0.3251911225773887,
            -0.32584360732094875,
            -0.3264943608087218,
            -0.32714337986035524,
            -0.3277906613056289,
            -0.328436201984456,
            -0.3290799987468875,
            -0.3297220484531227,
            -0.33036234797351166,
            -0.3310008941885546,
            -0.3316376839889202,
            -0.33227271427543714,
            -0.33290598195910553,
            -0.33353748396110217,
            -0.33416721721278275,
            -0.33479517865568587,
            -0.3354213652415413,
            -0.3360457739322704,
            -0.33666840169999207,
            -0.3372892455270278,
            -0.33790830240590264,
            -0.3385255693393531,
            -0.3391410433403288,
            -0.339754721431997,
            -0.3403666006477443,
            -0.34097667803118414,
            -0.3415849506361569,
            -0.34219141552673665,
            -0.3427960697772285,
            -0.3433989104721796,
            -0.34399993470637863,
            -0.3445991395848562,
            -0.34519652222289376,
            -0.345792079746019,
            -0.3463858092900214,
            -0.34697770800093586,
            -0.34756777303506564,
            -0.3481560015589698,
            -0.34874239074947444,
            -0.3493269377936709,
            -0.3499096398889213,
            -0.350490494242856,
            -0.3510694980733828,
            -0.35164664860868133,
            -0.35222194308720983,
            -0.3527953787577093,
            -0.353366952879198,
            -0.3539366627209792,
            -0.3545045055626438,
            -0.35507047869406383,
            -0.35563457941540727,
            -0.35619680503712564,
            -0.35675715287996435,
            -0.35731562027496216,
            -0.357872204563451,
            -0.3584269030970585,
            -0.35897971323770966,
            -0.35953063235762395,
            -0.3600796578393236,
            -0.36062678707562806,
            -0.3611720174696578,
            -0.36171534643483344,
            -0.3622567713948814,
            -0.3627962897838263,
            -0.3633338990459988,
            -0.3638695966360311,
            -0.3644033800188648,
            -0.3649352466697405,
            -0.3654651940742076,
            -0.36599321972812004,
            -0.36651932113763763,
            -0.3670434958192252,
            -0.367565741299656,
            -0.3680860551160053,
            -0.3686044348156599,
            -0.3691208779563091,
            -0.36963538210594615,
            -0.37014794484287555,
            -0.3706585637557038,
            -0.37116723644334204,
            -0.3716739605150095,
            -0.37217873359022463,
            -0.3726815532988161,
            -0.37318241728091045,
            -0.3736813231869407,
            -0.37417826867764004,
            -0.3746732514240437,
            -0.3751662691074897,
            -0.37565731941961344,
            -0.3761464000623504,
            -0.3766335087479348,
            -0.3771186431988966,
            -0.37760180114806496,
            -0.3780829803385615,
            -0.3785621785238045,
            -0.3790393934675043,
            -0.37951462294366267,
            -0.3799878647365719,
            -0.3804591166408154,
            -0.38092837646126315,
            -0.381395642013073,
            -0.3818609111216869,
            -0.38232418162283205,
            -0.3827854513625168,
            -0.3832447181970311,
            -0.38370197999294414,
            -0.3841572346271027,
            -0.38461047998662995,
            -0.38506171396892325,
            -0.38551093448165136,
            -0.385958139442756,
            -0.38640332678044625,
            -0.38684649443319885,
            -0.38728764034975616,
            -0.3877267624891233,
            -0.3881638588205666,
            -0.3885989273236124,
            -0.389031965988045,
            -0.3894629728139013,
            -0.38989194581147524,
            -0.39031888300130874,
            -0.3907437824141935,
            -0.39116664209116897,
            -0.39158746008351736,
            -0.39200623445276384,
            -0.39242296327067516,
            -0.39283764461925136,
            -0.39325027659073325,
            -0.3936608572875899,
            -0.3940693848225239,
            -0.394475857318464,
            -0.3948802729085653,
            -0.3952826297362063,
            -0.39568292595498566,
            -0.39608115972872016,
            -0.39647732923144247,
            -0.39687143264739827,
            -0.39726346817104247,
            -0.39765343400703806,
            -0.3980413283702546,
            -0.39842714948576274,
            -0.3988108955888332,
            -0.39919256492493305,
            -0.39957215574972477,
            -0.3999496663290604,
            -0.40032509493898266,
            -0.4006984398657208,
            -0.40106969940568377,
            -0.4014388718654651,
            -0.4018059555618319,
            -0.40217094882172955,
            -0.40253384998227254,
            -0.4028946573907455,
            -0.40325336940459744,
            -0.4036099843914431,
            -0.4039645007290543,
            -0.40431691680536364,
            -0.4046672310184552,
            -0.40501544177656307,
            -0.40536154749807374,
            -0.40570554661151625,
            -0.40604743755556283,
            -0.40638721877902423,
            -0.4067248887408472,
            -0.40706044591011414,
            -0.40739388876603577,
            -0.4077252157979486,
            -0.4080544255053162,
            -0.4083815163977223,
            -0.40870648699486667,
            -0.4090293358265663,
            -0.4093500614327494,
            -0.40966866236345295,
            -0.40998513717881946,
            -0.41029948444909325,
            -0.4106117027546202,
            -0.4109217906858403,
            -0.41122974684328856,
            -0.4115355698375894,
            -0.4118392582894547,
            -0.41214081082967996,
            -0.4124402260991423,
            -0.41273750274879567,
            -0.41303263943967006,
            -0.41332563484286605,
            -0.4136164876395524,
            -0.4139051965209646,
            -0.41419176018839965,
            -0.4144761773532137,
            -0.41475844673682,
            -0.4150385670706827,
            -0.41531653709631833,
            -0.41559235556529023,
            -0.41586602123920263,
            -0.41613753288970523,
            -0.4164068892984803,
            -0.41667408925724886,
            -0.4169391315677623,
            -0.4172020150417987,
            -0.41746273850116405,
            -0.417721300777687,
            -0.41797770071321305,
            -0.41823193715960677,
            -0.4184840089787457,
            -0.41873391504251684,
            -0.4189816542328155,
            -0.41922722544154145,
            -0.41947062757059644,
            -0.41971185953188045,
            -0.4199509202472883,
            -0.42018780864870925,
            -0.4204225236780213,
            -0.420655064287091,
            -0.4208854294377659,
            -0.4211136181018769,
            -0.4213396292612349,
            -0.4215634619076222,
            -0.42178511504279803,
            -0.4220045876784881,
            -0.4222218788363875,
            -0.4224369875481539,
            -0.4226499128554088,
            -0.4228606538097291,
            -0.4230692094726511,
            -0.42327557891566314,
            -0.4234797612202036,
            -0.42368175547765907,
            -0.42388156078936196,
            -0.4240791762665867,
            -0.4242746010305495,
            -0.424467834212401,
            -0.4246588749532288,
            -0.4248477224040523,
            -0.4250343757258209,
            -0.4252188340894103,
            -0.4254010966756218,
            -0.4255811626751783,
            -0.4257590312887231,
            -0.42593470172681563,
            -0.426108173209932,
            -0.4262794449684593,
            -0.4264485162426948,
            -0.42661538628284457,
            -0.4267800543490189,
            -0.4269425197112331,
            -0.42710278164940024,
            -0.4272608394533347,
            -0.4274166924227462,
            -0.4275703398672384,
            -0.4277217811063077,
            -0.4278710154693398,
            -0.4280180422956079,
            -0.4281628609342706,
            -0.42830547074437086,
            -0.4284458710948322,
            -0.42858406136445876,
            -0.42872004094192995,
            -0.4288538092258023,
            -0.4289853656245063,
            -0.4291147095563416,
            -0.4292418404494797,
            -0.4293667577419595,
            -0.4294894608816847,
            -0.42960994932642527,
            -0.4297282225438106,
            -0.4298442800113333,
            -0.42995812121634297,
            -0.4300697456560487,
            -0.4301791528375123,
            -0.4302863422776517,
            -0.4303913135032358,
            -0.4304940660508846,
            -0.43059459946706713,
            -0.4306929133081009,
            -0.43078900714014856,
            -0.4308828805392173,
            -0.430974533091158,
            -0.43106396439166417,
            -0.43115117404626785,
            -0.4312361616703423,
            -0.4313189268890975,
            -0.4313994693375803,
            -0.43147778866067327,
            -0.43155388451309146,
            -0.4316277565593855,
            -0.43169940447393557,
            -0.4317688279409532,
            -0.4318360266544813,
            -0.4319010003183882,
            -0.4319637486463721,
            -0.43202427136195687,
            -0.43208256819849233,
            -0.4321386388991534,
            -0.43219248321693743,
            -0.432244100914666,
            -0.4322934917649833,
            -0.43234065555035284,
            -0.43238559206306026,
            -0.4324283011052113,
            -0.4324687824887302,
            -0.4325070360353595,
            -0.43254306157666106,
            -0.4325768589540127,
            -0.43260842801860916,
            -0.43263776863146264,
            -0.4326648806633998,
            -0.4326897639950635,
            -0.43271241851691084,
            -0.43273284412921464,
            -0.43275104074206083,
            -0.4327670082753491,
            -0.43278074665879374,
            -0.4327922558319223,
            -0.43280153574407465,
            -0.43280858635440317,
            -0.4328134076318761,
            -0.43281599955527095,
            -0.43281636211317953,
            -0.43281449530400623,
            -0.43281039913596725,
            -0.43280407362709344,
            -0.43279551880522515,
            -0.4327847347080188,
            -0.4327717213829417,
            -0.43275647888727475,
            -0.43273900728811276,
            -0.43271930666236286,
            -0.4326973770967473,
            -0.43267321868780156,
            -0.4326468315418759,
            -0.43261821577513504,
            -0.4325873715135597,
            -0.43255429889294567,
            -0.43251899805890476,
            -0.4324814691668653,
            -0.4324417123820741,
            -0.4323997278795938,
            -0.4323555158443069,
            -0.4323090764709135,
            -0.4322604099639351,
            -0.4322095165377127,
            -0.43215639641640724,
            -0.4321010498340042,
            -0.432043477034309,
            -0.43198367827095263,
            -0.43192165380738917,
            -0.4318574039168991,
            -0.4317909288825889,
            -0.43172222899739104,
            -0.43165130456406764,
            -0.4315781558952098,
            -0.4315027833132385,
            -0.4314251871504075,
            -0.43134536774880117,
            -0.4312633254603386,
            -0.43117906064677475,
            -0.4310925736796985,
            -0.4310038649405388,
            -0.43091293482056153,
            -0.43081978372087276,
            -0.4307244120524206,
            -0.4306268202359961,
            -0.43052700870223376,
            -0.4304249778916142,
            -0.4303207282544654,
            -0.4302142602509628,
            -0.43010557435113367,
            -0.42999467103485556,
            -0.4298815507918608,
            -0.4297662141217356,
            -0.42964866153392406,
            -0.42952889354772616,
            -0.42940691069230436,
            -0.4292827135066819,
            -0.42915630253974635,
            -0.42902767835024885,
            -0.42889684150680923,
            -0.42876379258791686,
            -0.42862853218193,
            -0.4284910608870816,
            -0.428351379311478,
            -0.42820948807310455,
            -0.428065387799822,
            -0.42791907912937494,
            -0.42777056270938946,
            -0.42761983919737584,
            -0.42746690926073255,
            -0.42731177357674627,
            -0.4271544328325966,
            -0.4269948877253543,
            -0.42683313896198677,
            -0.4266691872593597,
            -0.42650303334423856,
            -0.426334677953291,
            -0.4261641218330896,
            -0.42599136574011404,
            -0.425816410440753,
            -0.4256392567113069,
            -0.42545990533799005,
            -0.42527835711693457,
            -0.42509461285418987,
            -0.42490867336572813,
            -0.42472053947744354,
            -0.42453021202515906,
            -0.4243376918546251,
            -0.42414297982152366,
            -0.4239460767914706,
            -0.42374698364001817,
            -0.42354570125265956,
            -0.42334223052482806,
            -0.42313657236190066,
            -0.42292872767920364,
            -0.4227186974020119,
            -0.42250648246555306,
            -0.4222920838150084,
            -0.4220755024055196,
            -0.4218567392021879,
            -0.42163579518007643,
            -0.4214126713242175,
            -0.42118736862960965,
            -0.4209598881012256,
            -0.42073023075401006,
            -0.420498397612886,
            -0.4202643897127596,
            -0.4200282080985157,
            -0.4197898538250277,
            -0.4195493279571583,
            -0.41930663156976133,
            -0.419061765747684,
            -0.4188147315857733,
            -0.41856553018887643,
            -0.4183141626718432,
            -0.41806063015953127,
            -0.41780493378680605,
            -0.4175470746985472,
            -0.4172870540496501,
            -0.4170248730050266,
            -0.4167605327396123,
            -0.41649403443836486,
            -0.41622537929627257,
            -0.4159545685183521,
            -0.4156816033196544,
            -0.41540648492526744,
            -0.41512921457031887,
            -0.41484979349997875,
            -0.4145682229694635,
            -0.41428450424403734,
            -0.4139986385990193,
            -0.4137106273197812,
            -0.413420471701753,
            -0.41312817305042726,
            -0.4128337326813608,
            -0.4125371519201763,
            -0.41223843210257055,
            -0.4119375745743098,
            -0.4116345806912395,
            -0.4113294518192856,
            -0.4110221893344552,
            -0.41071279462284244,
            -0.41040126908063157,
            -0.4100876141140977,
            -0.4097718311396123,
            -0.40945392158364297,
            -0.4091338868827637,
            -0.40881172848364883,
            -0.4084874478430821,
            -0.40816104642795886,
            -0.4078325257152865,
            -0.4075018871921906,
            -0.4071691323559173,
            -0.40683426271383516,
            -0.4064972797834377,
            -0.4061581850923507,
            -0.4058169801783296,
            -0.4054736665892654,
            -0.4051282458831885,
            -0.4047807196282705,
            -0.40443108940282746,
            -0.4040793567953197,
            -0.4037255234043624,
            -0.40336959083872226,
            -0.4030115607173203,
            -0.4026514346692392,
            -0.40228921433372344,
            -0.40192490136018094,
            -0.40155849740818916,
            -0.40119000414749495,
            -0.4008194232580203,
            -0.4004467564298635,
            -0.4000720053633011,
            -0.39969517176879216,
            -0.39931625736698273,
            -0.3989352638887044,
            -0.39855219307498047,
            -0.39816704667702674,
            -0.39777982645625626,
            -0.3973905341842807,
            -0.396999171642912,
            -0.39660574062416726,
            -0.3962102429302714,
            -0.39581268037365636,
            -0.39541305477696936,
            -0.39501136797306946,
            -0.39460762180503356,
            -0.39420181812616073,
            -0.39379395879996776,
            -0.39338404570020186,
            -0.3929720807108326,
            -0.392558065726062,
            -0.392142002650323,
            -0.3917238933982845,
            -0.39130373989484946,
            -0.39088154407516496,
            -0.39045730788461275,
            -0.3900310332788237,
            -0.3896027222236725,
            -0.3891723766952827,
            -0.3887399986800283,
            -0.3883055901745349,
            -0.3878691531856823,
            -0.38743068973060896,
            -0.38699020183671184,
            -0.3865476915416469,
            -0.38610316089333213,
            -0.38565661194995376,
            -0.3852080467799627,
            -0.384757467462077,
            -0.384304876085286,
            -0.3838502747488522,
            -0.38339366556230986,
            -0.38293505064547023,
            -0.3824744321284201,
            -0.3820118121515261,
            -0.38154719286543776,
            -0.38108057643108,
            -0.38061196501966726,
            -0.3801413608126983,
            -0.37966876600195276,
            -0.3791941827895048,
            -0.37871761338771404,
            -0.3782390600192296,
            -0.377758524916995,
            -0.37727601032424524,
            -0.37679151849450887,
            -0.3763050516916079,
            -0.3758166121896641,
            -0.37532620227309327,
            -0.37483382423661,
            -0.37433948038522813,
            -0.37384317303426173,
            -0.37334490450932384,
            -0.3728446771463294,
            -0.37234249329149793,
            -0.37183835530134696,
            -0.37133226554270193,
            -0.37082422639268653,
            -0.37031424023873577,
            -0.36980230947858334,
            -0.36928843652027116,
            -0.36877262378214504,
            -0.36825487369285853,
            -0.367735188691367,
            -0.3672135712269376,
            -0.3666900237591383,
            -0.36616454875784527,
            -0.3656371487032428,
            -0.3651078260858148,
            -0.3645765834063601,
            -0.364043423175977,
            -0.3635083479160683,
            -0.36297136015834663,
            -0.36243246244482447,
            -0.36189165732782175,
            -0.3613489473699614,
            -0.36080433514416604,
            -0.3602578232336659,
            -0.3597094142319895,
            -0.35915911074296425,
            -0.3586069153807242,
            -0.35805283076969435,
            -0.35749685954460153,
            -0.3569390043504718,
            -0.35637926784262214,
            -0.35581765268666776,
            -0.3552541615585162,
            -0.35468879714436397,
            -0.3541215621407028,
            -0.35355245925430884,
            -0.35298149120224903,
            -0.352408660711875,
            -0.35183397052082105,
            -0.35125742337700455,
            -0.3506790220386248,
            -0.3500987692741559,
            -0.3495166678623526,
            -0.34893272059223934,
            -0.3483469302631156,
            -0.34775929968454966,
            -0.34716983167637666,
            -0.3465785290686991,
            -0.34598539470187906,
            -0.34539043142653847,
            -0.34479364210355884,
            -0.34419502960407317,
            -0.3435945968094695,
            -0.34299234661138284,
            -0.3423882819116928,
            -0.34178240562252254,
            -0.3411747206662363,
            -0.34056522997543026,
            -0.3399539364929381,
            -0.3393408431718203,
            -0.3387259529753636,
            -0.33810926887707654,
            -0.3374907938606874,
            -0.3368705309201392,
            -0.3362484830595852,
            -0.33562465329338514,
            -0.3349990446461029,
            -0.33437166015249886,
            -0.33374250285753093,
            -0.3331115758163458,
            -0.33247888209427606,
            -0.3318444247668342,
            -0.33120820691971137,
            -0.33057023164876964,
            -0.3299305020600391,
            -0.3292890212697092,
            -0.32864579240413133,
            -0.32800081859980545,
            -0.32735410300337964,
            -0.326705648771642,
            -0.3260554590715211,
            -0.3254035370800718,
            -0.32474988598447757,
            -0.32409450898203895,
            -0.3234374092801716,
            -0.322778590096399,
            -0.32211805465834753,
            -0.3214558062037368,
            -0.32079184798037735,
            -0.32012618324616654,
            -0.3194588152690728,
            -0.3187897473271387,
            -0.31811898270847155,
            -0.3174465247112325,
            -0.3167723766436346,
            -0.31609654182393754,
            -0.3154190235804327,
            -0.31473982525144284,
            -0.31405895018531477,
            -0.3133764017404059,
            -0.31269218328508575,
            -0.3120062981977208,
            -0.3113187498666685,
            -0.3106295416902761,
            -0.30993867707686024,
            -0.30924615944471073,
            -0.3085519922220774,
            -0.3078561788471604,
            -0.3071587227681053,
            -0.30645962744299365,
            -0.3057588963398316,
            -0.30505653293654694,
            -0.30435254072097145,
            -0.3036469231908447,
            -0.3029396838537931,
            -0.3022308262273238,
            -0.30152035383882375,
            -0.30080827022553785,
            -0.30009457893456803,
            -0.2993792835228614,
            -0.29866238755719854,
            -0.2979438946141866,
            -0.2972238082802479,
            -0.2965021321516088,
            -0.29577886983429547,
            -0.2950540249441128,
            -0.29432760110664397,
            -0.2935996019572372,
            -0.29287003114098925,
            -0.29213889231274415,
            -0.29140618913707705,
            -0.2906719252882808,
            -0.2899361044503605,
            -0.289198730317021,
            -0.2884598065916497,
            -0.2877193369873131,
            -0.28697732522674146,
            -0.28623377504231545,
            -0.2854886901760562,
            -0.2847420743796164,
            -0.2839939314142593,
            -0.28324426505085964,
            -0.28249307906987753,
            -0.28174037726135415,
            -0.2809861634248973,
            -0.28023044136967085,
            -0.2794732149143765,
            -0.27871448788724507,
            -0.2779542641260252,
            -0.27719254747796207,
            -0.27642934179979267,
            -0.2756646509577286,
            -0.2748984788274404,
            -0.2741308292940517,
            -0.2733617062521143,
            -0.2725911136056,
            -0.27181905526788913,
            -0.2710455351617534,
            -0.27027055721933646,
            -0.26949412538215106,
            -0.26871624360105456,
            -0.2679369158362356,
            -0.2671561460572032,
            -0.26637393824276906,
            -0.26559029638103404,
            -0.2648052244693691,
            -0.2640187265144037,
            -0.263230806532011,
            -0.26244146854728556,
            -0.2616507165945342,
            -0.26085855471726244,
            -0.2600649869681466,
            -0.25927001740902933,
            -0.25847365011089884,
            -0.2576758891538704,
            -0.25687673862717453,
            -0.2560762026291336,
            -0.2552742852671519,
            -0.2544709906576974,
            -0.25366632292627844,
            -0.2528602862074327,
            -0.25205288464470976,
            -0.25124412239064875,
            -0.2504340036067667,
            -0.24962253246353358,
            -0.24880971314036288,
            -0.24799554982558802,
            -0.24718004671644161,
            -0.2463632080190476,
            -0.24554503794838914,
            -0.2447255407283014,
            -0.24390472059144608,
            -0.24308258177929504,
            -0.24225912854211015,
            -0.24143436513892774,
            -0.24060829583753393,
            -0.23978092491444639,
            -0.23895225665490077,
            -0.23812229535282206,
            -0.23729104531081172,
            -0.2364585108401224,
            -0.23562469626064386,
            -0.234789605900876,
            -0.23395324409791576,
            -0.23311561519742788,
            -0.2322767235536329,
            -0.23143657352928224,
            -0.2305951694956357,
            -0.22975251583244366,
            -0.22890861692792305,
            -0.2280634771787407,
            -0.22721710098998552,
            -0.226369492775153,
            -0.2255206569561155,
            -0.22467059796311145,
            -0.22381932023471673,
            -0.22296682821781644,
            -0.22211312636759767,
            -0.2212582191475167,
            -0.220402111029273,
            -0.21954480649279903,
            -0.21868631002622657,
            -0.21782662612586945,
            -0.21696575929619868,
            -0.2161037140498175,
            -0.21524049490744274,
            -0.2143761063978745,
            -0.21351055305797928,
            -0.21264383943266335,
            -0.21177597007484747,
            -0.21090694954544387,
            -0.21003678241333482,
            -0.20916547325534296,
            -0.20829302665621308,
            -0.20741944720858196,
            -0.20654473951295685,
            -0.20566890817768876,
            -0.2047919578189497,
            -0.20391389306070687,
            -0.20303471853469668,
            -0.20215443888039752,
            -0.2012730587450086,
            -0.20039058278342373,
            -0.19950701565819925,
            -0.19862236203953632,
            -0.19773662660525165,
            -0.19684981404074617,
            -0.19596192903899148,
            -0.19507297630048964,
            -0.19418296053325348,
            -0.19329188645278184,
            -0.1923997587820241,
            -0.19150658225136621,
            -0.19061236159858955,
            -0.18971710156885532,
            -0.18882080691467168,
            -0.18792348239586326,
            -0.18702513277955074,
            -0.1861257628401194,
            -0.18522537735919042,
            -0.18432398112559392,
            -0.18342157893534036,
            -0.18251817559159567,
            -0.18161377590464742,
            -0.18070838469187506,
            -0.179802006777734,
            -0.1788946469937123,
            -0.17798631017830377,
            -0.1770770011769933,
            -0.17616672484220494,
            -0.17525548603329133,
            -0.17434328961649767,
            -0.1734301404649276,
            -0.17251604345852523,
            -0.1716010034840304,
            -0.1706850254349602,
            -0.16976811421157623,
            -0.1688502747208531,
            -0.16793151187644312,
            -0.16701183059866104,
            -0.1660912358144368,
            -0.1651697324572907,
            -0.16424732546731058,
            -0.1633240197911082,
            -0.16239982038179726,
            -0.16147473219895472,
            -0.16054876020860107,
            -0.15962190938315668,
            -0.15869418470141572,
            -0.15776559114851538,
            -0.15683613371590413,
            -0.15590581740130746,
            -0.15497464720869616,
            -0.1540426281482569,
            -0.15310976523635786,
            -0.15217606349551846,
            -0.15124152795437243,
            -0.15030616364763985,
            -0.14936997561609391,
            -0.148432968906524,
            -0.14749514857171112,
            -0.1465565196703816,
            -0.1456170872671904,
            -0.14467685643267553,
            -0.14373583224322495,
            -0.14279401978105527,
            -0.1418514241341627,
            -0.14090805039629692,
            -0.13996390366693176,
            -0.13901898905122026,
            -0.13807331165996747,
            -0.1371268766096009,
            -0.13617968902212424,
            -0.1352317540250914,
            -0.1342830767515723,
            -0.13333366234011412,
            -0.13238351593470976,
            -0.13143264268475896,
            -0.130481047745043,
            -0.12952873627567596,
            -0.12857571344208063,
            -0.127621984414949,
            -0.12666755437020996,
            -0.12571242848898578,
            -0.12475661195756568,
            -0.12380010996736548,
            -0.12284292771489615,
            -0.12188507040172249,
            -0.12092654323442811,
            -0.11996735142458442,
            -0.11900750018871102,
            -0.11804699474823645,
            -0.1170858403294672,
            -0.11612404216355077,
            -0.11516160548643267,
            -0.11419853553883237,
            -0.11323483756618997,
            -0.1122705168186458,
            -0.11130557855099363,
            -0.1103400280226427,
            -0.10937387049759165,
            -0.1084071112443775,
            -0.10743975553604644,
            -0.10647180865011782,
            -0.10550327586853958,
            -0.10453416247765898,
            -0.10356447376817622,
            -0.10259421503511541,
            -0.1016233915777832,
            -0.10065200869972685,
            -0.0996800717087017,
            -0.0987075859166362,
            -0.09773455663958108,
            -0.09676098919768536,
            -0.09578688891514722,
            -0.0948122611201834,
            -0.09383711114498962,
            -0.09286144432569313,
            -0.09188526600232591,
            -0.09090858151878342,
            -0.08993139622277649,
            -0.08895371546580663,
            -0.08797554460311469,
            -0.08699688899364874,
            -0.08601775400002759,
            -0.08503814498848987,
            -0.0840580673288676,
            -0.0830775263945424,
            -0.0820965275624007,
            -0.08111507621280424,
            -0.08013317772954039,
            -0.0791508374997927,
            -0.0781680609140918,
            -0.07718485336628304,
            -0.07620122025348004,
            -0.07521716697603216,
            -0.07423269893747785,
            -0.07324782154451152,
            -0.07226254020693607,
            -0.07127686033762638,
            -0.07029078735249139,
            -0.06930432667042928,
            -0.06831748371329179,
            -0.06733026390583871,
            -0.06634267267570301,
            -0.06535471545334673,
            -0.06436639767201661,
            -0.06337772476771666,
            -0.062388702179154466,
            -0.06139933534770297,
            -0.060409629717365146,
            -0.05941959073472936,
            -0.05842922384892755,
            -0.05743853451159802,
            -0.05644752817683802,
            -0.05545621030117014,
            -0.054464586343496095,
            -0.05347266176506049,
            -0.05248044202940325,
            -0.051487932602322685,
            -0.050495138951832226,
            -0.04950206654812229,
            -0.04850872086351422,
            -0.04751510737242279,
            -0.04652123155131524,
            -0.04552709887866266,
            -0.0445327148349068,
            -0.043538084902417784,
            -0.04254321456544342,
            -0.04154810931008172,
            -0.04055277462422558,
            -0.03955721599753012,
            -0.03856143892136697,
            -0.03756544888878249,
            -0.036569251394460406,
            -0.0355728519346703,
            -0.03457625600723533,
            -0.033579469111489686,
            -0.03258249674822634,
            -0.03158534441966526,
            -0.030588017629414824,
            -0.0295905218824128,
            -0.028592862684898638,
            -0.02759504554437325,
            -0.026597075969542736,
            -0.025598959470287855,
            -0.02460070155761802,
            -0.023602307743632357,
            -0.02260378354147108,
            -0.02160513446527907,
            -0.02060636603015656,
            -0.019607483752129815,
            -0.01860849314809339,
            -0.017609399735779463,
            -0.016610209033705213,
            -0.015610926561144765,
            -0.01461155783807005,
            -0.013612108385121401,
            -0.012612583723556824,
            -0.011612989375218721,
            -0.010613330862477907,
            -0.009613613708204856,
            -0.008613843435717618,
            -0.007614025568747838,
            -0.006614165631386716,
            -0.005614269148053615,
            -0.00461434164345042,
            -0.0036143886425152407,
            -0.0026144156703800025,
            -0.0016144282523377392,
            -0.0006144319137852792,
            0.0003855678198088115,
            0.0013855654229485994,
            0.0023855553701570896,
            0.0033855321360141168,
            0.004385490195202005,
            0.005385424022547989,
            0.006385328093063392,
            0.007385196881990574,
            0.008385024864844695,
            0.009384806517450292,
            0.010384536315991453,
            0.011384208737053553,
            0.012383818257657879,
            0.013383359355315668,
            0.014382826508060104,
            0.015382214194497099,
            0.01638151689383989,
            0.017380729085957183,
            0.018379845251419367,
            0.019378859871522734,
            0.020377767428358277,
            0.021376562404833304,
            0.022375239284718223,
            0.02337379255270109,
            0.024372216694411752,
            0.02537050619647377,
            0.026368655546551795,
            0.027366659233378877,
            0.02836451174681484,
            0.02936220757787998,
            0.030359741218792046,
            0.0313571071630232,
            0.03235429990532922,
            0.03335131394179795,
            0.034348143769886263,
            0.03534478388847039,
            0.03634122879788087,
            0.03733747299994252,
            0.03833351099802549,
            0.03932933729708255,
            0.040324946403687854,
            0.041320332826081954,
            0.04231549107421363,
            0.043310415659782345,
            0.044305101096278075,
            0.0452995418990224,
            0.046293732585214666,
            0.04728766767396797,
            0.04828134168635447,
            0.049274749145444614,
            0.05026788457635372,
            0.0512607425062732,
            0.05225331746452504,
            0.053245603982592156,
            0.05423759659416444,
            0.05522928983518394,
            0.05622067824387586,
            0.05721175636079638,
            0.05820251872888095,
            0.05919295989346876,
            0.06018307440235481,
            0.061172856805831156,
            0.062162301656725295,
            0.06315140351043741,
            0.06414015692498976,
            0.06512855646105721,
            0.06611659668202047,
            0.06710427215399344,
            0.0680915774458742,
            0.06907850712937949,
            0.07006505577908465,
            0.07105121797247457,
            0.07203698828996707,
            0.07302236131496875,
            0.07400733163390398,
            0.07499189383626367,
            0.07597604251464057,
            0.07695977226476898,
            0.07794307768556755,
            0.07892595337917702,
            0.07990839395100097,
            0.08089039400974467,
            0.08187194816745848,
            0.08285305103957186,
            0.08383369724493732,
            0.08481388140586901,
            0.08579359814817615,
            0.08677284210121863,
            0.08775160789792534,
            0.08872989017484618,
            0.0897076835721932,
            0.09068498273387043,
            0.09166178230751972,
            0.09263807694455636,
            0.09361386130020902,
            0.09458913003355952,
            0.09556387780758352,
            0.09653809928917938,
            0.09751178914922107,
            0.09848494206258146,
            0.09945755270818638,
            0.10042961576904143,
            0.1014011259322702,
            0.10237207788916235,
            0.10334246633520161,
            0.10431228597010682,
            0.10528153149787424,
            0.10625019762680775,
            0.10721827906956093,
            0.10818577054317673,
            0.10915266676911542,
            0.11011896247330925,
            0.11108465238618026,
            0.11204973124269274,
            0.11301419378238098,
            0.1139780347493911,
            0.11494124889251786,
            0.11590383096523943,
            0.11686577572575413,
            0.11782707793701813,
            0.11878773236678651,
            0.11974773378763744,
            0.1207070769770264,
            0.1216657567173033,
            0.1226237677957665,
            0.12358110500468349,
            0.12453776314133785,
            0.12549373700805996,
            0.12644902141226538,
            0.12740361116648805,
            0.1283575010884173,
            0.1293106860009345,
            0.1302631607321475,
            0.13121492011542335,
            0.1321659589894274,
            0.13311627219816102,
            0.13406585459098433,
            0.13501470102266605,
            0.13596280635340754,
            0.13691016544888285,
            0.13785677318027692,
            0.13880262442430705,
            0.1397477140632695,
            0.14069203698506935,
            0.14163558808325466,
            0.1425783622570521,
            0.14352035441139754,
            0.14446155945697275,
            0.1454019723102396,
            0.14634158789347224,
            0.14728040113478705,
            0.14821840696818406,
            0.14915560033357553,
            0.15009197617681685,
            0.15102752944974493,
            0.15196225511020517,
            0.15289614812209182,
            0.15382920345537354,
            0.15476141608612837,
            0.15569278099657935,
            0.1566232931751204,
            0.15755294761635663,
            0.15848173932112838,
            0.15940966329655004,
            0.160336714556038,
            0.16126288811934036,
            0.16218817901257615,
            0.16311258226826045,
            0.1640360929253334,
            0.16495870602920487,
            0.16588041663176933,
            0.1668012197914433,
            0.16772111057320144,
            0.16864008404860129,
            0.16955813529581332,
            0.17047525939965713,
            0.1713914514516261,
            0.17230670654992095,
            0.17322101979947957,
            0.17413438631200379,
            0.1750468012059955,
            0.175958259606782,
            0.17686875664654586,
            0.17777828746435526,
            0.17868684720619432,
            0.1795944310249915,
            0.18050103408064877,
            0.18140665154007002,
            0.1823112785771934,
            0.18321491037301346,
            0.1841175421156158,
            0.18501916900020543,
            0.18591978622912828,
            0.1868193890119133,
            0.18771797256528183,
            0.18861553211319262,
            0.18951206288686215,
            0.19040756012478946,
            0.19130201907278874,
            0.1921954349840213,
            0.1930878031190076,
            0.1939791187456693,
            0.19486937713935382,
            0.19575857358285417,
            0.19664670336644088,
            0.19753376178789053,
            0.19841974415250677,
            0.199304645773155,
            0.20018846197027687,
            0.20107118807192867,
            0.20195281941380114,
            0.20283335133924427,
            0.20371277919929598,
            0.20459109835271003,
            0.20546830416597306,
            0.2063443920133389,
            0.2072193572768497,
            0.20809319534636364,
            0.20896590161957332,
            0.20983747150203866,
            0.21070790040720874,
            0.21157718375644394,
            0.2124453169790426,
            0.21331229551226855,
            0.21417811480136534,
            0.21504277029959573,
            0.21590625746824757,
            0.21676857177667203,
            0.21762970870230464,
            0.21848966373067738,
            0.21934843235546056,
            0.22020601007846968,
            0.22106239240969666,
            0.22191757486733593,
            0.2227715529777957,
            0.22362432227573215,
            0.22447587830406782,
            0.22532621661401223,
            0.2261753327650832,
            0.22702322232513938,
            0.2278698808703868,
            0.22871530398541176,
            0.22955948726320008,
            0.23040242630515453,
            0.2312441167211218,
            0.232084554129416,
            0.23292373415682788,
            0.23376165243865804,
            0.23459830461873238,
            0.2354336863494269,
            0.23626779329168093,
            0.23710062111502336,
            0.2379321654975954,
            0.2387624221261652,
            0.23959138669614835,
            0.2404190549116322,
            0.24124542248539105,
            0.2420704851389127,
            0.24289423860240672,
            0.24371667861483534,
            0.24453780092392735,
            0.24535760128619624,
            0.24617607546696096,
            0.24699321924036807,
            0.24780902838940214,
            0.2486234987059152,
            0.24943662599063515,
            0.25024840605318854,
            0.2510588347121238,
            0.25186790779491963,
            0.25267562113800723,
            0.2534819705867932,
            0.2542869519956679,
            0.2550905612280313,
            0.2558927941563033,
            0.2566936466619485,
            0.2574931146354887,
            0.258291193976517,
            0.259087880593723,
            0.2598831704049033,
            0.26067705933697916,
            0.26146954332601374,
            0.2622606183172314,
            0.2630502802650249,
            0.2638385251329846,
            0.26462534889390316,
            0.26541074752979504,
            0.266194717031916,
            0.2669772534007713,
            0.2677583526461416,
            0.26853801078708694,
            0.26931622385196563,
            0.2700929878784555,
            0.27086829891356184,
            0.2716421530136341,
            0.27241454624438116,
            0.2731854746808851,
            0.2739549344076171,
            0.27472292151844907,
            0.2754894321166709,
            0.27625446231500095,
            0.277018008235606,
            0.2777800660101062,
            0.2785406317795964,
            0.2792997016946559,
            0.2800572719153638,
            0.2808133386113081,
            0.2815678979616047,
            0.28232094615490805,
            0.28307247938942065,
            0.28382249387291136,
            0.2845709858227238,
            0.28531795146579114,
            0.2860633870386495,
            0.2868072887874442,
            0.2875496529679488,
            0.2882904758455756,
            0.28902975369538475,
            0.28976748280209713,
            0.2905036594601092,
            0.291238279973497,
            0.2919713406560381,
            0.292702837831215,
            0.29343276783222405,
            0.29416112700199787,
            0.2948879116932046,
            0.29561311826826503,
            0.2963367430993618,
            0.29705878256844803,
            0.29777923306726056,
            0.2984980909973309,
            0.2992153527699885,
            0.29993101480638173,
            0.30064507353747805,
            0.3013575254040818,
            0.3020683668568348,
            0.30277759435623414,
            0.3034852043726402,
            0.30419119338628076,
            0.304895557887266,
            0.3055982943755963,
            0.3062993993611689,
            0.30699886936378973,
            0.3076967009131818,
            0.3083928905489894,
            0.30908743482079537,
            0.3097803302881198,
            0.31047157352043414,
            0.31116116109717307,
            0.31184908960773017,
            0.31253535565148255,
            0.31321995583778134,
            0.31390288678597283,
            0.31458414512540234,
            0.3152637274954171,
            0.31594163054537816,
            0.31661785093467104,
            0.317292385332706,
            0.3179652304189275,
            0.31863638288282176,
            0.3193058394239268,
            0.31997359675183407,
            0.3206396515861978,
            0.3213040006567404,
            0.32196664070326114,
            0.3226275684756414,
            0.3232867807338502,
            0.3239442742479506,
            0.32460004579810775,
            0.32525409217459,
            0.32590641017778216,
            0.3265569966181861,
            0.327205848316426,
            0.32785296210325593,
            0.3284983348195679,
            0.32914196331639417,
            0.3297838444549063,
            0.33042397510643423,
            0.3310623521524619,
            0.3316989724846308,
            0.3323338330047554,
            0.33296693062481425,
            0.33359826226696404,
            0.33422782486354463,
            0.33485561535707464,
            0.3354816307002671,
            0.3361058678560246,
            0.33672832379745143,
            0.3373489955078497,
            0.3379678799807312,
            0.33858497421981665,
            0.3392002752390389,
            0.3398137800625504,
            0.34042548572472425,
            0.34103538927015975,
            0.3416434877536814,
            0.3422497782403506,
            0.3428542578054598,
            0.3434569235345448,
            0.3440577725233782,
            0.34465680187798076,
            0.34525400871462014,
            0.34584939015981536,
            0.3464429433503388,
            0.3470346654332207,
            0.3476245535657489,
            0.3482126049154727,
            0.34879881666021,
            0.34938318598803864,
            0.34996571009731153,
            0.3505463861966496,
            0.35112521150495196,
            0.3517021832513869,
            0.3522772986754065,
            0.35285055502673973,
            0.3534219495653978,
            0.35399147956167365,
            0.35455914229614915,
            0.3551249350596931,
            0.35568885515345927,
            0.3562508998888945,
            0.35681106658773554,
            0.3573693525820123,
            0.35792575521405057,
            0.35848027183646936,
            0.35903289981218584,
            0.35958363651441405,
            0.36013247932666775,
            0.3606794256427587,
            0.36122447286680004,
            0.36176761841320965,
            0.36230885970670096,
            0.36284819418229425,
            0.363385619285315,
            0.36392113247138663,
            0.36445473120644295,
            0.3649864129667228,
            0.3655161752387625,
            0.366044015519414,
            0.3665699313158297,
            0.367093920145466,
            0.36761597953609043,
            0.36813610702577343,
            0.36865430016289324,
            0.36917055650613245,
            0.3696848736244805,
            0.3701972490972315,
            0.37070768051398745,
            0.3712161654746528,
            0.371722701589438,
            0.37222728647885794,
            0.37272991777373227,
            0.3732305931151811,
            0.3737293101546304,
            0.37422606655380813,
            0.37472085998474075,
            0.37521368812975797,
            0.37570454868149067,
            0.3761934393428651,
            0.3766803578271084,
            0.37716530185774544,
            0.37764826916859395,
            0.37812925750377213,
            0.3786082646176868,
            0.37908528827504084,
            0.3795603262508298,
            0.3800333763303367,
            0.3805044363091376,
            0.3809735039930936,
            0.38144057719835317,
            0.38190565375134977,
            0.3823687314888033,
            0.3828298082577118,
            0.3832888819153574,
            0.38374595032929837,
            0.384201011377374,
            0.3846540629476966,
            0.3851051029386536,
            0.38555412925890536,
            0.38600113982738155,
            0.3864461325732815,
            0.3868891054360731,
            0.3873300563654859,
            0.3877689833215155,
            0.3882058842744178,
            0.3886407572047071,
            0.3890736001031555,
            0.38950441097079075,
            0.38993318781889225,
            0.39035992866899183,
            0.39078463155286713,
            0.391207294512548,
            0.39162791560030175,
            0.392046492878641,
            0.3924630244203195,
            0.39287750830832546,
            0.39328994263588357,
            0.3937003255064516,
            0.39410865503371634,
            0.39451492934159327,
            0.3949191465642229,
            0.39532130484596867,
            0.3957214023414141,
            0.3961194372153623,
            0.39651540764282933,
            0.39690931180904426,
            0.3973011479094472,
            0.3976909141496856,
            0.39807860874561163,
            0.39846422992327946,
            0.39884777591894177,
            0.3992292449790496,
            0.39960863536024804,
            0.39998594532937076,
            0.4003611731634434,
            0.4007343171496753,
            0.40110537558545895,
            0.4014743467783664,
            0.4018412290461484,
            0.40220602071672923,
            0.4025687201282034,
            0.4029293256288361,
            0.4032878355770572,
            0.40364424834145946,
            0.4039985623007949,
            0.4043507758439739,
            0.4047008873700594,
            0.40504889528826554,
            0.4053947980179546,
            0.4057385939886351,
            0.4060802816399547,
            0.4064198594217036,
            0.4067573257938054,
            0.4070926792263165,
            0.40742591819942636,
            0.4077570412034468,
            0.4080860467388172,
            0.4084129333160967,
            0.40873769945595917,
            0.4090603436891983,
            0.4093808645567161,
            0.40969926060952305,
            0.41001553040873595,
            0.410329672525573,
            0.4106416855413541,
            0.41095156804749067,
            0.41125931864549214,
            0.41156493594695476,
            0.4118684185735619,
            0.4121697651570814,
            0.4124689743393625,
            0.41276604477232987,
            0.4130609751179839,
            0.41335376404839697,
            0.41364441024570725,
            0.41393291240212016,
            0.4142192692199045,
            0.41450347941138327,
            0.4147855416989398,
            0.41506545481500845,
            0.4153432175020727,
            0.41561882851266385,
            0.4158922866093561,
            0.41616359056476476,
            0.41643273916154105,
            0.4166997311923718,
            0.41696456545997534,
            0.4172272407770984,
            0.41748775596651067,
            0.417746109861007,
            0.4180023013034003,
            0.4182563291465191,
            0.41850819225320557,
            0.418757889496312,
            0.41900541975869937,
            0.41925078193323,
            0.41949397492277046,
            0.41973499764018385,
            0.41997384900832807,
            0.42021052796005637,
            0.4204450334382098,
            0.42067736439561537,
            0.42090751979508473,
            0.4211354986094114,
            0.4213612998213652,
            0.4215849224236933,
            0.42180636541911265,
            0.4220256278203119,
            0.42224270864994606,
            0.4224576069406336,
            0.4226703217349551,
            0.4228808520854493,
            0.4230891970546097,
            0.4232953557148853,
            0.423499327148672,
            0.4237011104483173,
            0.4239007047161115,
            0.4240981090642867,
            0.4242933226150166,
            0.4244863445004101,
            0.42467717386251363,
            0.42486580985330197,
            0.42505225163468174,
            0.42523649837848687,
            0.4254185492664739,
            0.4255984034903223,
            0.42577606025163117,
            0.4259515187619167,
            0.4261247782426094,
            0.42629583792505277,
            0.42646469705049805,
            0.42663135487010767,
            0.4267958106449459,
            0.4269580636459809,
            0.42711811315408243,
            0.4272759584600184,
            0.42743159886445176,
            0.42758503367794026,
            0.4277362622209328,
            0.4278852838237681,
            0.42803209782667434,
            0.42817670357976106,
            0.4283191004430247,
            0.4284592877863406,
            0.42859726498946504,
            0.42873303144203023,
            0.42886658654354415,
            0.42899792970338757,
            0.4291270603408142,
            0.4292539778849448,
            0.42937868177476923,
            0.4295011714591436,
            0.42962144639678695,
            0.4297395060562807,
            0.4298553499160663,
            0.42996897746444607,
            0.4300803881995766,
            0.43018958162947,
            0.4302965572719957,
            0.43040131465487036,
            0.43050385331566393,
            0.43060417280179586,
            0.43070227267053074,
            0.4307981524889816,
            0.4308918118341046,
            0.4309832502926993,
            0.43107246746140665,
            0.4311594629467082,
            0.431244236364926,
            0.4313267873422172,
            0.43140711551457733,
            0.43148522052783583,
            0.43156110203765785,
            0.43163475970953946,
            0.4317061932188105,
            0.43177540225062894,
            0.43184238649998397,
            0.4319071456716943,
            0.4319696794804027,
            0.4320299876505814,
            0.43208806991652704,
            0.4321439260223617,
            0.43219755572202895,
            0.4322489587792985,
            0.43229813496775876,
            0.4323450840708228,
            0.4323898058817213,
            0.4324323002035071,
            0.43247256684905044,
            0.4325106056410405,
            0.432546416411985,
            0.43257999900420896,
            0.4326113532698528,
            0.432640479070875,
            0.4326673762790477,
            0.43269204477596146,
            0.4327144844530181,
            0.4327346952114365,
            0.43275267696224895,
            0.4327684296263014,
            0.4327819531342536,
            0.43279324742657904,
            0.4328023124535638,
            0.43280914817530647,
            0.4328137545617197,
            0.4328161315925284,
            0.4328162792572692,
            0.43281419755529305,
            0.4328098864957629,
            0.43280334609765214,
            0.4327945763897514,
            0.4327835774106592,
            0.4327703492087909,
            0.43275489184237276,
            0.43273720537944543,
            0.43271728989786185,
            0.43269514548529087,
            0.43267077223921335,
            0.4326441702669257,
            0.43261533968553906,
            0.4325842806219802,
            0.43255099321299084,
            0.43251547760512854,
            0.4324777339547695,
            0.43243776242810567,
            0.43239556320114625,
            0.4323511364597191,
            0.43230448239947383,
            0.43225560122587536,
            0.4322044931542123,
            0.4321511584095936,
            0.4320955972269499,
            0.4320378098510345,
            0.4319777965364248,
            0.43191555754752253,
            0.431851093158554,
            0.43178440365357373,
            0.4317154893264623,
            0.431644350480928,
            0.43157098743051037,
            0.4314954004985776,
            0.4314175900183309,
            0.4313375563328025,
            0.43125529979486066,
            0.4311708207672061,
            0.43108411962237864,
            0.43099519674275344,
            0.4309040525205455,
            0.43081068735780986,
            0.43071510166644306,
            0.43061729586818487,
            0.43051727039461807,
            0.43041502568717405,
            0.43031056219712854,
            0.43020388038560736,
            0.4300949807235866,
            0.4299838636918949,
            0.4298705297812125,
            0.429754979492077,
            0.4296372133348819,
            0.4295172318298786,
            0.4293950355071788,
            0.4292706249067578,
            0.4291440005784523,
            0.4290151630819656,
            0.42888411298686935,
            0.4287508508726027,
            0.4286153773284765,
            0.4284776929536758,
            0.42833779835725877,
            0.4281956941581616,
            0.4280513809851991,
            0.42790485947706725,
            0.4277561302823446,
            0.42760519405949554,
            0.4274520514768714,
            0.42729670321271224,
            0.42713914995514984,
            0.42697939240221033,
            0.42681743126181526,
            0.4266532672517828,
            0.42648690109983395,
            0.4263183335435912,
            0.4261475653305823,
            0.42597459721824027,
            0.42579942997391046,
            0.42562206437484856,
            0.4254425012082252,
            0.4252607412711275,
            0.42507678537056187,
            0.42489063432345603,
            0.4247022889566623,
            0.4245117501069594,
            0.4243190186210548,
            0.42412409535558887,
            0.42392698117713495,
            0.42372767696220365,
            0.4235261835972454,
            0.423322501978652,
            0.42311663301275976,
            0.42290857761585343,
            0.4226983367141676,
            0.42248591124388807,
            0.42227130215115827,
            0.4220545103920775,
            0.42183553693270803,
            0.42161438274907476,
            0.4213910488271692,
            0.4211655361629521,
            0.42093784576235616,
            0.4207079786412889,
            0.4204759358256355,
            0.4202417183512628,
            0.42000532726401985,
            0.4197667636197414,
            0.4195260284842538,
            0.4192831229333727,
            0.4190380480529116,
            0.4187908049386794,
            0.41854139469648804,
            0.41828981844215213,
            0.41803607730149284,
            0.41778017241034143,
            0.41752210491454367,
            0.41726187596995856,
            0.41699948674246445,
            0.41673493840796383,
            0.41646823215238143,
            0.41619936917167066,
            0.41592835067181566,
            0.41565517786883494,
            0.4153798519887843,
            0.41510237426775876,
            0.41482274595189605,
            0.4145409682973827,
            0.4142570425704523,
            0.4139709700473897,
            0.41368275201453886,
            0.4133923897682989,
            0.41309988461513153,
            0.41280523787156465,
            0.4125084508641927,
            0.41220952492967955,
            0.411908461414766,
            0.41160526167626926,
            0.41129992708108465,
            0.4109924590061928,
            0.4106828588386603,
            0.410371127975643,
            0.4100572678243905,
            0.4097412798022457,
            0.40942316533665285,
            0.4091029258651563,
            0.40878056283540826,
            0.40845607770516246,
            0.4081294719422925,
            0.40780074702478,
            0.40746990444072506,
            0.4071369456883497,
            0.4068018722759993,
            0.406464685722143,
            0.4061253875553822,
            0.40578397931445165,
            0.40544046254821714,
            0.405094838815688,
            0.40474710968601274,
            0.40439727673848425,
            0.4040453415625444,
            0.40369130575778406,
            0.4033351709339489,
            0.4029769387109417,
            0.4026166107188207,
            0.40225418859781364,
            0.4018896739983051,
            0.40152306858085557,
            0.4011543740161922,
            0.4007835919852157,
            0.4004107241790075,
            0.4000357722988241,
            0.3996587380561075,
            0.3992796231724861,
            0.3988984293797708,
            0.39851515841996976,
            0.3981298120452806,
            0.3977423920180999,
            0.3973529001110226,
            0.3969613381068428,
            0.396567707798563,
            0.3961720109893913,
            0.3957742494927445,
            0.39537442513225257,
            0.39497253974176105,
            0.39456859516533166,
            0.39416259325724856,
            0.3937545358820145,
            0.39334442491436,
            0.39293226223924427,
            0.39251804975185245,
            0.39210178935760537,
            0.3916834829721587,
            0.391263132521403,
            0.3908407399414684,
            0.3904163071787284,
            0.38998983618980004,
            0.3895613289415451,
            0.3891307874110761,
            0.38869821358575424,
            0.38826360946319355,
            0.3878269770512642,
            0.3873883183680914,
            0.38694763544206096,
            0.3865049303118188,
            0.3860602050262734,
            0.38561346164459825,
            0.3851647022362355,
            0.3847139288808924,
            0.3842611436685487,
            0.3838063486994566,
            0.38334954608414124,
            0.382890737943404,
            0.38242992640832313,
            0.3819671136202571,
            0.3815023017308425,
            0.381035492902,
            0.3805666893059331,
            0.3800958931251304,
            0.3796231065523679,
            0.3791483317907075,
            0.378671571053501,
            0.37819282656439185,
            0.3777121005573129,
            0.3772293952764935,
            0.3767447129764515,
            0.37625805592200623,
            0.3757694263882668,
            0.37527882666064444,
            0.3747862590348463,
            0.37429172581687825,
            0.3737952293230481,
            0.37329677187996113,
            0.3727963558245262,
            0.3722939835039539,
            0.37178965727575636,
            0.37128337950775064,
            0.37077515257805826,
            0.37026497887510124,
            0.3697528607976112,
            0.36923880075462145,
            0.3687228011654711,
            0.3682048644598079,
            0.3676849930775806,
            0.36716318946904863,
            0.3666394560947734,
            0.3661137954256276,
            0.3655862099427849,
            0.365056702137725,
            0.36452527451223893,
            0.36399192957841886,
            0.3634566698586606,
            0.36291949788566974,
            0.3623804162024556,
            0.361839427362327,
            0.3612965339289001,
            0.36075173847609326,
            0.36020504358812816,
            0.3596564518595256,
            0.3591059658951082,
            0.35855358830999967,
            0.35799932172962035,
            0.3574431687896889,
            0.3568851321362246,
            0.3563252144255342,
            0.35576341832422664,
            0.3551997465092019,
            0.35463420166764875,
            0.3540667864970495,
            0.3534975037051745,
            0.3529263560100781,
            0.3523533461401076,
            0.3517784768338859,
            0.35120175084032196,
            0.3506231709186067,
            0.35004273983820466,
            0.3494604603788586,
            0.34887633533058576,
            0.34829036749367603,
            0.34770255967868585,
            0.3471129147064413,
            0.34652143540803243,
            0.345928124624811,
            0.3453329852083895,
            0.34473602002063536,
            0.3441372319336732,
            0.3435366238298769,
            0.3429341986018689,
            0.3423299591525157,
            0.3417239083949305,
            0.34111604925246136,
            0.3405063846586931,
            0.33989491755744333,
            0.3392816509027612,
            0.3386665876589154,
            0.33804973080040446,
            0.33743108331193705,
            0.33681064818844186,
            0.33618842843505625,
            0.3355644270671249,
            0.33493864711019294,
            0.33431109160000566,
            0.33368176358250257,
            0.33305066611381096,
            0.3324178022602467,
            0.3317831750983035,
            0.33114678771465367,
            0.33050864320613577,
            0.32986874467976346,
            0.32922709525270677,
            0.32858369805229076,
            0.3279385562159977,
            0.327291672891451,
            0.3266430512364186,
            0.32599269441880496,
            0.32534060561663974,
            0.32468678801808387,
            0.3240312448214119,
            0.3233739792350142,
            0.3227149944773901,
            0.32205429377713496,
            0.3213918803729464,
            0.3207277575136065,
            0.32006192845797826,
            0.31939439647500906,
            0.3187251648437077,
            0.31805423685315043,
            0.31738161580247004,
            0.3167073050008466,
            0.3160313077675077,
            0.31535362743171197,
            0.31467426733274806,
            0.31399323081992825,
            0.3133105212525776,
            0.31262614200002753,
            0.31194009644160636,
            0.31125238796663796,
            0.3105630199744273,
            0.3098719958742566,
            0.3091793190853747,
            0.3084849930369894,
            0.30778902116826146,
            0.30709140692829456,
            0.3063921537761261,
            0.3056912651807208,
            0.30498874462095854,
            0.304284595585631,
            0.3035788215734265,
            0.3028714260929262,
            0.30216241266259286,
            0.3014517848107593,
            0.3007395460756234,
            0.30002570000523693,
            0.29931025015749213,
            0.2985932001001221,
            0.2978745534106759,
            0.297154313676524,
            0.2964324844948395,
            0.295709069472586,
            0.2949840722265168,
            0.29425749638315457,
            0.2935293455787861,
            0.2927996234594527,
            0.29206833368093216,
            0.29133547990873965,
            0.2906010658181022,
            0.28986509509396413,
            0.28912757143096113,
            0.2883884985334145,
            0.2876478801153229,
            0.2869057199003499,
            0.28616202162180093,
            0.28541678902263123,
            0.2846700258554161,
            0.2839217358823487,
            0.2831719228752267,
            0.2824205906154331,
            0.2816677428939371,
            0.2809133835112621,
            0.2801575162774939,
            0.2794001450122554,
            0.2786412735446932,
            0.2778809057134709,
            0.2771190453667529,
            0.2763556963621878,
            0.27559086256689846,
            0.2748245478574708,
            0.27405675611993324,
            0.27328749124974994,
            0.27251675715179857,
            0.2717445577403645,
            0.2709708969391254,
            0.27019577868112904,
            0.2694192069087846,
            0.268641185573856,
            0.2678617186374271,
            0.26708081006990597,
            0.26629846385099987,
            0.26551468396970324,
            0.2647294744242817,
            0.26394283922225326,
            0.26315478238038403,
            0.2623653079246561,
            0.2615744198902647,
            0.26078212232159764,
            0.25998841927221666,
            0.25919331480484686,
            0.2583968129913567,
            0.25759891791274003,
            0.25679963365910585,
            0.25599896432965435,
            0.255196914032661,
            0.25439348688546665,
            0.2535886870144514,
            0.2527825185550224,
            0.2519749856515962,
            0.2511660924575785,
            0.2503558431353477,
            0.249544241856242,
            0.24873129280053008,
            0.24791700015740573,
            0.24710136812496125,
            0.24628440091017278,
            0.24546610272887903,
            0.24464647780576598,
            0.24382553037434557,
            0.24300326467693867,
            0.24217968496465447,
            0.24135479549737135,
            0.240528600543717,
            0.23970110438105358,
            0.2388723112954546,
            0.23804222558167906,
            0.23721085154316543,
            0.2363781934920024,
            0.23554425574890625,
            0.23470904264320885,
            0.23387255851283156,
            0.23303480770426802,
            0.23219579457256048,
            0.23135552348128033,
            0.23051399880250836,
            0.22967122491681058,
            0.22882720621322053,
            0.22798194708921765,
            0.227135451950702,
            0.22628772521197535,
            0.22543877129572307,
            0.2245885946329816,
            0.22373719966313185,
            0.2228845908338632,
            0.22203077260115311,
            0.2211757494292595,
            0.22031952579067532,
            0.21946210616612274,
            0.218603495044526,
            0.21774369692298395,
            0.21688271630675282,
            0.21602055770921888,
            0.2151572256518787,
            0.21429272466431315,
            0.21342705928416275,
            0.21256023405710822,
            0.21169225353684043,
            0.2108231222850428,
            0.20995284487136337,
            0.20908142587338951,
            0.20820886987662648,
            0.20733518147447308,
            0.20646036526818962,
            0.20558442586688794,
            0.20470736788748983,
            0.20382919595471077,
            0.2029499147010345,
            0.20206952876668874,
            0.2011880427996136,
            0.20030546145543876,
            0.19942178939746302,
            0.19853703129662195,
            0.19765119183146376,
            0.19676427568812244,
            0.19587628756029232,
            0.1949872321492035,
            0.1940971141635914,
            0.19320593831967375,
            0.19231370934111952,
            0.1914204319590255,
            0.1905261109118893,
            0.18963075094557763,
            0.18873435681330838,
            0.1878369332756085,
            0.1869384851003,
            0.18603901706247156,
            0.1851385339444331,
            0.18423704053571213,
            0.18333454163301174,
            0.18243104204018135,
            0.18152654656819564,
            0.18062106003511974,
            0.1797145872660835,
            0.17880713309325302,
            0.17789870235580058,
            0.17698929989987583,
            0.17607893057857707,
            0.17516759925191916,
            0.17425531078681225,
            0.17334207005701818,
            0.17242788194313619,
            0.17151275133256613,
            0.1705966831194728,
            0.16967968220476523,
            0.16876175349606573,
            0.1678429019076697,
            0.16692313236053005,
            0.1660024497822108,
            0.16508085910687292,
            0.16415836527522934,
            0.16323497323452052,
            0.1623106879384865,
            0.1613855143473245,
            0.16045945742767462,
            0.1595325221525729,
            0.15860471350142577,
            0.1576760364599809,
            0.15674649602029264,
            0.15581609718068903,
            0.15488484494574342,
            0.15395274432624018,
            0.15301980033913842,
            0.15208601800755142,
            0.15115140236069952,
            0.1502159584338867,
            0.14927969126847018,
            0.14834260591181833,
            0.14740470741728046,
            0.14646600084416733,
            0.1455264912576928,
            0.14458618372896126,
            0.14364508333492987,
            0.14270319515836655,
            0.14176052428782732,
            0.14081707581761707,
            0.13987285484775325,
            0.13892786648393882,
            0.13798211583752393,
            0.13703560802547113,
            0.1360883481703194,
            0.13514034140016284,
            0.13419159284859652,
            0.1332421076546901,
            0.1322918909629649,
            0.1313409479233416,
            0.13038928369111205,
            0.12943690342690892,
            0.1284838122966596,
            0.12753001547156428,
            0.12657551812805604,
            0.1256203254477529,
            0.12466444261744278,
            0.12370787482903388,
            0.12275062727952524,
            0.12179270517096527,
            0.12083411371042405,
            0.1198748581099485,
            0.11891494358653273,
            0.11795437536207913,
            0.11699315866336005,
            0.11603129872198914,
            0.11506880077437345,
            0.11410567006168801,
            0.11314191182982752,
            0.1121775313293822,
            0.11121253381559537,
            0.11024692454831796,
            0.10928070879198426,
            0.1083138918155741,
            0.10734647889256312,
            0.10637847530089939,
            0.1054098863229564,
            0.10444071724550141,
            0.10347097335965609,
            0.10250065996085815,
            0.10152978234882222,
            0.1005583458275054,
            0.09958635570506766,
            0.09861381729383235,
            0.09764073591024984,
            0.09666711687485999,
            0.09569296551225463,
            0.09471828715102792,
            0.09374308712376013,
            0.09276737076696012,
            0.09179114342102775,
            0.09081441043023085,
            0.0898371771426491,
            0.0888594489101398,
            0.08788123108831088,
            0.08690252903646281,
            0.08592334811756151,
            0.08494369369819768,
            0.08396357114854891,
            0.08298298584233062,
            0.08200194315676884,
            0.08102044847255864,
            0.0800385071738153,
            0.0790561246480458,
            0.07807330628610304,
            0.0770900574821485,
            0.07610638363361197,
            0.07512229014114889,
            0.0741377824086046,
            0.07315286584297467,
            0.0721675458543602,
            0.07118182785593066,
            0.07019571726388284,
            0.06920921949740595,
            0.06822233997862795,
            0.06723508413259112,
            0.06624745738720196,
            0.0652594651731916,
            0.0642711129240775,
            0.06328240607612294,
            0.062293350068296,
            0.06130395034222314,
            0.06031421234216103,
            0.059324141514941024,
            0.058333743309943384,
            0.05734302317903993,
            0.05635198657656719,
            0.055360638959278265,
            0.05436898578630477,
            0.05337703251910753,
            0.052384784621450686,
            0.051392247559347494,
            0.050399426801023335,
            0.04940632781687342,
            0.04841295607942841,
            0.04741931706329547,
            0.04642541624514143,
            0.04543125910362719,
            0.044436851119384245,
            0.0434421977749631,
            0.042447304554793834,
            0.04145217694514651,
            0.04045682043408889,
            0.03946124051144207,
            0.03846544266874005,
            0.03746943239918913,
            0.036473215197628084,
            0.03547679656048017,
            0.03448018198571235,
            0.033483376972802084,
            0.03248638702268539,
            0.03148921763771405,
            0.03049187432162812,
            0.029494362579489536,
            0.028496687917666828,
            0.027498855843773398,
            0.026500871866633254,
            0.025502741496237245,
            0.02450447024370208,
            0.023506063621228437,
            0.022507527142054267,
            0.02150886632041947,
            0.02051008667151911,
            0.019511193711457753,
            0.01851219295721771,
            0.017513089926605715,
            0.016513890138217493,
            0.01551459911139279,
            0.0145152223661724,
            0.013515765423255067,
            0.012516233803958223,
            0.011516633030178674,
            0.010516968624334423,
            0.009517246109341352,
            0.008517471008564516,
            0.007517648845764577,
            0.006517785145070756,
            0.005517885430931082,
            0.004517955228069256,
            0.0035180000614452693,
            0.002518025456213215,
            0.0015180369376696034,
            0.000518040031225343,
            -0.0004819597376449909,
            -0.0014819568434491582,
            -0.0024819457607137955,
            -0.00348192096402569,
            -0.004481876928077776,
            -0.005481808127717033,
            -0.006481709037972494,
            -0.007481574134108825,
            -0.008481397891673228,
            -0.009481174786521596,
            -0.010480899294873908,
            -0.011480565893356436,
            -0.012480169059036345,
            -0.013479703269473321,
            -0.014479163002753198,
            -0.015478542737537711,
            -0.016477836953104674,
            -0.017477040129385443,
            -0.018476146747016406,
            -0.019475151287377365,
            -0.02047404823262695,
            -0.021472832065757917,
            -0.022471497270628832,
            -0.02347003833201169,
            -0.024468449735634043,
            -0.025466725968218033,
            -0.026464861517528106,
            -0.02746285087240443,
            -0.028460688522818033,
            -0.02945836895989857,
            -0.030455886675991285,
            -0.03145323616468094,
            -0.03245041192085439,
            -0.03344740844072919,
            -0.034444220221900086,
            -0.0354408417633751,
            -0.036437267565630455,
            -0.03743349213064093,
            -0.0384295099619234,
            -0.03942531556458699,
            -0.04042090344536427,
            -0.04141626811265656,
            -0.04241140407658308,
            -0.043406305849012866,
            -0.04440096794360828,
            -0.04539538487587386,
            -0.04638955116318926,
            -0.047383461324853396,
            -0.048377109882135234,
            -0.049370491358293266,
            -0.050363600278643283,
            -0.0513564311705843,
            -0.05234897856363795,
            -0.05334123698950272,
            -0.0543332009820846,
            -0.05532486507754005,
            -0.05631622381431974,
            -0.05730727173321045,
            -0.058298003377369303,
            -0.059288413292375865,
            -0.06027849602626545,
            -0.061268246129569826,
            -0.06225765815535977,
            -0.06324672665929594,
            -0.06423544619964423,
            -0.06522381133734431,
            -0.06621181663603991,
            -0.06719945666210686,
            -0.06818672598471244,
            -0.06917361917585255,
            -0.07016013081038,
            -0.0711462554660578,
            -0.07213198772359163,
            -0.07311732216667598,
            -0.07410225338203268,
            -0.07508677595944735,
            -0.07607088449181226,
            -0.07705457357516877,
            -0.07803783780874506,
            -0.07902067179499121,
            -0.08000307013963295,
            -0.08098502745169232,
            -0.08196653834354463,
            -0.08294759743094736,
            -0.08392819933308353,
            -0.08490833867260518,
            -0.08588801007566185,
            -0.0868672081719531,
            -0.08784592759475858,
            -0.08882416298097703,
            -0.08980190897117542,
            -0.09077916020961771,
            -0.09175591134430298,
            -0.09273215702701745,
            -0.09370789191335863,
            -0.09468311066278227,
            -0.09565780793863692,
            -0.09663197840820756,
            -0.09760561674274713,
            -0.09857871761752242,
            -0.09955127571184652,
            -0.1005232857091224,
            -0.10149474229687254,
            -0.10246564016679105,
            -0.10343597401476701,
            -0.10440573854092959,
            -0.1053749284496901,
            -0.10634353844976717,
            -0.10731156325423659,
            -0.10827899758056882,
            -0.10924583615065019,
            -0.11021207369084568,
            -0.11117770493201341,
            -0.11214272460955482,
            -0.1131071274634495,
            -0.11407090823829068,
            -0.11503406168331887,
            -0.115996582552469,
            -0.11695846560439582,
            -0.11791970560251605,
            -0.11888029731504615,
            -0.119840235515038,
            -0.12079951498041162,
            -0.12175813049399936,
            -0.12271607684356711,
            -0.12367334882187106,
            -0.12462994122667859,
            -0.12558584886080845,
            -0.12654106653217065,
            -0.12749558905378872,
            -0.1284494112438556,
            -0.12940252792575457,
            -0.13035493392809633,
            -0.13130662408475705,
            -0.13225759323492042,
            -0.13320783622309432,
            -0.13415734789916373,
            -0.1351061231184187,
            -0.13605415674158944,
            -0.13700144363487912,
            -0.13794797866999645,
            -0.13889375672420184,
            -0.13983877268033104,
            -0.14078302142683263,
            -0.14172649785779753,
            -0.14266919687299867,
            -0.1436111133779332,
            -0.14455224228382907,
            -0.14549257850771224,
            -0.14643211697241584,
            -0.14737085260662294,
            -0.14830878034490444,
            -0.14924589512774297,
            -0.15018219190156598,
            -0.1511176656187874,
            -0.15205231123784327,
            -0.15298612372320158,
            -0.15391909804542517,
            -0.1548512291811783,
            -0.15578251211328084,
            -0.15671294183072257,
            -0.15764251332870807,
            -0.15857122160868165,
            -0.15949906167836433,
            -0.16042602855178026,
            -0.16135211724928863,
            -0.16227732279762513,
            -0.16320164022992678,
            -0.1641250645857531,
            -0.1650475909111314,
            -0.16596921425859318,
            -0.16688992968718125,
            -0.16780973226250429,
            -0.16872861705675465,
            -0.16964657914874554,
            -0.1705636136239351,
            -0.17147971557446268,
            -0.17239488009917958,
            -0.1733091023036688,
            -0.17422237730029283,
            -0.17513470020820593,
            -0.17604606615339874,
            -0.17695647026870856,
            -0.1778659076938795,
            -0.1787743735755566,
            -0.17968186306733921,
            -0.1805883713298085,
            -0.1814938935305393,
            -0.18239842484415067,
            -0.1833019604523201,
            -0.18420449554381702,
            -0.1851060253145341,
            -0.18600654496751273,
            -0.18690604971296568,
            -0.1878045347683152,
            -0.18870199535821788,
            -0.1895984267145889,
            -0.19049382407663645,
            -0.19138818269088007,
            -0.1922814978111844,
            -0.19317376469878825,
            -0.194064978622325,
            -0.19495513485785745,
            -0.19584422868889945,
            -0.196732255406446,
            -0.19761921030899465,
            -0.1985050887025773,
            -0.19938988590079154,
            -0.20027359722480823,
            -0.2011562180034196,
            -0.20203774357305526,
            -0.20291816927780346,
            -0.20379749046944579,
            -0.2046757025074763,
            -0.20555280075913626,
            -0.206428780599425,
            -0.20730363741113736,
            -0.2081773665848851,
            -0.20904996351911534,
            -0.2099214236201542,
            -0.21079174230220737,
            -0.211660914987401,
            -0.2125289371058022,
            -0.21339580409543488,
            -0.21426151140232735,
            -0.2151260544805013,
            -0.2159894287920308,
            -0.2168516298070413,
            -0.21771265300374884,
            -0.21857249386846675,
            -0.21943114789564946,
            -0.22028861058790367,
            -0.22114487745601075,
            -0.2219999440189471,
            -0.22285380580392325,
            -0.22370645834639105,
            -0.2245578971900681,
            -0.2254081178869641,
            -0.22625711599740245,
            -0.22710488709004242,
            -0.22795142674189894,
            -0.228796730538363,
            -0.2296407940732373,
            -0.23048361294873235,
            -0.23132518277551797,
            -0.23216549917271237,
            -0.23300455776792886,
            -0.2338423541972968,
            -0.23467888410546112,
            -0.23551414314561794,
            -0.2363481269795388,
            -0.23718083127758,
            -0.23801225171871432,
            -0.23884238399054122,
            -0.23967122378931213,
            -0.24049876681995327,
            -0.24132500879607335,
            -0.24214994544000357,
            -0.24297357248279597,
            -0.2437958856642538,
            -0.24461688073295457,
            -0.24543655344625745,
            -0.24625489957033833,
            -0.24707191488018496,
            -0.24788759515964193,
            -0.2487019362014157,
            -0.2495149338070893,
            -0.2503265837871487,
            -0.2511368819610044,
            -0.251945824156996,
            -0.252753406212418,
            -0.2535596239735418,
            -0.2543644732956306,
            -0.2551679500429477,
            -0.25597005008878426,
            -0.2567707693154799,
            -0.2575701036144266,
            -0.2583680488861002,
            -0.25916460104005945,
            -0.25995975599498233,
            -0.26075350967867456,
            -0.26154585802807806,
            -0.26233679698929707,
            -0.2631263225176171,
            -0.26391443057751496,
            -0.2647011171426637,
            -0.2654863781959724,
            -0.2662702097295885,
            -0.2670526077449105,
            -0.2678335682526127,
            -0.2686130872726491,
            -0.26939116083427767,
            -0.2701677849760732,
            -0.27094295574594374,
            -0.2717166692011355,
            -0.2724889214082656,
            -0.27325970844331765,
            -0.2740290263916664,
            -0.2747968713480966,
            -0.27556323941680033,
            -0.2763281267114081,
            -0.27709152935500003,
            -0.2778534434801065,
            -0.27861386522873843,
            -0.2793727907523858,
            -0.28013021621204426,
            -0.2808861377782239,
            -0.2816405516309579,
            -0.2823934539598199,
            -0.28314484096393305,
            -0.28389470885198675,
            -0.2846430538422547,
            -0.28538987216258915,
            -0.28613516005045536,
            -0.28687891375292435,
            -0.2876211295267011,
            -0.28836180363812464,
            -0.2891009323631851,
            -0.289838511987539,
            -0.29057453880651263,
            -0.2913090091251166,
            -0.29204191925806433,
            -0.2927732655297736,
            -0.29350304427437895,
            -0.29423125183575377,
            -0.29495788456750016,
            -0.2956829388329845,
            -0.2964064110053297,
            -0.29712829746742747,
            -0.29784859461196284,
            -0.298567298841411,
            -0.29928440656804506,
            -0.2999999142139612,
            -0.30071381821107557,
            -0.30142611500113603,
            -0.302136801035736,
            -0.30284587277632685,
            -0.30355332669421636,
            -0.3042591592705837,
            -0.30496336699649335,
            -0.3056659463729004,
            -0.30636689391065297,
            -0.3070662061305166,
            -0.3077638795631681,
            -0.3084599107492088,
            -0.3091542962391813,
            -0.3098470325935621,
            -0.3105381163827861,
            -0.31122754418724585,
            -0.3119153125972969,
            -0.3126014182132726,
            -0.31328585764549466,
            -0.3139686275142703,
            -0.3146497244499053,
            -0.31532914509271787,
            -0.31600688609303007,
            -0.31668294411119735,
            -0.31735731581759247,
            -0.31802999789262854,
            -0.3187009870267642,
            -0.3193702799205038,
            -0.3200378732844083,
            -0.3207037638391,
            -0.3213679483152772,
            -0.3220304234537051,
            -0.3226911860052431,
            -0.3233502327308271,
            -0.3240075604014995,
            -0.32466316579839133,
            -0.32531704571275477,
            -0.3259691969459452,
            -0.32661961630943676,
            -0.3272683006248362,
            -0.3279152467238735,
            -0.3285604514484129,
            -0.32920391165046636,
            -0.3298456241921848,
            -0.3304855859458778,
            -0.33112379379400847,
            -0.3317602446291973,
            -0.33239493535423564,
            -0.3330278628820879,
            -0.3336590241358888,
            -0.3342884160489598,
            -0.33491603556480226,
            -0.3355418796371132,
            -0.33616594522977605,
            -0.3367882293168769,
            -0.33740872888270473,
            -0.33802744092175396,
            -0.33864436243872836,
            -0.3392594904485477,
            -0.33987282197634716,
            -0.34048435405748806,
            -0.34109408373755273,
            -0.3417020080723539,
            -0.3423081241279389,
            -0.34291242898058827,
            -0.34351491971682035,
            -0.3441155934333985,
            -0.34471444723733313,
            -0.34531147824587544,
            -0.3459066835865364,
            -0.3465000603970745,
            -0.34709160582551096,
            -0.3476813170301188,
            -0.3482691911794421,
            -0.3488552254522828,
            -0.34943941703771236,
            -0.3500217631350718,
            -0.3506022609539771,
            -0.35118090771430627,
            -0.3517577006462313,
            -0.3523326369901871,
            -0.35290571399689363,
            -0.35347692892735855,
            -0.3540462790528631,
            -0.35461376165497915,
            -0.3551793740255694,
            -0.35574311346677767,
            -0.35630497729104477,
            -0.35686496282109875,
            -0.35742306738996205,
            -0.35797928834095055,
            -0.35853362302767894,
            -0.35908606881405525,
            -0.35963662307428584,
            -0.360185283192876,
            -0.36073204656463603,
            -0.3612769105946668,
            -0.361819872698379,
            -0.36236093030148225,
            -0.3629000808399891,
            -0.3634373217602145,
            -0.3639726505187823,
            -0.36450606458261187,
            -0.3650375614289402,
            -0.36556713854529727,
            -0.36609479342952544,
            -0.3666205235897712,
            -0.3671443265444871,
            -0.367666199822431,
            -0.3681861409626689,
            -0.36870414751457076,
            -0.36922021703781205,
            -0.36973434710237796,
            -0.37024653528855517,
            -0.3707567791869399,
            -0.37126507639842465,
            -0.3717714245342219,
            -0.37227582121583286,
            -0.3727782640750714,
            -0.3732787507540538,
            -0.3737772789051959,
            -0.3742738461912213,
            -0.37476845028514827,
            -0.3752610888702996,
            -0.37575175964029817,
            -0.3762404602990621,
            -0.376727188560815,
            -0.37721194215006953,
            -0.37769471880164013,
            -0.3781755162606315,
            -0.3786543322824504,
            -0.37913116463278423,
            -0.37960601108762543,
            -0.38007886943325,
            -0.38054973746621923,
            -0.38101861299339307,
            -0.38148549383190555,
            -0.3819503778091871,
            -0.38241326276294435,
            -0.3828741465411682,
            -0.38333302700213173,
            -0.3837899020143853,
            -0.3842447694567529,
            -0.3846976272183433,
            -0.3851484731985328,
            -0.3855973053069709,
            -0.386044121463579,
            -0.38648891959854437,
            -0.38693169765232427,
            -0.38737245357563826,
            -0.3878111853294725,
            -0.3882478908850698,
            -0.3886825682239331,
            -0.3891152153378251,
            -0.3895458302287592,
            -0.38997441090900525,
            -0.390400955401084,
            -0.390825461737759,
            -0.39124792796204644,
            -0.3916683521272033,
            -0.39208673229672925,
            -0.39250306654436395,
            -0.39291735295408176,
            -0.3933295896200959,
            -0.3937397746468477,
            -0.3941479061490111,
            -0.3945539822514892,
            -0.3949580010894049,
            -0.39535996080810976,
            -0.39575985956316984,
            -0.39615769552037483,
            -0.39655346685572485,
            -0.39694717175543204,
            -0.39733880841592284,
            -0.39772837504382513,
            -0.3981158698559788,
            -0.398501291079417,
            -0.39888463695137905,
            -0.39926590571929804,
            -0.3996450956407979,
            -0.40002220498370034,
            -0.4003972320260099,
            -0.4007701750559148,
            -0.40114103237179294,
            -0.4015098022821974,
            -0.40187648310585716,
            -0.40224107317167934,
            -0.4026035708187393,
            -0.4029639743962804,
            -0.4033222822637108,
            -0.4036784927906056,
            -0.4040326043566967,
            -0.40438461535187,
            -0.4047345241761698,
            -0.4050823292397868,
            -0.4054280289630629,
            -0.40577162177648196,
            -0.4061131061206731,
            -0.40645248044639937,
            -0.4067897432145644,
            -0.40712489289619946,
            -0.4074579279724694,
            -0.4077888469346646,
            -0.40811764828419916,
            -0.40844433053260576,
            -0.4087688922015364,
            -0.40909133182275825,
            -0.40941164793814616,
            -0.4097298390996877,
            -0.4100459038694715,
            -0.4103598408196915,
            -0.41067164853263854,
            -0.4109813256006983,
            -0.4112888706263527,
            -0.41159428222216965,
            -0.41189755901080616,
            -0.4121986996250004,
            -0.41249770270757424,
            -0.4127945669114243,
            -0.41308929089951923,
            -0.4133818733449048,
            -0.4136723129306877,
            -0.41396060835004517,
            -0.4142467583062126,
            -0.41453076151248625,
            -0.4148126166922154,
            -0.4150923225788056,
            -0.41536987791570695,
            -0.41564528145642154,
            -0.4159185319644877,
            -0.4161896282134913,
            -0.4164585689870508,
            -0.41672535307882064,
            -0.4169899792924844,
            -0.4172524464417548,
            -0.417512753350369,
            -0.4177708988520878,
            -0.4180268817906879,
            -0.4182807010199657,
            -0.41853235540372813,
            -0.4187818438157913,
            -0.4190291651399789,
            -0.41927431827012146,
            -0.41951730211004506,
            -0.4197581155735796,
            -0.41999675758454647,
            -0.4202332270767591,
            -0.42046752299402346,
            -0.42069964429012924,
            -0.42092958992884855,
            -0.4211573588839385,
            -0.42138295013913085,
            -0.4216063626881321,
            -0.4218275955346209,
            -0.422046647692249,
            -0.42226351818462904,
            -0.42247820604534214,
            -0.42269071031792715,
            -0.4229010300558842,
            -0.4231091643226654,
            -0.4233151121916772,
            -0.4235188727462783,
            -0.42372044507977275,
            -0.4239198282954085,
            -0.4241170215063784,
            -0.4243120238358117,
            -0.42450483441677556,
            -0.42469545239227485,
            -0.4248838769152413,
            -0.4250701071485379,
            -0.4252541422649558,
            -0.42543598144720723,
            -0.4256156238879293,
            -0.4257930687896773,
            -0.4259683153649212,
            -0.4261413628360485,
            -0.4263122104353577,
            -0.4264808574050557,
            -0.42664730299725784,
            -0.42681154647398656,
            -0.4269735871071623,
            -0.427133424178608,
            -0.4272910569800477,
            -0.4274464848130967,
            -0.4275997069892669,
            -0.4277507228299598,
            -0.4278995316664702,
            -0.4280461328399747,
            -0.4281905257015393,
            -0.42833270961211156,
            -0.42847268394251914,
            -0.42861044807347043,
            -0.4287460013955504,
            -0.4288793433092171,
            -0.42901047322480523,
            -0.42913939056251804,
            -0.4292660947524289,
            -0.4293905852344774,
            -0.4295128614584712,
            -0.4296329228840808,
            -0.4297507689808365,
            -0.4298663992281311,
            -0.4299798131152168,
            -0.43009101014120066,
            -0.4301999898150466,
            -0.43030675165556814,
            -0.43041129519143734,
            -0.430513619961171,
            -0.4306137255131382,
            -0.4307116114055531,
            -0.43080727720647616,
            -0.4309007224938135,
            -0.4309919468553139,
            -0.4310809498885669,
            -0.43116773120100205,
            -0.431252290409889,
            -0.4313346271423337,
            -0.4314147410352796,
            -0.4314926317355054,
            -0.431568298899623,
            -0.4316417421940765,
            -0.43171296129514153,
            -0.431781955888927,
            -0.43184872567136784,
            -0.4319132703482285,
            -0.43197558963510185,
            -0.4320356832574058,
            -0.43209355095038543,
            -0.4321491924591059,
            -0.4322026075384627,
            -0.43225379595316804,
            -0.4323027574777603,
            -0.43234949189659744,
            -0.43239399900385694,
            -0.43243627860353856,
            -0.4324763305094589,
            -0.4325141545452536,
            -0.43254975054437644,
            -0.4325831183500986,
            -0.4326142578155071,
            -0.4326431688035066,
            -0.432669851186815,
            -0.4326943048479688,
            -0.43271652967931723,
            -0.4327365255830244,
            -0.43275429247106745,
            -0.43276983026523924,
            -0.4327831388971466,
            -0.4327942183082068,
            -0.43280306844965283,
            -0.43280968928252944,
            -0.4328140807776957,
            -0.4328162429158213,
            -0.4328161756873883,
            -0.4328138790926947,
            -0.43280935314184804,
            -0.4328025978547694,
            -0.4327936132611932,
            -0.43278239940066643,
            -0.43276895632254747,
            -0.4327532840860097,
            -0.4327353827600408,
            -0.43271525242343806,
            -0.43269289316481724,
            -0.43266830508260434,
            -0.4326414882850431,
            -0.43261244289019013,
            -0.43258116902591787,
            -0.4325476668299147,
            -0.4325119364496851,
            -0.43247397804255067,
            -0.4324337917756491,
            -0.43239137782593673,
            -0.43234673638018867,
            -0.43229986763499995,
            -0.432250771796782,
            -0.43219944908176977,
            -0.43214589971602096,
            -0.43209012393541013,
            -0.4320321219856398,
            -0.4319718941222334,
            -0.4319094406105393,
            -0.43184476172573233,
            -0.43177785775281396,
            -0.4317087289866094,
            -0.43163737573177796,
            -0.4315637983028051,
            -0.43148799702400636,
            -0.4314099722295312,
            -0.4313297242633609,
            -0.4312472534793091,
            -0.4311625602410263,
            -0.4310756449219988,
            -0.43098650790555243,
            -0.43089514958485026,
            -0.4308015703628939,
            -0.43070577065253135,
            -0.43060775087644837,
            -0.4305075114671802,
            -0.4304050528671042,
            -0.4303003755284463,
            -0.43019347991328283,
            -0.4300843664935377,
            -0.42997303575099105,
            -0.4298594881772726,
            -0.42974372427386903,
            -0.429625744552124,
            -0.4295055495332405,
            -0.4293831397482804,
            -0.42925851573816837,
            -0.4291316780536938,
            -0.4290026272555106,
            -0.4288713639141415,
            -0.4287378886099767,
            -0.4286022019332784,
            -0.42846430448418366,
            -0.42832419687270357,
            -0.42818187971872645,
            -0.42803735365201734,
            -0.427890619312227,
            -0.42774167734888646,
            -0.4275905284214119,
            -0.4274371731991082,
            -0.42728161236116896,
            -0.42712384659668046,
            -0.4269638766046215,
            -0.42680170309386706,
            -0.42663732678319194,
            -0.4264707484012694,
            -0.42630196868667647,
            -0.42613098838789726,
            -0.425957808263318,
            -0.42578242908124136,
            -0.425604851619878,
            -0.4254250766673541,
            -0.4252431050217118,
            -0.42505893749091644,
            -0.4248725748928496,
            -0.42468401805532036,
            -0.4244932678160665,
            -0.42430032502275106,
            -0.42410519053297296,
            -0.42390786521426255,
            -0.4237083499440873,
            -0.4235066456098581,
            -0.4233027531089234,
            -0.4230966733485799,
            -0.4228884072460716,
            -0.42267795572858935,
            -0.42246531973328105,
            -0.4222505002072481,
            -0.42203349810755236,
            -0.4218143144012146,
            -0.4215929500652202,
            -0.4213694060865225,
            -0.42114368346204156,
            -0.4209157831986736,
            -0.42068570631328595,
            -0.42045345383272875,
            -0.4202190267938277,
            -0.4199824262433943,
            -0.4197436532382283,
            -0.41950270884511814,
            -0.4192595941408428,
            -0.4190143102121792,
            -0.4187668581559009,
            -0.41851723907878224,
            -0.4182654540976037,
            -0.41801150433915,
            -0.4177553909402187,
            -0.4174971150476219,
            -0.41723667781818163,
            -0.41697408041874345,
            -0.41670932402617494,
            -0.4164424098273701,
            -0.4161733390192445,
            -0.41590211280875516,
            -0.41562873241288273,
            -0.41535319905865253,
            -0.415075513983128,
            -0.4147956784334171,
            -0.4145136936666698,
            -0.4142295609500929,
            -0.41394328156093807,
            -0.4136548567865205,
            -0.41336428792420654,
            -0.4130715762814302,
            -0.4127767231756893,
            -0.4124797299345478,
            -0.41218059789564215,
            -0.41187932840668207,
            -0.41157592282545785,
            -0.41127038251983705,
            -0.41096270886777114,
            -0.4106529032573016,
            -0.4103409670865546,
            -0.4100269017637505,
            -0.4097107087072114,
            -0.4093923893453512,
            -0.4090719451166885,
            -0.40874937746984963,
            -0.40842468786356495,
            -0.40809787776667983,
            -0.40776894865815244,
            -0.40743790202706004,
            -0.4071047393725982,
            -0.40676946220408816,
            -0.40643207204097614,
            -0.4060925704128388,
            -0.4057509588593887,
            -0.40540723893047076,
            -0.40506141218606945,
            -0.404713480196309,
            -0.40436344454146506,
            -0.40401130681195546,
            -0.4036570686083473,
            -0.40330073154136875,
            -0.4029422972319005,
            -0.4025817673109823,
            -0.4022191434198158,
            -0.40185442720977343,
            -0.4014876203423883,
            -0.40111872448937247,
            -0.40074774133260865,
            -0.40037467256415515,
            -0.3999995198862527,
            -0.3996222850113261,
            -0.3992429696619803,
            -0.3988615755710147,
            -0.39847810448141835,
            -0.3980925581463686,
            -0.39770493832924736,
            -0.3973152468036312,
            -0.3969234853533011,
            -0.39652965577224014,
            -0.39613375986464255,
            -0.3957357994449064,
            -0.3953357763376509,
            -0.3949336923777022,
            -0.394529549410109,
            -0.39412334929013737,
            -0.39371509388328013,
            -0.3933047850652537,
            -0.3928924247219979,
            -0.39247801474969013,
            -0.3920615570547342,
            -0.3916430535537726,
            -0.3912225061736846,
            -0.3907999168515863,
            -0.3903752875348378,
            -0.38994862018104487,
            -0.389519916758057,
            -0.3890891792439748,
            -0.3886564096271452,
            -0.38822160990617544,
            -0.3877847820899179,
            -0.3873459281974925,
            -0.3869050502582706,
            -0.38646215031188874,
            -0.3860172304082448,
            -0.38557029260750253,
            -0.3851213389800891,
            -0.3846703716067084,
            -0.3842173925783258,
            -0.38376240399618566,
            -0.38330540797180335,
            -0.3828464066269696,
            -0.38238540209375427,
            -0.3819223965145061,
            -0.38145739204185314,
            -0.38099039083871,
            -0.3805213950782668,
            -0.38005040694400677,
            -0.3795774286296933,
            -0.37910246233938544,
            -0.378625510287425,
            -0.378146574698448,
            -0.3776656578073759,
            -0.3771827618594336,
            -0.3766978891101308,
            -0.37621104182527754,
            -0.37572222228097935,
            -0.3752314327636368,
            -0.3747386755699488,
            -0.37424395300691693,
            -0.3737472673918395,
            -0.3732486210523166,
            -0.37274801632624943,
            -0.37224545556184097,
            -0.37174094111759826,
            -0.3712344753623288,
            -0.37072606067514935,
            -0.3702156994454754,
            -0.3697033940730305,
            -0.36918914696784133,
            -0.3686729605502439,
            -0.3681548372508734,
            -0.36763477951067663,
            -0.3671127897809027,
            -0.366588870523112,
            -0.366063024209165,
            -0.3655352533212298,
            -0.3650055603517852,
            -0.36447394780360914,
            -0.363940418189788,
            -0.36340497403371447,
            -0.36286761786908334,
            -0.3623283522398992,
            -0.3617871797004617,
            -0.361244102815386,
            -0.36069912415957883,
            -0.36015224631825465,
            -0.35960347188692965,
            -0.35905280347141766,
            -0.35850024368783423,
            -0.35794579516259734,
            -0.35738946053241205,
            -0.35683124244429015,
            -0.3562711435555379,
            -0.3557091665337495,
            -0.35514531405682015,
            -0.3545795888129292,
            -0.3540119935005507,
            -0.35344253082844934,
            -0.35287120351566786,
            -0.35229801429154517,
            -0.35172296589569607,
            -0.3511460610780237,
            -0.3505673025987035,
            -0.34998669322819453,
            -0.3494042357472297,
            -0.34881993294681674,
            -0.348233787628235,
            -0.3476458026030297,
            -0.3470559806930188,
            -0.34646432473027833,
            -0.34587083755715287,
            -0.3452755220262399,
            -0.34467838100039905,
            -0.34407941735274156,
            -0.3434786339666271,
            -0.3428760337356689,
            -0.3422716195637215,
            -0.34166539436488236,
            -0.3410573610634874,
            -0.3404475225941075,
            -0.33983588190155056,
            -0.3392224419408428,
            -0.3386072056772481,
            -0.33799017608624193,
            -0.337371356153525,
            -0.3367507488750042,
            -0.33612835725680645,
            -0.33550418431525325,
            -0.33487823307687903,
            -0.3342505065784113,
            -0.3336210078667664,
            -0.3329897399990601,
            -0.3323567060425864,
            -0.3317219090748212,
            -0.33108535218341806,
            -0.330447038466194,
            -0.3298069710311414,
            -0.3291651529964139,
            -0.3285215874903127,
            -0.32787627765129806,
            -0.3272292266279711,
            -0.3265804375790791,
            -0.32592991367349905,
            -0.325277658090241,
            -0.32462367401844033,
            -0.3239679646573449,
            -0.32331053321632247,
            -0.32265138291484274,
            -0.3219905169824787,
            -0.32132793865889875,
            -0.3206636511938551,
            -0.3199976578471849,
            -0.3193299618888056,
            -0.31866056659869774,
            -0.3179894752669043,
            -0.31731669119352846,
            -0.3166422176887217,
            -0.31596605807267164,
            -0.3152882156756128,
            -0.3146086938377951,
            -0.31392749590949737,
            -0.31324462525100977,
            -0.3125600852326266,
            -0.31187387923464227,
            -0.3111860106473405,
            -0.31049648287099013,
            -0.3098052993158342,
            -0.30911246340208237,
            -0.30841797855989983,
            -0.30772184822940946,
            -0.3070240758606671,
            -0.306324664913674,
            -0.3056236188583493,
            -0.3049209411745269,
            -0.3042166353519553,
            -0.30351070489027354,
            -0.30280315329901547,
            -0.30209398409759947,
            -0.3013832008153069,
            -0.30067080699128684,
            -0.29995680617453985,
            -0.29924120192390896,
            -0.29852399780807093,
            -0.2978051974055244,
            -0.29708480430458306,
            -0.2963628221033634,
            -0.29563925440977773,
            -0.2949141048415164,
            -0.29418737702604436,
            -0.2934590746005939,
            -0.2927292012121402,
            -0.29199776051740434,
            -0.29126475618283093,
            -0.2905301918845939,
            -0.2897940713085647,
            -0.2890563981503159,
            -0.28831717611510466,
            -0.287576408917859,
            -0.28683410028316814,
            -0.2860902539452756,
            -0.28534487364806005,
            -0.2845979631450256,
            -0.2838495261992945,
            -0.2830995665835826,
            -0.28234808808020473,
            -0.28159509448104464,
            -0.28084058958755287,
            -0.28008457721073415,
            -0.27932706117112965,
            -0.2785680452988041,
            -0.2778075334333364,
            -0.27704552942380506,
            -0.276282037128775,
            -0.27551706041627994,
            -0.2747506031638191,
            -0.27398266925832737,
            -0.2732132625961773,
            -0.27244238708315643,
            -0.2716700466344586,
            -0.27089624517465943,
            -0.2701209866377121,
            -0.269344274966932,
            -0.2685661141149719,
            -0.26778650804382237,
            -0.26700546072479103,
            -0.2662229761384757,
            -0.26543905827476666,
            -0.264653711132825,
            -0.2638669387210553,
            -0.26307874505711676,
            -0.2622891341678812,
            -0.26149811008942525,
            -0.2607056768670243,
            -0.25991183855512806,
            -0.25911659921733793,
            -0.25831996292640724,
            -0.25752193376420696,
            -0.25672251582172306,
            -0.25592171319902995,
            -0.25511953000528087,
            -0.2543159703586867,
            -0.25351103838649786,
            -0.2527047382249938,
            -0.2518970740194566,
            -0.2510880499241548,
            -0.25027767010233537,
            -0.24946593872619446,
            -0.24865285997686523,
            -0.24783843804439962,
            -0.2470226771277464,
            -0.2462055814347356,
            -0.24538715518205953,
            -0.24456740259525486,
            -0.24374632790868844,
            -0.242923935365524,
            -0.24210022921771937,
            -0.24127521372599442,
            -0.24044889315982607,
            -0.23962127179741005,
            -0.23879235392565903,
            -0.2379621438401732,
            -0.23713064584522636,
            -0.23629786425373062,
            -0.23546380338724343,
            -0.23462846757592085,
            -0.23379186115851355,
            -0.2329539884823392,
            -0.23211485390326156,
            -0.2312744617856748,
            -0.23043281650247696,
            -0.22958992243505713,
            -0.22874578397325654,
            -0.22790040551536941,
            -0.22705379146810903,
            -0.22620594624658075,
            -0.22535687427428258,
            -0.22450657998305348,
            -0.22365506781307318,
            -0.22280234221283535,
            -0.22194840763911702,
            -0.22109326855696626,
            -0.22023692943967427,
            -0.21937939476875204,
            -0.21852066903391415,
            -0.21766075673304697,
            -0.2167996623721925,
            -0.21593739046551327,
            -0.21507394553529627,
            -0.21420933211189574,
            -0.21334355473372446,
            -0.2124766179472416,
            -0.21160852630690888,
            -0.21073928437517556,
            -0.2098688967224562,
            -0.20899736792710735,
            -0.20812470257539087,
            -0.2072509052614653,
            -0.20637598058735265,
            -0.20549993316291282,
            -0.20462276760582226,
            -0.20374448854154983,
            -0.2028651006033254,
            -0.20198460843211588,
            -0.2011030166766108,
            -0.2002203299931758,
            -0.1993365530458489,
            -0.1984516905063017,
            -0.1975657470538098,
            -0.19667872737524303,
            -0.1957906361650202,
            -0.194901478125096,
            -0.19401125796492938,
            -0.19311998040145362,
            -0.19222765015905974,
            -0.19133427196956004,
            -0.19043985057215648,
            -0.18954439071343554,
            -0.18864789714730854,
            -0.1877503746350174,
            -0.18685182794508445,
            -0.1859522618532872,
            -0.1850516811426411,
            -0.18415009060336682,
            -0.18324749503285317,
            -0.18234389923563732,
            -0.18143930802338387,
            -0.18053372621483466,
            -0.17962715863580178,
            -0.1787196101191242,
            -0.1778110855046557,
            -0.17690158963920985,
            -0.17599112737655692,
            -0.1750797035773753,
            -0.1741673231092375,
            -0.17325399084656526,
            -0.17233971167061982,
            -0.1714244904694459,
            -0.17050833213786568,
            -0.16959124157743588,
            -0.16867322369641952,
            -0.16775428340975715,
            -0.1668344256390451,
            -0.16591365531247818,
            -0.1649919773648529,
            -0.1640693967375121,
            -0.16314591837832398,
            -0.16222154724165344,
            -0.16129628828832088,
            -0.16037014648558212,
            -0.159443126807089,
            -0.1585152342328578,
            -0.1575864737492526,
            -0.15665685034893073,
            -0.15572636903082074,
            -0.15479503480009596,
            -0.1538628526681424,
            -0.1529298276525124,
            -0.1519959647769037,
            -0.15106126907113077,
            -0.15012574557108213,
            -0.14918939931869124,
            -0.14825223536190824,
            -0.14731425875465862,
            -0.14637547455682196,
            -0.14543588783417805,
            -0.14449550365840425,
            -0.14355432710701876,
            -0.1426123632633404,
            -0.14166961721649277,
            -0.14072609406131917,
            -0.13978179889839631,
            -0.138836736833974,
            -0.13789091297993777,
            -0.13694433245379292,
            -0.13599700037861975,
            -0.13504892188303372,
            -0.13410010210116544,
            -0.13315054617261524,
            -0.1322002592424198,
            -0.13124924646102154,
            -0.13029751298423078,
            -0.12934506397318796,
            -0.1283919045943316,
            -0.12743804001937176,
            -0.12648347542523786,
            -0.1255282159940454,
            -0.12457226691309023,
            -0.12361563337475727,
            -0.12265832057654369,
            -0.1217003337209824,
            -0.1207416780156184,
            -0.11978235867298509,
            -0.11882238091054666,
            -0.11786174995067504,
            -0.11690047102061885,
            -0.1159385493524477,
            -0.11497599018303184,
            -0.11401279875400142,
            -0.11304898031170749,
            -0.1120845401071923,
            -0.11111948339613972,
            -0.11015381543884706,
            -0.10918754150019283,
            -0.1082206668495831,
            -0.10725319676093319,
            -0.10628513651261103,
            -0.10531649138742537,
            -0.10434726667255864,
            -0.10337746765955391,
            -0.10240709964425884,
            -0.10143616792680238,
            -0.10046467781154514,
            -0.09949263460705039,
            -0.09852004362604627,
            -0.09754691018537216,
            -0.09657323960596248,
            -0.09559903721279667,
            -0.09462430833485616,
            -0.09364905830509969,
            -0.09267329246041248,
            -0.09169701614157393,
            -0.0907202346932113,
            -0.08974295346377807,
            -0.08876517780549686,
            -0.0877869130743237,
            -0.08680816462992302,
            -0.08582893783560709,
            -0.08484923805831371,
            -0.08386907066856338,
            -0.08288844104041636,
            -0.08190735455143108,
            -0.08092581658263123,
            -0.07994383251846786,
            -0.07896140774676347,
            -0.07797854765869941,
            -0.07699525764874839,
            -0.07601154311465552,
            -0.07502740945738585,
            -0.07404286208109251,
            -0.07305790639306567,
            -0.07207254780370798,
            -0.07108679172648208,
            -0.07010064357787607,
            -0.06911410877735835,
            -0.0681271927473506,
            -0.06713990091316209,
            -0.06615223870297544,
            -0.06516421154780137,
            -0.06417582488141413,
            -0.06318708414034098,
            -0.06219799476380781,
            -0.061208562193701396,
            -0.060218791874521456,
            -0.0592286892533493,
            -0.05823825977981252,
            -0.057247508906015036,
            -0.05625644208652871,
            -0.0552650647783439,
            -0.054273382440809446,
            -0.053281400535619305,
            -0.05228912452675234,
            -0.05129655988043315,
            -0.05030371206510015,
            -0.04931058655136239,
            -0.048317188811940616,
            -0.0473235243216561,
            -0.04632959855735885,
            -0.0453354169979085,
            -0.04434098512411933,
            -0.04334630841872301,
            -0.04235139236633027,
            -0.04135624245339363,
            -0.04036086416814187,
            -0.039365263000567224,
            -0.03836944444236625,
            -0.03737341398690375,
            -0.03637717712917289,
            -0.035380739365751354,
            -0.034384106194749776,
            -0.033387283115789805,
            -0.032390275629939534,
            -0.03139308923969801,
            -0.03039572944892283,
            -0.029398201762812045,
            -0.028400511687853652,
            -0.027402664731775144,
            -0.026404666403520155,
            -0.025406522213190095,
            -0.024408237672006623,
            -0.023409818292268767,
            -0.022411269587320468,
            -0.021412597071486992,
            -0.020413806260057992,
            -0.019414902669225156,
            -0.018415891816049666,
            -0.017416779218418003,
            -0.01641757039499771,
            -0.015418270865198315,
            -0.014418886149121903,
            -0.013419421767538268,
            -0.012419883241816027,
            -0.011420276093902938,
            -0.010420605846275108,
            -0.009420878021884937,
            -0.008421098144136187,
            -0.007421271736834501,
            -0.006421404324137878,
            -0.005421501430523982,
            -0.004421568580739328,
            -0.0034216112997678674,
            -0.002421635112769811,
            -0.0014216455450670393,
            -0.0004216481220728512,
            0.0005783516307355729,
            0.001578348187869304,
            0.002578336023848718,
            0.003578309613277651,
            0.004578263430863156,
            0.005578191951454686,
            0.006578089650115647,
            0.007577951002136673,
            0.008577770483078694,
            0.009577542568848345,
            0.010577261735691812,
            0.011576922460279318,
            0.012576519219723543,
            0.013576046491634292,
            0.01457549875414729,
            0.015574870485986603,
            0.016574156166483018,
            0.017573350275645532,
            0.018572447294173237,
            0.01957144170351771,
            0.020570327985923377,
            0.021569100624458763,
            0.02256775410306722,
            0.023566282906618864,
            0.024564681520923705,
            0.025562944432814618,
            0.026561066130150097,
            0.027559041101881662,
            0.028556863838083757,
            0.029554528830010727,
            0.030552030570116347,
            0.03154936355211726,
            0.03254652227101888,
            0.03354350122317753,
            0.034540294906314606,
            0.03553689781958259,
            0.03653330446360244,
            0.03752950934049074,
            0.03852550695391648,
            0.03952129180914745,
            0.04051685841306826,
            0.04151220127425252,
            0.042507314902983366,
            0.043502193811297156,
            0.04449683251303495,
            0.0454912255238784,
            0.046485367361393394,
            0.047479252545067165,
            0.04847287559635063,
            0.049466231038709556,
            0.050459313397655275,
            0.051452117200786754,
            0.0524446369778353,
            0.053436867260710626,
            0.05442880258353243,
            0.055420437482682834,
            0.056411766496829045,
            0.05740278416698062,
            0.058393485036536595,
            0.059383863651305505,
            0.060373914559565055,
            0.061363632312088565,
            0.06235301146219435,
            0.06334204656578746,
            0.06433073218139604,
            0.06531906287022203,
            0.06630703319615824,
            0.06729463772585809,
            0.06828187102876292,
            0.06926872767712541,
            0.07025520224609338,
            0.0712412893137072,
            0.07222698346095667,
            0.0732122792718298,
            0.07419717133333856,
            0.07518165423556512,
            0.07616572257170923,
            0.07714937093811257,
            0.07813259393431381,
            0.07911538616307785,
            0.08009774223044698,
            0.08107965674576355,
            0.08206112432172366,
            0.08304213957442146,
            0.08402269712336807,
            0.08500279159154872,
            0.08598241760545808,
            0.08696156979513293,
            0.08794024279420415,
            0.08891843123992643,
            0.08989612977321265,
            0.09087333303868875,
            0.09185003568472275,
            0.09282623236345693,
            0.09380191773086687,
            0.0947770864467772,
            0.09575173317491298,
            0.09672585258294678,
            0.09769943934251203,
            0.09867248812926144,
            0.09964499362290913,
            0.10061695050724338,
            0.10158835347019302,
            0.10255919720385741,
            0.10352947640452574,
            0.10449918577274137,
            0.10546832001333234,
            0.10643687383542855,
            0.1074048419525364,
            0.10837221908253836,
            0.10933899994776486,
            0.11030517927500486,
            0.11127075179555118,
            0.11223571224525153,
            0.1132000553645232,
            0.11416377589840636,
            0.11512686859659262,
            0.11608932821347073,
            0.11705114950815225,
            0.1180123272445209,
            0.11897285619125043,
            0.11993273112185915,
            0.12089194681474638,
            0.1218504980532114,
            0.12280837962550117,
            0.12376558632485947,
            0.12472211294953274,
            0.12567795430282794,
            0.1266331051931509,
            0.12758756043401873,
            0.1285413148441233,
            0.1294943632473519,
            0.13044670047282078,
            0.13139832135492072,
            0.13234922073333505,
            0.13329939345310043,
            0.13424883436461557,
            0.1351975383236946,
            0.13614550019159447,
            0.13709271483504526,
            0.1380391771262901,
            0.13898488194312666,
            0.13992982416893296,
            0.1408739986926876,
            0.1418174004090439,
            0.14276002421831885,
            0.1437018650265535,
            0.14464291774554375,
            0.145583177292871,
            0.14652263859192513,
            0.1474612965719634,
            0.1483991461681188,
            0.1493361823214434,
            0.15027239997895134,
            0.15120779409363005,
            0.15214235962448888,
            0.15307609153658888,
            0.1540089848010776,
            0.15494103439521376,
            0.15587223530240782,
            0.15680258251224682,
            0.15773207102054077,
            0.15866069582933098,
            0.15958845194694532,
            0.16051533438801985,
            0.16144133817352865,
            0.16236645833081953,
            0.16329068989364848,
            0.16421402790219372,
            0.1651364674031152,
            0.16605800344956673,
            0.16697863110121985,
            0.1678983454243226,
            0.16881714149169721,
            0.1697350143828046,
            0.17065195918373718,
            0.17156797098728335,
            0.17248304489294658,
            0.17339717600695642,
            0.1743103594423285,
            0.1752225903188798,
            0.17613386376324963,
            0.17704417490895252,
            0.17795351889638855,
            0.17886189087287258,
            0.17976928599267847,
            0.1806756994170552,
            0.1815811263142634,
            0.18248556185959255,
            0.18338900123540763,
            0.18429143963116376,
            0.18519287224343872,
            0.1860932942759645,
            0.18699270093964726,
            0.18789108745260907,
            0.18878844904020153,
            0.18968478093504645,
            0.1905800783770465,
            0.19147433661343335,
            0.19236755089878102,
            0.1932597164950387,
            0.19415082867155697,
            0.19504088270511674,
            0.19592987387994945,
            0.19681779748776784,
            0.1977046488278005,
            0.19859042320681178,
            0.19947511593911563,
            0.20035872234662608,
            0.2012412377588703,
            0.20212265751300534,
            0.20300297695387048,
            0.20388219143398603,
            0.2047602963135934,
            0.20563728696067254,
            0.20651315875098544,
            0.20738790706806756,
            0.20826152730329361,
            0.20913401485586694,
            0.2100053651328708,
            0.21087557354927225,
            0.21174463552796335,
            0.21261254649977573,
            0.2134793019035091,
            0.21434489718595173,
            0.21520932780191307,
            0.21607258921422848,
            0.21693467689381116,
            0.21779558631965262,
            0.2186553129788519,
            0.2195138523666516,
            0.2203711999864395,
            0.22122735134978447,
            0.22208230197646434,
            0.2229360473944773,
            0.22378858314006866,
            0.2246399047577586,
            0.2254900078003574,
            0.22633888782898848,
            0.2271865404131152,
            0.2280329611305604,
            0.22887814556753167,
            0.22972208931862806,
            0.2305647879868811,
            0.23140623718377187,
            0.23224643252924174,
            0.23308536965172288,
            0.2339230441881594,
            0.23475945178402244,
            0.23559458809333464,
            0.23642844877869457,
            0.23726102951128863,
            0.23809232597091695,
            0.23892233384601264,
            0.23975104883366644,
            0.24057846663963453,
            0.24140458297837233,
            0.242229393573044,
            0.24305289415554934,
            0.24387508046653428,
            0.24469594825542468,
            0.24551549328042835,
            0.2463337113085614,
            0.2471505981156758,
            0.24796614948646578,
            0.24878036121448882,
            0.24959322910218984,
            0.2504047489609164,
            0.25121491661093004,
            0.2520237278814383,
            0.2528311786106035,
            0.2536372646455558,
            0.2544419818424283,
            0.25524532606635386,
            0.25604729319150077,
            0.2568478791010701,
            0.2576470796873365,
            0.2584448908516447,
            0.2592413085044374,
            0.26003632856527026,
            0.2608299469628229,
            0.26162215963492713,
            0.2624129625285708,
            0.26320235159992456,
            0.26399032281434287,
            0.2647768721463993,
            0.26556199557988797,
            0.26634568910784606,
            0.26712794873256845,
            0.26790877046562206,
            0.26868815032785637,
            0.2694660843494275,
            0.27024256856980955,
            0.2710175990378076,
            0.2717911718115739,
            0.27256328295862775,
            0.2733339285558535,
            0.27410310468953614,
            0.2748708074553621,
            0.27563703295843933,
            0.2764017773133062,
            0.27716503664394954,
            0.27792680708381745,
            0.27868708477582715,
            0.2794458658723926,
            0.28020314653542544,
            0.28095892293634694,
            0.2817131912561131,
            0.28246594768521693,
            0.28321718842370225,
            0.28396690968118515,
            0.2847151076768607,
            0.2854617786395043,
            0.2862069188075073,
            0.2869505244288717,
            0.2876925917612285,
            0.2884331170718454,
            0.2891720966376472,
            0.2899095267452191,
            0.29064540369082137,
            0.29137972378040183,
            0.29211248332960377,
            0.2928436786637841,
            0.2935733061180173,
            0.29430136203711177,
            0.295027842775611,
            0.29575274469781776,
            0.2964760641778012,
            0.297197797599397,
            0.2979179413562287,
            0.29863649185171715,
            0.29935344549908544,
            0.3000687987213716,
            0.30078254795143955,
            0.3014946896319877,
            0.3022052202155625,
            0.30291413616455615,
            0.303621433951234,
            0.30432711005772545,
            0.30503116097604793,
            0.30573358320811117,
            0.30643437326572015,
            0.3071335276705896,
            0.3078310429543583,
            0.30852691565858453,
            0.3092211423347616,
            0.3099137195443368,
            0.3106046438586987,
            0.31129391185919336,
            0.3119815201371474,
            0.31266746529385553,
            0.31335174394059845,
            0.31403435269864827,
            0.3147152881992763,
            0.31539454708376086,
            0.31607212600339735,
            0.3167480216194975,
            0.31742223060340985,
            0.3180947496365142,
            0.31876557541023265,
            0.3194347046260427,
            0.32010213399547194,
            0.32076786024011594,
            0.3214318800916441,
            0.3220941902917923,
            0.3227547875923894,
            0.32341366875535116,
            0.3240708305526837,
            0.32472626976650254,
            0.3253799831890251,
            0.3260319676225852,
            0.3266822198796361,
            0.32733073678275837,
            0.3279775151646541,
            0.3286225518681717,
            0.3292658437462989,
            0.3299073876621659,
            0.3305471804890587,
            0.33118521911041654,
            0.3318215004198478,
            0.3324560213211183,
            0.3330887787281719,
            0.33371976956513233,
            0.33434899076629687,
            0.3349764392761473,
            0.33560211204936424,
            0.33622600605081693,
            0.3368481182555741,
            0.3374684456489062,
            0.338086985226292,
            0.3387037339934211,
            0.3393186889661938,
            0.33993184717073655,
            0.3405432056433932,
            0.34115276143073187,
            0.3417605115895537,
            0.3423664531868886,
            0.3429705833000042,
            0.343572899016411,
            0.3441733974338563,
            0.34477207566033535,
            0.345368930814093,
            0.3459639600236251,
            0.3465571604276785,
            0.3471485291752633,
            0.3477380634256457,
            0.34832576034835255,
            0.34891161712317986,
            0.34949563094019065,
            0.3500777989997108,
            0.3506581185123448,
            0.35123658669897145,
            0.3518132007907416,
            0.3523879580290898,
            0.35296085566572455,
            0.35353189096263893,
            0.354101061192114,
            0.3546683636367118,
            0.35523379558928003,
            0.3557973543529595,
            0.35635903724118406,
            0.35691884157766934,
            0.357476764696433,
            0.358032803941785,
            0.3585869566683291,
            0.3591392202409673,
            0.3596895920348985,
            0.3602380694356235,
            0.3607846498389388,
            0.3613293306509448,
            0.36187210928804375,
            0.36241298317693443,
            0.362951949754625,
            0.36348900646842647,
            0.3640241507759505,
            0.36455738014511807,
            0.3650886920541493,
            0.36561808399157475,
            0.3661455534562267,
            0.36667109795724556,
            0.3671947150140793,
            0.36771640215647755,
            0.3682361569244987,
            0.36875397686850936,
            0.3692698595491763,
            0.36978380253747617,
            0.37029580341469415,
            0.3708058597724118,
            0.37131396921252624,
            0.37182012934723324,
            0.3723243377990311,
            0.37282659220072734,
            0.37332689019543125,
            0.37382522943655205,
            0.37432160758780203,
            0.3748160223231973,
            0.3753084713270531,
            0.37579895229398247,
            0.3762874629288991,
            0.3767740009470183,
            0.3772585640738443,
            0.3777411500451822,
            0.3782217566071353,
            0.37870038151609553,
            0.3791770225387484,
            0.3796516774520743,
            0.38012434404333945,
            0.3805950201101035,
            0.38106370346021134,
            0.3815303919117923,
            0.3819950832932665,
            0.3824577754433314,
            0.38291846621097203,
            0.3833771534554487,
            0.38383383504630225,
            0.38428850886335264,
            0.3847411727966944,
            0.3851918247466932,
            0.3856404626239919,
            0.3860870843494982,
            0.3865316878543914,
            0.3869742710801214,
            0.38741483197839266,
            0.38785336851117835,
            0.38828987865071535,
            0.38872436037949426,
            0.3891568116902658,
            0.38958723058603195,
            0.3900156150800507,
            0.3904419631958276,
            0.39086627296711934,
            0.39128854243792616,
            0.39170876966249407,
            0.3921269527053074,
            0.3925430896410949,
            0.3929571785548177,
            0.3933692175416742,
            0.3937792047070937,
            0.3941871381667352,
            0.3945930160464853,
            0.39499683648245587,
            0.39539859762098206,
            0.39579829761861524,
            0.3961959346421283,
            0.3965915068685074,
            0.3969850124849495,
            0.39737644968886393,
            0.3977658166878648,
            0.39815311169977036,
            0.3985383329526024,
            0.39892147868458167,
            0.39930254714412045,
            0.39968153658983047,
            0.40005844529051093,
            0.4004332715251497,
            0.40080601358292,
            0.40117666976317623,
            0.4015452383754571,
            0.4019117177394687,
            0.4022761061850988,
            0.4026384020524046,
            0.4029986036916089,
            0.40335670946310315,
            0.4037127177374363,
            0.40406662689532147,
            0.4044184353276237,
            0.4047681414353657,
            0.40511574362971714,
            0.40546124033199626,
            0.4058046299736681,
            0.40614591099633357,
            0.40648508185173776,
            0.40682214100175856,
            0.4071570869184051,
            0.40748991808381785,
            0.40782063299026394,
            0.4081492301401324,
            0.4084757080459318,
            0.40880006523028795,
            0.40912230022594254,
            0.40944241157574884,
            0.4097603978326634,
            0.41007625755975335,
            0.4103899893301832,
            0.4107015917272159,
            0.4110110633442149,
            0.4113184027846295,
            0.41162360866200437,
            0.41192667959996687,
            0.41222761423222704,
            0.412526411202577,
            0.41282306916488426,
            0.4131175867830942,
            0.41340996273121444,
            0.41370019569332805,
            0.41398828436358065,
            0.4142742274461759,
            0.4145580236553821,
            0.4148396717155166,
            0.4151191703609521,
            0.4153965183361095,
            0.4156717143954577,
            0.4159447573035057,
            0.41621564583480236,
            0.41648437877393657,
            0.41675095491552855,
            0.4170153730642301,
            0.4172776320347178,
            0.4175377306516988,
            0.4177956677498962,
            0.4180514421740561,
            0.4183050527789348,
            0.41855649842930887,
            0.41880577799995605,
            0.41905289037566734,
            0.4192978344512349,
            0.4195406091314516,
            0.41978121333110824,
            0.4200196459749911,
            0.420255905997874,
            0.4204899923445289,
            0.42072190396970643,
            0.42095163983814177,
            0.4211791989245525,
            0.42140458021363225,
            0.4216277827000491,
            0.42184880538844466,
            0.4220676472934281,
            0.42228430743957696,
            0.4224987848614274,
            0.42271107860348267,
            0.4229211877201997,
            0.4231291112759904,
            0.4233348483452242,
            0.42353839801221504,
            0.42373975937122565,
            0.4239389315264641,
            0.4241359135920798,
            0.4243307046921608,
            0.4245233039607343,
            0.42471371054175844,
            0.4249019235891241,
            0.4250879422666526,
            0.425271765748089,
            0.42545339321710374,
            0.4256328238672896,
            0.42581005690215895,
            0.42598509153513636,
            0.4261579269895659,
            0.42632856249869855,
            0.4264969973057014,
            0.4266632306636409,
            0.42682726183549324,
            0.4269890900941359,
            0.42714871472234633,
            0.42730613501279974,
            0.42746135026806753,
            0.4276143598006153,
            0.4277651629327961,
            0.42791375899685924,
            0.42806014733493286,
            0.4282043272990378,
            0.42834629825107295,
            0.42848605956281766,
            0.4286236106159336,
            0.42875895080195675,
            0.4288920795222997,
            0.42902299618824324,
            0.42915170022094795,
            0.42927819105143356,
            0.4294024681205956,
            0.429524530879188,
            0.4296443787878338,
            0.429762011317015,
            0.4298774279470741,
            0.4299906281682126,
            0.4301016114804871,
            0.4302103773938122,
            0.43031692542795363,
            0.43042125511252816,
            0.43052336598700575,
            0.4306232576007025,
            0.43072092951278346,
            0.4308163812922573,
            0.4309096125179792,
            0.4310006227786463,
            0.4310894116727968,
            0.43117597880880937,
            0.4312603238049006,
            0.4313424462891262,
            0.43142234589937656,
            0.4315000222833782,
            0.43157547509869276,
            0.43164870401270933,
            0.4317197087026537,
            0.43178848885558085,
            0.43185504416837217,
            0.43191937434774247,
            0.4319814791102294,
            0.432041358182199,
            0.4320990112998405,
            0.4321544382091714,
            0.43220763866603085,
            0.43225861243607766,
            0.43230735929479813,
            0.4323538790274955,
            0.4323981714292955,
            0.43244023630514333,
            0.43248007346980166,
            0.4325176827478536,
            0.4325530639736975,
            0.43258621699155275,
            0.43261714165545306,
            0.432645837829247,
            0.43267230538660006,
            0.43269654421099407,
            0.4327185541957243,
            0.4327383352439013,
            0.43275588726844993,
            0.4327712101921067,
            0.43278430394742295,
            0.4327951684767655,
            0.4328038037323113,
            0.4328102096760524,
            0.4328143862797902,
            0.43281633352514287,
            0.4328160514035404,
            0.43281353991622246,
            0.43280879907424585,
            0.4328018288984746,
            0.4327926294195913,
            0.4327812006780871,
            0.43276754272426854,
            0.432751655618253,
            0.43273353942997306,
            0.43271319423917515,
            0.43269062013541915,
            0.43266581721807695,
            0.4326387855963395,
            0.4326095253892076,
            0.4325780367255019,
            0.4325443197438558,
            0.4325083745927196,
            0.43247020143036197,
            0.4324298004248679,
            0.43238717175413777,
            0.4323423156058945,
            0.43229523217768007,
            0.4322459216768512,
            0.432194384320592,
            0.4321406203359028,
            0.4320846299596103,
            0.4320264134383585,
            0.43196597102862083,
            0.43190330299669216,
            0.43183840961869513,
            0.4317712911805763,
            0.4317019479781104,
            0.4316303803169041,
            0.4315565885123891,
            0.43148057288982955,
            0.4314023337843213,
            0.4313218715407947,
            0.43123918651401233,
            0.43115427906857073,
            0.4310671495789064,
            0.43097779842929274,
            0.43088622601383897,
            0.43079243273649903,
            0.4306964190110668,
            0.4305981852611794,
            0.43049773192031976,
            0.4303950594318135,
            0.4302901682488368,
            0.43018305883441604,
            0.4300737316614242,
            0.4299621872125896,
            0.42984842598049416,
            0.42973244846757247,
            0.4296142551861218,
            0.4294938466582919,
            0.42937122341609685,
            0.4292463860014119,
            0.4291193349659788,
            0.4289900708713989,
            0.4288585942891488,
            0.42872490580057043,
            0.4285890059968767,
            0.4284508954791562,
            0.42831057485837276,
            0.42816804475536563,
            0.4280233058008544,
            0.42787635863543944,
            0.4277272039096074,
            0.42757584228372647,
            0.42742227442805497,
            0.4272665010227387,
            0.4271085227578175,
            0.4269483403332251,
            0.42678595445879064,
            0.42662136585424215,
            0.42645457524920805,
            0.42628558338322137,
            0.4261143910057166,
            0.4259409988760413,
            0.4257654077634483,
            0.42558761844710524,
            0.4254076317160961,
            0.42522544836941717,
            0.425041069215989,
            0.42485449507465267,
            0.42466572677417336,
            0.4244747651532434,
            0.42428161106048634,
            0.42408626535445626,
            0.4238887289036414,
            0.423689002586469,
            0.4234870872913066,
            0.4232829839164617,
            0.4230766933701888,
            0.4228682165706905,
            0.42265755444612074,
            0.4224447079345832,
            0.4222296779841411,
            0.42201246555281496,
            0.4217930716085853,
            0.4215714971294005,
            0.42134774310317247,
            0.4211218105277854,
            0.4208937004110928,
            0.42066341377092753,
            0.42043095163509653,
            0.4201963150413929,
            0.41995950503759083,
            0.41972052268144977,
            0.4194793690407207,
            0.41923604519314933,
            0.41899055222647397,
            0.4187428912384317,
            0.41849306333676195,
            0.4182410696392107,
            0.41798691127352594,
            0.41773058937747126,
            0.41747210509882166,
            0.41721145959536854,
            0.416948654034921,
            0.4166836895953137,
            0.4164165674644056,
            0.41614728884008123,
            0.41587585493026247,
            0.4156022669529001,
            0.41532652613598464,
            0.41504863371754996,
            0.41476859094566926,
            0.41448639907846424,
            0.41420205938410654,
            0.4139155731408211,
            0.413626941636891,
            0.41333616617065094,
            0.4130432480505091,
            0.412748188594928,
            0.4124509891324448,
            0.41215165100166756,
            0.41185017555128,
            0.41154656414003715,
            0.4112408181367834,
            0.41093293892044075,
            0.4106229278800223,
            0.410310786414628,
            0.40999651593345526,
            0.40968011785579184,
            0.4093615936110289,
            0.4090409446386609,
            0.40871817238828445,
            0.40839327831960853,
            0.4080662639024511,
            0.40773713061674627,
            0.4074058799525433,
            0.4070725134100183,
            0.4067370324994661,
            0.4063994387413106,
            0.4060597336661037,
            0.40571791881453534,
            0.40537399573742616,
            0.40502796599574015,
            0.404679831160581,
            0.4043295928131978,
            0.40397725254498656,
            0.4036228119575005,
            0.4032662726624389,
            0.4029076362816647,
            0.40254690444719476,
            0.4021840788012155,
            0.4018191609960734,
            0.4014521526942873,
            0.4010830555685477,
            0.40071187130171515,
            0.4003386015868338,
            0.39996324812712464,
            0.3995858126359909,
            0.39920629683702435,
            0.39882470246400303,
            0.39844103126089847,
            0.39805528498187204,
            0.39766746539128955,
            0.39727757426371174,
            0.39688561338389905,
            0.39649158454682104,
            0.39609548955765367,
            0.3956973302317824,
            0.39529710839481075,
            0.3948948258825471,
            0.39449048454102625,
            0.3940840862265031,
            0.39367563280545154,
            0.3932651261545737,
            0.39285256816079706,
            0.3924379607212849,
            0.3920213057434301,
            0.3916026051448577,
            0.3911818608534351,
            0.3907590748072662,
            0.39033424895469787,
            0.3899073852543248,
            0.3894784856749843,
            0.38904755219576026,
            0.3886145868059944,
            0.38817959150527803,
            0.3877425683034562,
            0.3873035192206327,
            0.386862446287173,
            0.3864193515436971,
            0.38597423704109657,
            0.38552710484052216,
            0.3850779570133949,
            0.3846267956414015,
            0.3841736228165052,
            0.3837184406409357,
            0.3832612512271988,
            0.3828020566980778,
            0.3823408591866346,
            0.38187766083620645,
            0.38141246380041255,
            0.38094527024315833,
            0.3804760823386261,
            0.3800049022712908,
            0.37953173223590964,
            0.37905657443752855,
            0.37857943109148307,
            0.3781003044234014,
            0.37761919666920013,
            0.37713611007508996,
            0.37665104689758117,
            0.3761640094034695,
            0.3756749998698534,
            0.37518402058412953,
            0.37469107384398803,
            0.3741961619574225,
            0.3736992872427259,
            0.37320045202848934,
            0.3726996586536082,
            0.3721969094672767,
            0.37169220682899695,
            0.3711855531085723,
            0.3706769506861058,
            0.37016640195201284,
            0.3696539093070045,
            0.36913947516210527,
            0.3686231019386405,
            0.36810479206824404,
            0.3675845479928525,
            0.36706237216471294,
            0.36653826704637166,
            0.3660122351106847,
            0.3654842788408196,
            0.36495440073024094,
            0.36442260328272474,
            0.36388888901234956,
            0.3633532604435005,
            0.3628157201108683,
            0.3622762705594444,
            0.36173491434453353,
            0.36119165403173076,
            0.3606464921969431,
            0.3600994314263758,
            0.35955047431654014,
            0.35899962347423864,
            0.35844688151658666,
            0.35789225107098666,
            0.3573357347751426,
            0.356777335277058,
            0.35621705523502617,
            0.3556548973176377,
            0.35509086420378055,
            0.35452495858262495,
            0.3539571831536378,
            0.35338754062656935,
            0.35281603372146364,
            0.3522426651686448,
            0.3516674377087203,
            0.35109035409258227,
            0.35051141708140054,
            0.34993062944662195,
            0.34934799396997196,
            0.34876351344344675,
            0.34817719066931396,
            0.34758902846011336,
            0.3469990296386481,
            0.3464071970379863,
            0.3458135335014599,
            0.3452180418826578,
            0.3446207250454241,
            0.3440215858638602,
            0.3434206272223161,
            0.34281785201538995,
            0.3422132631479223,
            0.3416068635349999,
            0.3409986561019476,
            0.34038864378431877,
            0.3397768295279064,
            0.3391632162887288,
            0.338547807033029,
            0.33793060473727216,
            0.33731161238814084,
            0.3366908329825256,
            0.33606826952753777,
            0.33544392504048903,
            0.3348178025488862,
            0.33418990509044405,
            0.33356023571306676,
            0.3329287974748453,
            0.3322955934440539,
            0.3316606266991574,
            0.33102390032878143,
            0.33038541743172867,
            0.3297451811169721,
            0.32910319450363684,
            0.3284594607210116,
            0.3278139829085305,
            0.32716676421577245,
            0.32651780780246487,
            0.3258671168384566,
            0.32521469450373736,
            0.32456054398841466,
            0.32390466849271743,
            0.32324707122698176,
            0.3225877554116556,
            0.32192672427728414,
            0.32126398106450565,
            0.3205995290240471,
            0.3199333714167183,
            0.3192655115134039,
            0.31859595259505635,
            0.31792469795269046,
            0.31725175088737706,
            0.31657711471023303,
            0.3159007927424207,
            0.3152227883151309,
            0.3145431047695882,
            0.3138617454570357,
            0.31317871373872347,
            0.3124940129859154,
            0.31180764657986915,
            0.31111961791182696,
            0.3104299303830236,
            0.30973858740466076,
            0.30904559239790663,
            0.3083509487938921,
            0.3076546600336943,
            0.30695672956832926,
            0.3062571608587506,
            0.30555595737583935,
            0.3048531226003808,
            0.30414866002307683,
            0.3034425731445296,
            0.3027348654752172,
            0.3020255405355088,
            0.301314601855642,
            0.30060205297571435,
            0.2998878974456731,
            0.299172138825312,
            0.2984547806842571,
            0.29773582660194964,
            0.2970152801676483,
            0.29629314498041953,
            0.2955694246491119,
            0.29484412279236244,
            0.2941172430385807,
            0.29338878902593224,
            0.29265876440233257,
            0.29192717282544656,
            0.29119401796265526,
            0.29045930349106164,
            0.28972303309748054,
            0.2889852104784137,
            0.2882458393400506,
            0.28750492339825384,
            0.2867624663785466,
            0.28601847201609304,
            0.28527294405571063,
            0.2845258862518211,
            0.28377730236847853,
            0.2830271961793214,
            0.2822755714675878,
            0.28152243202608696,
            0.2807677816571887,
            0.2800116241728191,
            0.2792539633944351,
            0.2784948031530163,
            0.2777341472890683,
            0.2769719996525765,
            0.27620836410301886,
            0.2754432445093487,
            0.27467664474996634,
            0.2739085687127237,
            0.2731390202949007,
            0.27236800340319056,
            0.2715955219536901,
            0.27082157987188327,
            0.27004618109262346,
            0.2692693295601281,
            0.268491029227953,
            0.2677112840589852,
            0.2669300980254275,
            0.26614747510877457,
            0.2653634192998127,
            0.26457793459859147,
            0.263791025014411,
            0.26300269456581843,
            0.262212947280572,
            0.26142178719563974,
            0.2606292183571806,
            0.25983524482052245,
            0.2590398706501567,
            0.2582430999197088,
            0.25744493671193736,
            0.2566453851186999,
            0.25584444924094635,
            0.25504213318870433,
            0.2542384410810606,
            0.25343337704613145,
            0.25262694522106555,
            0.2518191497520139,
            0.25100999479411146,
            0.2501994845114674,
            0.2493876230771437,
            0.24857441467312896,
            0.24775986349033347,
            0.24694397372856838,
            0.24612674959651012,
            0.24530819531171305,
            0.24448831510056507,
            0.24366711319827666,
            0.24284459384886087,
            0.2420207613051241,
            0.24119561982862928,
            0.24036917368969235,
            0.2395414271673578,
            0.23871238454937002,
            0.23788205013216496,
            0.23705042822085137,
            0.23621752312918148,
            0.23538333917953513,
            0.23454788070290206,
            0.23371115203885648,
            0.23287315753554366,
            0.2320339015496482,
            0.23119338844638496,
            0.23035162259947609,
            0.22950860839111378,
            0.22866435021197312,
            0.22781885246114503,
            0.22697211954615856,
            0.22612415588293605,
            0.22527496589576906,
            0.22442455401730438,
            0.22357292468853068,
            0.2227200823587319,
            0.2218660314854894,
            0.22101077653464568,
            0.22015432198028254,
            0.21929667230470812,
            0.21843783199842146,
            0.21757780556009698,
            0.21671659749655953,
            0.21585421232276106,
            0.21499065456175612,
            0.21412592874468797,
            0.21326003941074215,
            0.21239299110714743,
            0.21152478838914082,
            0.2106554358199352,
            0.20978493797071993,
            0.20891329942060533,
            0.2080405247566201,
            0.2071666185736849,
            0.2062915854745723,
            0.20541543006990287,
            0.20453815697809655,
            0.20365977082538142,
            0.20278027624572684,
            0.20189967788084803,
            0.2010179803801747,
            0.20013518840081915,
            0.19925130660754517,
            0.19836633967276832,
            0.19748029227649275,
            0.19659316910631544,
            0.19570497485738567,
            0.19481571423238567,
            0.19392539194148908,
            0.19303401270235498,
            0.1921415812400887,
            0.19124810228721215,
            0.19035358058364674,
            0.18945802087668093,
            0.1885614279209417,
            0.1876638064783669,
            0.18676516131817852,
            0.18586549721685838,
            0.18496481895811376,
            0.1840631313328574,
            0.18316043913917085,
            0.18225674718227972,
            0.1813520602745264,
            0.1804463832353425,
            0.1795397208912151,
            0.17863207807566467,
            0.17772345962921174,
            0.1768138703993462,
            0.17590331524049777,
            0.17499179901402037,
            0.17407932658814282,
            0.17316590283794908,
            0.17225153264535464,
            0.17133622089905723,
            0.17041997249453103,
            0.16950279233398094,
            0.16858468532631735,
            0.16766565638712097,
            0.16674571043862219,
            0.16582485240965958,
            0.1649030872356606,
            0.16398041985859463,
            0.1630568552269596,
            0.16213239829574624,
            0.1612070540263948,
            0.16028082738677968,
            0.1593537233511653,
            0.15842574690018277,
            0.1574969030208053,
            0.156567196706294,
            0.1556366329561828,
            0.15470521677624635,
            0.15377295317846254,
            0.1528398471809752,
            0.1519059038080835,
            0.1509711280901814,
            0.15003552506373885,
            0.1490990997712809,
            0.14816185726132314,
            0.1472238025883763,
            0.14628494081287907,
            0.14534527700119645,
            0.1444048162255597,
            0.14346356356404338,
            0.14252152410054017,
            0.14157870292471483,
            0.1406351051319742,
            0.1396907358234411,
            0.13874560010590364,
            0.13779970309179448,
            0.1368530498991595,
            0.13590564565161084,
            0.134957495478303,
            0.13400860451389168,
            0.13305897789849877,
            0.1321086207776918,
            0.13115753830242308,
            0.13020573562901985,
            0.1292532179191431,
            0.12829999033973555,
            0.12734605806300975,
            0.12639142626639752,
            0.1254361001325204,
            0.12448008484915482,
            0.12352338560919623,
            0.12256600761061448,
            0.12160795605643483,
            0.12064923615468447,
            0.1196898531183686,
            0.11872981216542926,
            0.11776911851871352,
            0.11680777740592838,
            0.11584579405961287,
            0.11488317371710002,
            0.11391992162047017,
            0.11295604301653518,
            0.11199154315678163,
            0.11102642729734116,
            0.11006070069895472,
            0.10909436862693402,
            0.10812743635112936,
            0.10715990914587589,
            0.1061917922899903,
            0.10522309106668895,
            0.10425381076357698,
            0.10328395667261334,
            0.10231353409006877,
            0.1013425483164747,
            0.10037100465660272,
            0.09939890841941654,
            0.0984262649180392,
            0.09745307946971232,
            0.09647935739576059,
            0.09550510402154838,
            0.09453032467644525,
            0.09355502469378765,
            0.09257920941083676,
            0.09160288416874617,
            0.09062605431251952,
            0.08964872519096573,
            0.08867090215667156,
            0.08769259056595649,
            0.08671379577883279,
            0.08573452315896768,
            0.08475477807364454,
            0.08377456589372897,
            0.08279389199361825,
            0.08181276175120347,
            0.08083118054784683,
            0.07984915376831957,
            0.0788666868007728,
            0.07788378503671091,
            0.07690045387091894,
            0.07591669870145111,
            0.0749325249295902,
            0.07394793795978469,
            0.07296294319963492,
            0.07197754605982784,
            0.0709917519541356,
            0.07000556629932557,
            0.06901899451515354,
            0.06803204202431766,
            0.06704471425241591,
            0.06605701662789912,
            0.0650689545820411,
            0.06408053354889363,
            0.06309175896523776,
            0.062102636270562846,
            0.061113170907008504,
            0.060123368319323044,
            0.059133233954838854,
            0.05814277326341573,
            0.05715199169740326,
            0.05616089471161009,
            0.05516948776325118,
            0.054177776311907865,
            0.053185765819491575,
            0.05219346175020022,
            0.05120086957047806,
            0.05020799474896633,
            0.04921484275648559,
            0.04822141906596546,
            0.047227729152412086,
            0.046233778492879025,
            0.04523957256641382,
            0.044245116854017726,
            0.04325041683860902,
            0.042255478004978926,
            0.0412603058397379,
            0.04026490583130155,
            0.03926928346982374,
            0.03827344424716735,
            0.0372773936568505,
            0.03628113719402284,
            0.03528468035540799,
            0.03428802863927228,
            0.03329118754537074,
            0.03229416257491968,
            0.03129695923054071,
            0.030299583016231334,
            0.029302039437312737,
            0.028304334000387073,
            0.02730647221331355,
            0.02630845958514296,
            0.025310301626084306,
            0.024312003847467633,
            0.02331357176169735,
            0.022315010882207453,
            0.021316326723420532,
            0.020317524800718006,
            0.019318610630372633,
            0.0183195897295301,
            0.01732046761615469,
            0.016321249808984382,
            0.015321941827495385,
            0.014322549191868547,
            0.013323077422917955,
            0.012323532042078098,
            0.011323918571343787,
            0.01032424253324596,
            0.009324509450778324,
            0.008324724847384524,
            0.007324894246909303,
            0.006325023173540281,
            0.005325117151783703,
            0.004325181706408079,
            0.0033252223624218266,
            0.002325244645003638,
            0.001325254079478239,
            0.00032525619127133883,
            -0.000674743494141105,
            -0.001674739451255233,
            -0.0026747261546127264,
            -0.003674698078821263,
            -0.004674649698593892,
            -0.005674575488813016,
            -0.006674469924547049,
            -0.007674327481118172,
            -0.008674142634120878,
            -0.009673909859484046,
            -0.010673623633498925,
            -0.011673278432875517,
            -0.012672868734772446,
            -0.013672389016849534,
            -0.01467183375729764,
            -0.01567119743489124,
            -0.01667047452903714,
            -0.017669659519796776,
            -0.018668746887946237,
            -0.019667731115009884,
            -0.020666606683309018,
            -0.02166536807599168,
            -0.022664009777098284,
            -0.023662526271583818,
            -0.02466091204535134,
            -0.025659161585328914,
            -0.026657269379486072,
            -0.02765522991687293,
            -0.028653037687685713,
            -0.029650687183281264,
            -0.03064817289624065,
            -0.03164548932040058,
            -0.03264263095090002,
            -0.03363959228421343,
            -0.03463636781820674,
            -0.03563295205217244,
            -0.036629339486874156,
            -0.03762552462456662,
            -0.03862150196908542,
            -0.039617266025842424,
            -0.04061281130188526,
            -0.041608132305954955,
            -0.04260322354849625,
            -0.04359807954171895,
            -0.044592694799642195,
            -0.04558706383812923,
            -0.04658118117491853,
            -0.047575041329697886,
            -0.048568638824105476,
            -0.04956196818179637,
            -0.050555023928488416,
            -0.05154780059198385,
            -0.05254029270222243,
            -0.053532494791325526,
            -0.05452440139362302,
            -0.05551600704572142,
            -0.05650730628650462,
            -0.057498293657224434,
            -0.05848896370150307,
            -0.05947931096538044,
            -0.06046932999737652,
            -0.061459015348510525,
            -0.0624483615723443,
            -0.06343736322503897,
            -0.06442601486537763,
            -0.06541431105481058,
            -0.06640224635751157,
            -0.06738981534038571,
            -0.06837701257314972,
            -0.06936383262834153,
            -0.07035027008137086,
            -0.07133631951056944,
            -0.0723219754972118,
            -0.07330723262557741,
            -0.07429208548297037,
            -0.07527652865977691,
            -0.07626055674948858,
            -0.07724416434876498,
            -0.07822734605744394,
            -0.0792100964786094,
            -0.08019241021861662,
            -0.08117428188713306,
            -0.08215570609718294,
            -0.08313667746518134,
            -0.08411719061097492,
            -0.08509724015789001,
            -0.08607682073275383,
            -0.08705592696595295,
            -0.08803455349146576,
            -0.08901269494689139,
            -0.08999034597351026,
            -0.09096750121629862,
            -0.09194415532398546,
            -0.09292030294908965,
            -0.09389593874794741,
            -0.09487105738076215,
            -0.09584565351164193,
            -0.09681972180862768,
            -0.09779325694374429,
            -0.09876625359304136,
            -0.09973870643661281,
            -0.10071061015865114,
            -0.10168195944748454,
            -0.10265274899561111,
            -0.10362297349973042,
            -0.10459262766080304,
            -0.10556170618406051,
            -0.10653020377906085,
            -0.10749811515972493,
            -0.10846543504436769,
            -0.10943215815574114,
            -0.11039827922107122,
            -0.11136379297208819,
            -0.11232869414507622,
            -0.11329297748089562,
            -0.11425663772503764,
            -0.11521966962764643,
            -0.11618206794355736,
            -0.11714382743234521,
            -0.118104942858351,
            -0.1190654089907161,
            -0.12002522060342938,
            -0.12098437247535826,
            -0.12194285939027308,
            -0.12290067613691219,
            -0.1238578175089908,
            -0.12481427830524244,
            -0.12577005332946734,
            -0.12672513739055613,
            -0.12767952530253493,
            -0.12863321188458843,
            -0.1295861919611021,
            -0.1305384603617029,
            -0.13149001192128892,
            -0.13244084148006224,
            -0.13339094388357212,
            -0.13434031398273652,
            -0.13528894663389138,
            -0.13623683669882294,
            -0.13718397904478982,
            -0.1381303685445724,
            -0.13907600007650192,
            -0.140020868524488,
            -0.14096496877807152,
            -0.141908295732434,
            -0.14285084428844877,
            -0.14379260935271265,
            -0.14473358583757082,
            -0.14567376866117027,
            -0.14661315274746536,
            -0.14755173302626953,
            -0.1484895044332937,
            -0.14942646191016237,
            -0.1503626004044569,
            -0.1512979148697506,
            -0.15223240026563387,
            -0.15316605155775134,
            -0.15409886371783896,
            -0.15503083172374654,
            -0.1559619505594781,
            -0.15689221521522145,
            -0.15782162068738015,
            -0.15875016197860642,
            -0.15967783409783257,
            -0.16060463206030662,
            -0.16153055088761095,
            -0.16245558560771145,
            -0.16337973125498093,
            -0.16430298287022524,
            -0.16522533550072716,
            -0.16614678420026202,
            -0.16706732402914387,
            -0.16798695005424064,
            -0.16890565734902765,
            -0.16982344099358954,
            -0.1707402960746717,
            -0.1716562176857079,
            -0.17257120092684322,
            -0.17348524090496595,
            -0.17439833273374378,
            -0.1753104715336489,
            -0.1762216524319844,
            -0.17713187056292512,
            -0.17804112106753808,
            -0.17894939909380514,
            -0.17985669979667465,
            -0.18076301833807104,
            -0.181668349886922,
            -0.1825726896192089,
            -0.18347603271797516,
            -0.18437837437335794,
            -0.18527970978262492,
            -0.1861800341501996,
            -0.18707934268768697,
            -0.18797763061389872,
            -0.18887489315488404,
            -0.1897711255439704,
            -0.19066632302176356,
            -0.191560480836199,
            -0.19245359424256878,
            -0.1933456585035291,
            -0.19423666888914554,
            -0.19512662067691375,
            -0.1960155091517854,
            -0.19690332960620396,
            -0.1977900773401189,
            -0.1986757476610152,
            -0.19956033588394706,
            -0.20044383733155322,
            -0.2013262473340992,
            -0.20220756122948844,
            -0.20308777436328607,
            -0.20396688208876487,
            -0.2048448797669093,
            -0.2057217627664451,
            -0.2065975264638835,
            -0.20747216624352247,
            -0.20834567749747676,
            -0.2092180556257187,
            -0.21008929603608364,
            -0.21095939414430653,
            -0.21182834537404222,
            -0.21269614515688842,
            -0.21356278893241104,
            -0.21442827214817659,
            -0.21529259025976086,
            -0.21615573873078567,
            -0.21701771303293188,
            -0.21787850864597996,
            -0.2187381210578062,
            -0.21959654576443952,
            -0.22045377827005566,
            -0.22130981408701583,
            -0.22216464873588368,
            -0.2230182777454573,
            -0.22387069665277878,
            -0.22472190100316103,
            -0.22557188635021766,
            -0.22642064825587585,
            -0.22726818229040285,
            -0.22811448403242873,
            -0.22895954906896765,
            -0.22980337299543196,
            -0.23064595141567004,
            -0.23148727994197335,
            -0.23232735419509806,
            -0.23316616980430377,
            -0.23400372240735104,
            -0.23484000765053276,
            -0.23567502118869965,
            -0.23650875868527743,
            -0.23734121581228004,
            -0.238172388250343,
            -0.23900227168872717,
            -0.23983086182536537,
            -0.24065815436684007,
            -0.2414841450284564,
            -0.242308829534217,
            -0.24313220361685936,
            -0.24395426301787995,
            -0.2447750034875485,
            -0.24559442078491459,
            -0.2464125106778576,
            -0.247229268943075,
            -0.2480446913661094,
            -0.2488587737413832,
            -0.24967151187219527,
            -0.250482901570746,
            -0.25129293865816615,
            -0.2521016189645221,
            -0.25290893832884254,
            -0.2537148925991248,
            -0.25451947763236177,
            -0.2553226892945635,
            -0.25612452346076714,
            -0.25692497601504555,
            -0.2577240428505449,
            -0.25852171986949335,
            -0.25931800298320473,
            -0.26011288811211686,
            -0.26090637118579174,
            -0.2616984481429406,
            -0.2624891149314363,
            -0.26327836750832895,
            -0.2640662018398703,
            -0.26485261390151504,
            -0.26563759967795436,
            -0.2664211551631124,
            -0.26720327636017654,
            -0.26798395928160956,
            -0.2687631999491557,
            -0.2695409943938693,
            -0.27031733865612445,
            -0.2710922287856265,
            -0.2718656608414282,
            -0.2726376308919526,
            -0.2734081350149895,
            -0.2741771692977288,
            -0.27494472983676665,
            -0.27571081273811765,
            -0.27647541411722487,
            -0.27723853009899446,
            -0.27800015681778467,
            -0.2787602904174263,
            -0.2795189270512512,
            -0.2802760628820812,
            -0.28103169408226064,
            -0.281785816833664,
            -0.2825384273277018,
            -0.28328952176534317,
            -0.28403909635712593,
            -0.28478714732316435,
            -0.2855336708931684,
            -0.2862786633064465,
            -0.2870221208119335,
            -0.287764039668189,
            -0.2885044161434057,
            -0.2892432465154465,
            -0.28998052707182587,
            -0.2907162541097344,
            -0.291450423936055,
            -0.2921830328673724,
            -0.29291407722997115,
            -0.29364355335986975,
            -0.29437145760281036,
            -0.29509778631428063,
            -0.29582253585952306,
            -0.2965457026135451,
            -0.29726728296112753,
            -0.2979872732968399,
            -0.2987056700250456,
            -0.2994224695599107,
            -0.3001376683254219,
            -0.3008512627553927,
            -0.3015632492934708,
            -0.3022736243931468,
            -0.30298238451776593,
            -0.3036895261405443,
            -0.3043950457445665,
            -0.30509893982280295,
            -0.30580120487811224,
            -0.30650183742325315,
            -0.30720083398090686,
            -0.30789819108365635,
            -0.30859390527402486,
            -0.30928797310446443,
            -0.3099803911373749,
            -0.3106711559451048,
            -0.31136026410996936,
            -0.3120477122242482,
            -0.31273349689020274,
            -0.31341761472007273,
            -0.31410006233609467,
            -0.31478083637050785,
            -0.3154599334655524,
            -0.3161373502734878,
            -0.31681308345659787,
            -0.31748712968719234,
            -0.31815948564762087,
            -0.3188301480302767,
            -0.3194991135375994,
            -0.32016637888209376,
            -0.3208319407863261,
            -0.3214957959829295,
            -0.32215794121461744,
            -0.32281837323419005,
            -0.32347708880453196,
            -0.3241340846986287,
            -0.3247893576995663,
            -0.32544290460053743,
            -0.32609472220485386,
            -0.3267448073259394,
            -0.32739315678735437,
            -0.3280397674227781,
            -0.32868463607603526,
            -0.32932775960108945,
            -0.32996913486205015,
            -0.33060875873318324,
            -0.33124662809890887,
            -0.33188273985381156,
            -0.3325170909026405,
            -0.333149678160322,
            -0.3337804985519552,
            -0.33440954901281883,
            -0.3350368264883841,
            -0.33566232793430867,
            -0.3362860503164447,
            -0.3369079906108448,
            -0.3375281458037667,
            -0.3381465128916664,
            -0.3387630888812216,
            -0.33937787078932213,
            -0.33999085564306997,
            -0.34060204047980175,
            -0.34121142234706725,
            -0.3418189983026569,
            -0.34242476541458455,
            -0.34302872076110813,
            -0.34363086143072147,
            -0.3442311845221617,
            -0.344829687144411,
            -0.3454263664167021,
            -0.34602121946851927,
            -0.3466142434395987,
            -0.3472054354799403,
            -0.3477947927497961,
            -0.3483823124196846,
            -0.34896799167039266,
            -0.3495518276929655,
            -0.35013381768872864,
            -0.35071395886927464,
            -0.35129224845646984,
            -0.3518686836824583,
            -0.3524432617896613,
            -0.35301598003078205,
            -0.3535868356688059,
            -0.35415582597700085,
            -0.3547229482389234,
            -0.35528819974841536,
            -0.35585157780960386,
            -0.3564130797369168,
            -0.3569727028550632,
            -0.35753044449905486,
            -0.35808630201418884,
            -0.358640272756065,
            -0.35919235409057754,
            -0.359742543393918,
            -0.36029083805257817,
            -0.36083723546335006,
            -0.3613817330333249,
            -0.3619243281798987,
            -0.3624650183307637,
            -0.3630038009239219,
            -0.36354067340767743,
            -0.36407563324063374,
            -0.3646086778917032,
            -0.3651398048401054,
            -0.3656690115753561,
            -0.3661962955972897,
            -0.36672165441603577,
            -0.36724508555203517,
            -0.3677665865360311,
            -0.3682861549090751,
            -0.36880378822252924,
            -0.36931948403805015,
            -0.36983323992761463,
            -0.3703450534734936,
            -0.3708549222682663,
            -0.37136284391481983,
            -0.3718688160263459,
            -0.3723728362263378,
            -0.3728749021485929,
            -0.373375011437216,
            -0.37387316174660434,
            -0.3743693507414702,
            -0.3748635760968188,
            -0.3753558354979573,
            -0.3758461266404936,
            -0.37633444723033604,
            -0.3768207949836861,
            -0.3773051676270455,
            -0.3777875628972102,
            -0.37826797854127886,
            -0.3787464123166291,
            -0.3792228619909449,
            -0.3796973253421964,
            -0.38016980015863994,
            -0.3806402842388291,
            -0.38110877539159815,
            -0.38157527143607006,
            -0.3820397702016566,
            -0.382502269528045,
            -0.38296276726520856,
            -0.3834212612734049,
            -0.38387774942315966,
            -0.38433222959528796,
            -0.38478469968087176,
            -0.38523515758126775,
            -0.38568360120810746,
            -0.3861300284832928,
            -0.3865744373389888,
            -0.3870168257176348,
            -0.38745719157192354,
            -0.38789553286482364,
            -0.38833184756955597,
            -0.3887661336695992,
            -0.3891983891586943,
            -0.3896286120408335,
            -0.3900568003302576,
            -0.39048295205146627,
            -0.3909070652391994,
            -0.39132913793844626,
            -0.39174916820444083,
            -0.3921671541026543,
            -0.3925830937088022,
            -0.39299698510883285,
            -0.3934088263989281,
            -0.39381861568550586,
            -0.39422635108521276,
            -0.3946320307249157,
            -0.39503565274171976,
            -0.3954372152829365,
            -0.39583671650610897,
            -0.3962341545789943,
            -0.3966295276795595,
            -0.39702283399598814,
            -0.3974140717266731,
            -0.39780323908021087,
            -0.39819033427540607,
            -0.3985753555412624,
            -0.3989583011169811,
            -0.3993391692519618,
            -0.39971795820579475,
            -0.40009466624826406,
            -0.4004692916593375,
            -0.400841832729169,
            -0.4012122877580988,
            -0.40158065505664203,
            -0.40194693294548683,
            -0.4023111197555041,
            -0.4026732138277277,
            -0.4030332135133626,
            -0.4033911171737777,
            -0.4037469231805048,
            -0.4041006299152319,
            -0.4044522357698069,
            -0.4048017391462293,
            -0.40514913845664563,
            -0.40549443212335484,
            -0.40583761857879774,
            -0.40617869626555414,
            -0.4065176636363444,
            -0.4068545191540234,
            -0.40718926129157823,
            -0.4075218885321274,
            -0.4078523993689083,
            -0.40818079230528836,
            -0.4085070658547526,
            -0.40883121854090176,
            -0.4091532488974531,
            -0.4094731554682313,
            -0.40979093680716916,
            -0.41010659147830647,
            -0.4104201180557815,
            -0.4107315151238316,
            -0.4110407812767937,
            -0.41134791511908836,
            -0.41165291526523085,
            -0.41195578033982355,
            -0.41225650897754723,
            -0.41255509982316746,
            -0.41285155153152053,
            -0.41314586276752124,
            -0.4134380322061507,
            -0.4137280585324632,
            -0.4140159404415697,
            -0.4143016766386491,
            -0.4145852658389337,
            -0.414866706767713,
            -0.41514599816032854,
            -0.4154231387621709,
            -0.4156981273286725,
            -0.41597096262531363,
            -0.4162416434276107,
            -0.416510168521121,
            -0.41677653670142906,
            -0.4170407467741531,
            -0.41730279755494043,
            -0.4175626878694598,
            -0.4178204165534031,
            -0.41807598245247846,
            -0.41832938442241385,
            -0.41858062132894264,
            -0.41882969204781395,
            -0.41907659546477966,
            -0.4193213304755971,
            -0.419563895986023,
            -0.4198042909118116,
            -0.4200425141787111,
            -0.4202785647224618,
            -0.42051244148879485,
            -0.4207441434334248,
            -0.4209736695220487,
            -0.4212010187303469,
            -0.4214261900439723,
            -0.4216491824585584,
            -0.4218699949797046,
            -0.4220886266229813,
            -0.4223050764139265,
            -0.4225193433880374,
            -0.42273142659077695,
            -0.4229413250775602,
            -0.4231490379137636,
            -0.4233545641747096,
            -0.42355790294567425,
            -0.42375905332187686,
            -0.42395801440848724,
            -0.4241547853206108,
            -0.4243493651832945,
            -0.4245417531315224,
            -0.4247319483102113,
            -0.4249199498742059,
            -0.4251057569882876,
            -0.4252893688271597,
            -0.4254707845754457,
            -0.4256500034276956,
            -0.4258270245883753,
            -0.4260018472718714,
            -0.4261744707024772,
            -0.42634489411440424,
            -0.4265131167517695,
            -0.4266791378685981,
            -0.4268429567288205,
            -0.4270045726062656,
            -0.42716398478466844,
            -0.42732119255765616,
            -0.4274761952287544,
            -0.4276289921113815,
            -0.42777958252884707,
            -0.42792796581434867,
            -0.42807414131097293,
            -0.4282181083716891,
            -0.4283598663593486,
            -0.4284994146466862,
            -0.42863675261631357,
            -0.4287718796607183,
            -0.42890479518226554,
            -0.429035498593189,
            -0.429163989315598,
            -0.4292902667814643,
            -0.4294143304326346,
            -0.4295361797208148,
            -0.42965581410757814,
            -0.4297732330643563,
            -0.42988843607244137,
            -0.4300014226229868,
            -0.43011219221699915,
            -0.43022074436534175,
            -0.4303270785887312,
            -0.4304311944177336,
            -0.43053309139276696,
            -0.4306327690640984,
            -0.43073022699184016,
            -0.43082546474595207,
            -0.4309184819062369,
            -0.4310092780623411,
            -0.4310978528137495,
            -0.43118420576979166,
            -0.431268336549632,
            -0.4313502447822734,
            -0.43142993010655595,
            -0.4315073921711532,
            -0.43158263063457264,
            -0.4316556451651531,
            -0.43172643544106964,
            -0.4317950011503202,
            -0.4318613419907389,
            -0.43192545766998414,
            -0.43198734790554244,
            -0.43204701242472465,
            -0.4321044509646719,
            -0.43215966327234334,
            -0.4322126491045272,
            -0.4322634082278305,
            -0.4323119404186841,
            -0.43235824546333795,
            -0.4324023231578667,
            -0.43244417330815793,
            -0.4324837957299256,
            -0.4325211902486949,
            -0.43255635669981535,
            -0.43258929492844717,
            -0.43262000478957274,
            -0.43264848614798773,
            -0.4326747388783018,
            -0.4326987628649456,
            -0.43272055800215836,
            -0.4327401241939965,
            -0.4327574613543305,
            -0.43277256940684516,
            -0.4327854482850361,
            -0.43279609793221685,
            -0.4328045183015087,
            -0.4328107093558515,
            -0.43281467106799126,
            -0.4328164034204928,
            -0.43281590640573037,
            -0.4328131800258916,
            -0.4328082242929775,
            -0.4328010392288002,
            -0.4327916248649851,
            -0.43277998124297173,
            -0.43276610841401075,
            -0.4327500064391677,
            -0.4327316753893194,
            -0.43271111534515755,
            -0.43268832639718846,
            -0.432663308645733,
            -0.43263606220092404,
            -0.4326065871827107,
            -0.43257488372085867,
            -0.43254095195494924,
            -0.43250479203437847,
            -0.4324664041183588,
            -0.43242578837592394,
            -0.43238294498592134,
            -0.43233787413701924,
            -0.43229057602770427,
            -0.43224105086628306,
            -0.4321892988708854,
            -0.43213532026945783,
            -0.43207911529977217,
            -0.43202068420942363,
            -0.431960027255829,
            -0.4318971447062317,
            -0.4318320368377,
            -0.431764703937129,
            -0.431695146301243,
            -0.431623364236591,
            -0.43154935805955563,
            -0.43147312809634875,
            -0.43139467468301357,
            -0.4313139981654277,
            -0.4312310988993011,
            -0.43114597725018095,
            -0.43105863359344976,
            -0.4309690683143285,
            -0.43087728180787843,
            -0.43078327447899983,
            -0.4306870467424348,
            -0.4305885990227705,
            -0.43048793175443734,
            -0.43038504538171174,
            -0.4302799403587192,
            -0.43017261714943306,
            -0.4300630762276793,
            -0.42995131807713416,
            -0.4298373431913296,
            -0.4297211520736523,
            -0.42960274523734604,
            -0.42948212320551366,
            -0.4293592865111188,
            -0.42923423569698804,
            -0.4291069713158123,
            -0.4289774939301465,
            -0.42884580411241763,
            -0.4287119024449176,
            -0.4285757895198134,
            -0.4284374659391445,
            -0.4282969323148251,
            -0.4281541892686494,
            -0.42800923743228697,
            -0.4278620774472933,
            -0.4277127099651048,
            -0.42756113564704423,
            -0.4274073551643232,
            -0.42725136919804196,
            -0.42709317843919264,
            -0.42693278358866227,
            -0.42677018535723577,
            -0.4266053844655928,
            -0.42643838164431824,
            -0.42626917763389904,
            -0.4260977731847267,
            -0.4259241690571007,
            -0.4257483660212316,
            -0.4255703648572422,
            -0.42539016635516996,
            -0.42520777131496995,
            -0.42502318054651944,
            -0.4248363948696139,
            -0.4246474151139755,
            -0.4244562421192561,
            -0.4242628767350328,
            -0.42406731982081985,
            -0.423869572246063,
            -0.42366963489014725,
            -0.4234675086423972,
            -0.4232631944020814,
            -0.42305669307841054,
            -0.4228480055905488,
            -0.42263713286760635,
            -0.4224240758486483,
            -0.4222088354826977,
            -0.42199141272873525,
            -0.42177180855570184,
            -0.42155002394250407,
            -0.42132605987801897,
            -0.4210999173610874,
            -0.4208715974005289,
            -0.4206411010151341,
            -0.4204084292336748,
            -0.42017358309490405,
            -0.4199365636475597,
            -0.41969737195036416,
            -0.4194560090720313,
            -0.4192124760912696,
            -0.41896677409678174,
            -0.4187189041872682,
            -0.41846886747143436,
            -0.4182166650679871,
            -0.4179622981056428,
            -0.41770576772312934,
            -0.41744707506918516,
            -0.41718622130256894,
            -0.41692320759205564,
            -0.4166580351164465,
            -0.41639070506456455,
            -0.41612121863526574,
            -0.4158495770374352,
            -0.4155757814899918,
            -0.41529983322189623,
            -0.4150217334721461,
            -0.41474148348978546,
            -0.4144590845339042,
            -0.4141745378736434,
            -0.4138878447881981,
            -0.41359900656681736,
            -0.41330802450881104,
            -0.4130148999235495,
            -0.41271963413047413,
            -0.4124222284590874,
            -0.41212268424897136,
            -0.41182100284977613,
            -0.4115171856212352,
            -0.41121123393316017,
            -0.41090314916544807,
            -0.41059293270808017,
            -0.41028058596113365,
            -0.4099661103347761,
            -0.4096495072492698,
            -0.40933077813498187,
            -0.40900992443237566,
            -0.4086869475920267,
            -0.4083618490746134,
            -0.4080346303509342,
            -0.4077052929018961,
            -0.407373838218524,
            -0.40704026780196717,
            -0.40670458316350105,
            -0.40636678582452057,
            -0.40602687731656,
            -0.4056848591812837,
            -0.4053407329704868,
            -0.4049945002461141,
            -0.40464616258024544,
            -0.4042957215551095,
            -0.4039431787630813,
            -0.40358853580668963,
            -0.40323179429861483,
            -0.4028729558616978,
            -0.4025120221289364,
            -0.4021489947434962,
            -0.40178387535870336,
            -0.40141666563805767,
            -0.4010473672552278,
            -0.4006759818940592,
            -0.4003025112485746,
            -0.39992695702297687,
            -0.3995493209316519,
            -0.39916960469917306,
            -0.39878781006029973,
            -0.398403938759985,
            -0.3980179925533781,
            -0.39762997320582205,
            -0.3972398824928631,
            -0.3968477222002453,
            -0.39645349412392306,
            -0.3960572000700551,
            -0.39565884185501204,
            -0.3952584213053787,
            -0.39485594025795445,
            -0.3944514005597543,
            -0.39404480406801917,
            -0.3936361526502091,
            -0.3932254481840134,
            -0.39281269255734624,
            -0.39239788766835393,
            -0.391981035425414,
            -0.39156213774714266,
            -0.39114119656239454,
            -0.39071821381025745,
            -0.3902931914400696,
            -0.3898661314114089,
            -0.3894370356941005,
            -0.3890059062682215,
            -0.3885727451240995,
            -0.38813755426231134,
            -0.38770033569369333,
            -0.38726109143933846,
            -0.3868198235305972,
            -0.3863765340090828,
            -0.3859312249266766,
            -0.3854838983455184,
            -0.3850345563380163,
            -0.3845832009868505,
            -0.3841298343849714,
            -0.3836744586356014,
            -0.3832170758522355,
            -0.38275768815864786,
            -0.38229629768888973,
            -0.38183290658729013,
            -0.3813675170084607,
            -0.3809001311172965,
            -0.38043075108897245,
            -0.37995937910895583,
            -0.3794860173729923,
            -0.3790106680871217,
            -0.37853333346767226,
            -0.37805401574126135,
            -0.3775727171447999,
            -0.377089439925492,
            -0.37660418634083404,
            -0.37611695865862266,
            -0.3756277591569428,
            -0.3751365901241857,
            -0.3746434538590359,
            -0.3741483526704786,
            -0.37365128887779764,
            -0.37315226481057884,
            -0.37265128280870885,
            -0.37214834522238033,
            -0.37164345441208263,
            -0.37113661274861276,
            -0.37062782261307203,
            -0.37011708639686325,
            -0.3696044065016947,
            -0.3690897853395822,
            -0.3685732253328469,
            -0.3680547289141144,
            -0.3675342985263144,
            -0.3670119366226842,
            -0.36648764566676917,
            -0.3659614281324175,
            -0.3654332865037873,
            -0.3649032232753405,
            -0.36437124095184303,
            -0.36383734204836815,
            -0.3633015290902959,
            -0.36276380461330693,
            -0.36222417116338945,
            -0.3616826312968382,
            -0.36113918758024316,
            -0.3605938425905034,
            -0.36004659891482,
            -0.3594974591506941,
            -0.35894642590592407,
            -0.35839350179861207,
            -0.3578386894571582,
            -0.35728199152025697,
            -0.3567234106369075,
            -0.35616294946639354,
            -0.3556006106782981,
            -0.3550363969524986,
            -0.35447031097915865,
            -0.35390235545873655,
            -0.35333253310198026,
            -0.35276084662991725,
            -0.3521872987738645,
            -0.35161189227542455,
            -0.35103462988647827,
            -0.3504555143691839,
            -0.3498745484959819,
            -0.349291735049588,
            -0.34870707682298685,
            -0.3481205766194362,
            -0.347532237252469,
            -0.3469420615458731,
            -0.346350052333709,
            -0.3457562124602955,
            -0.34516054478021374,
            -0.3445630521582925,
            -0.34396373746962217,
            -0.34336260359954185,
            -0.3427596534436359,
            -0.34215488990773474,
            -0.3415483159079108,
            -0.34093993437047376,
            -0.34032974823196643,
            -0.33971776043916596,
            -0.3391039739490789,
            -0.33848839172893164,
            -0.33787101675617126,
            -0.3372518520184695,
            -0.33663090051370304,
            -0.33600816524996213,
            -0.33538364924554176,
            -0.33475735552893726,
            -0.33412928713884305,
            -0.3334994471241451,
            -0.3328678385439161,
            -0.3322344644674148,
            -0.33159932797407954,
            -0.33096243215352517,
            -0.33032378010553115,
            -0.32968337494004823,
            -0.3290412197771848,
            -0.3283973177472035,
            -0.3277516719905187,
            -0.3271042856576913,
            -0.32645516190941454,
            -0.3258043039165267,
            -0.3251517148599883,
            -0.324497397930879,
            -0.3238413563304056,
            -0.32318359326988355,
            -0.3225241119707269,
            -0.3218629156644542,
            -0.3212000075926816,
            -0.3205353910071079,
            -0.3198690691695099,
            -0.31920104535174737,
            -0.3185313228357393,
            -0.31785990491347327,
            -0.31718679488698415,
            -0.3165119960683622,
            -0.31583551177973385,
            -0.3151573453532631,
            -0.31447750013113307,
            -0.3137959794655522,
            -0.31311278671874354,
            -0.31242792526292834,
            -0.31174139848032734,
            -0.3110532097631499,
            -0.31036336251358676,
            -0.30967186014380443,
            -0.3089787060759311,
            -0.30828390374205705,
            -0.30758745658421266,
            -0.3068893680543808,
            -0.3061896416144706,
            -0.30548828073631124,
            -0.30478528890164847,
            -0.3040806696021439,
            -0.30337442633934186,
            -0.30266656262468533,
            -0.301957081979487,
            -0.30124598793493845,
            -0.30053328403208596,
            -0.2998189738218275,
            -0.29910306086490485,
            -0.2983855487318883,
            -0.29766644100316736,
            -0.29694574126895007,
            -0.29622345312924,
            -0.29549958019383266,
            -0.2947741260823126,
            -0.2940470944240199,
            -0.2933184888580653,
            -0.29258831303331256,
            -0.2918565706083474,
            -0.29112326525150195,
            -0.2903884006408103,
            -0.2896519804640202,
            -0.28891400841857245,
            -0.2881744882115846,
            -0.2874334235598542,
            -0.28669081818983105,
            -0.28594667583761635,
            -0.2852010002489475,
            -0.2844537951791799,
            -0.28370506439328325,
            -0.28295481166583514,
            -0.2822030407809889,
            -0.281449755532476,
            -0.28069495972358854,
            -0.2799386571671733,
            -0.2791808516856019,
            -0.2784215471107799,
            -0.2776607472841189,
            -0.27689845605652813,
            -0.2761346772883939,
            -0.27536941484957955,
            -0.274602672619402,
            -0.27383445448662036,
            -0.2730647643494211,
            -0.2722936061154086,
            -0.2715209837015792,
            -0.2707469010343236,
            -0.26997136204940114,
            -0.26919437069192426,
            -0.26841593091635685,
            -0.2676360466864786,
            -0.2668547219753846,
            -0.2660719607654735,
            -0.26528776704842394,
            -0.26450214482517587,
            -0.263715098105925,
            -0.2629266309101012,
            -0.26213674726635555,
            -0.2613454512125386,
            -0.2605527467957004,
            -0.25975863807204697,
            -0.2589631291069518,
            -0.2581662239749277,
            -0.25736792675959896,
            -0.256568241553709,
            -0.25576717245908365,
            -0.2549647235866233,
            -0.2541608990562821,
            -0.2533557029970521,
            -0.2525491395469527,
            -0.251741212852992,
            -0.25093192707118217,
            -0.25012128636648734,
            -0.24930929491283435,
            -0.24849595689307213,
            -0.24768127649897478,
            -0.24686525793119668,
            -0.24604790539928206,
            -0.24522922312163545,
            -0.24440921532549195,
            -0.24358788624691158,
            -0.24276524013076173,
            -0.24194128123068892,
            -0.2411160138091018,
            -0.2402894421371576,
            -0.2394615704947395,
            -0.2386324031704346,
            -0.237801944461513,
            -0.23697019867391572,
            -0.23613717012223115,
            -0.2353028631296666,
            -0.23446728202804257,
            -0.23363043115776194,
            -0.23279231486778634,
            -0.23195293751563226,
            -0.23111230346733297,
            -0.23027041709742202,
            -0.22942728278892485,
            -0.22858290493330977,
            -0.22773728793049774,
            -0.22689043618881707,
            -0.22604235412500068,
            -0.2251930461641522,
            -0.22434251673972078,
            -0.22349077029348685,
            -0.22263781127555055,
            -0.22178364414427654,
            -0.22092827336630907,
            -0.22007170341652704,
            -0.21921393877801915,
            -0.21835498394208175,
            -0.2174948434081756,
            -0.21663352168390534,
            -0.21577102328500886,
            -0.2149073527353245,
            -0.21404251456676146,
            -0.21317651331928852,
            -0.2123093535409088,
            -0.21144103978762196,
            -0.21057157662342255,
            -0.2097009686202555,
            -0.20882922035799467,
            -0.20795633642443714,
            -0.20708232141525498,
            -0.20620717993398066,
            -0.20533091659199068,
            -0.2044535360084611,
            -0.20357504281035427,
            -0.20269544163239914,
            -0.2018147371170514,
            -0.2009329339144848,
            -0.20005003668254628,
            -0.19916605008674154,
            -0.19828097880021683,
            -0.19739482750371115,
            -0.19650760088554875,
            -0.19561930364161098,
            -0.19472994047529535,
            -0.19383951609750194,
            -0.19294803522661422,
            -0.1920555025884432,
            -0.19116192291623346,
            -0.1902673009506159,
            -0.18937164143958596,
            -0.1884749491384794,
            -0.18757722880992714,
            -0.18667848522386668,
            -0.18577872315746924,
            -0.184877947395141,
            -0.18397616272848424,
            -0.18307337395627218,
            -0.18216958588441629,
            -0.18126480332594733,
            -0.1803590311009734,
            -0.1794522740366643,
            -0.17854453696721512,
            -0.17763582473381628,
            -0.17672614218462762,
            -0.17581549417476028,
            -0.17490388556621758,
            -0.17399132122789665,
            -0.1730778060355414,
            -0.17216334487171858,
            -0.17124794262578727,
            -0.1703316041938624,
            -0.1694143344788031,
            -0.16849613839016445,
            -0.16757702084416937,
            -0.16665698676368093,
            -0.16573604107818027,
            -0.16481418872372003,
            -0.16389143464290884,
            -0.16296778378487015,
            -0.16204324110520935,
            -0.16111781156599836,
            -0.16019150013572403,
            -0.15926431178926537,
            -0.15833625150787084,
            -0.15740732427911608,
            -0.15647753509686718,
            -0.15554688896126675,
            -0.1546153908786834,
            -0.15368304586169246,
            -0.15274985892903795,
            -0.15181583510559918,
            -0.15088097942236395,
            -0.1499452969163836,
            -0.14900879263075728,
            -0.14807147161459405,
            -0.14713333892296512,
            -0.14619439961688763,
            -0.14525465876329055,
            -0.14431412143496872,
            -0.1433727927105629,
            -0.14243067767452408,
            -0.14148778141706825,
            -0.14054410903415923,
            -0.13959966562745807,
            -0.13865445630430742,
            -0.13770848617768028,
            -0.13676176036616422,
            -0.1358142839938992,
            -0.1348660621905735,
            -0.13391710009137542,
            -0.1329674028369526,
            -0.13201697557338635,
            -0.13106582345215798,
            -0.13011395163010928,
            -0.12916136526940633,
            -0.12820806953750075,
            -0.12725406960711497,
            -0.1262993706561781,
            -0.12534397786781587,
            -0.1243878964302977,
            -0.12343113153700433,
            -0.1224736883863978,
            -0.12151557218199194,
            -0.12055678813228701,
            -0.11959734145077243,
            -0.11863723735586384,
            -0.11767648107087314,
            -0.1167150778239769,
            -0.11575303284818066,
            -0.11479035138127637,
            -0.11382703866580147,
            -0.1128630999490174,
            -0.1118985404828622,
            -0.11093336552391253,
            -0.10996758033334883,
            -0.10900119017693093,
            -0.10803420032493549,
            -0.1070666160521386,
            -0.10609844263776742,
            -0.10512968536547494,
            -0.10416034952328732,
            -0.10319044040358029,
            -0.10221996330303497,
            -0.10124892352259374,
            -0.10027732636743378,
            -0.09930517714692279,
            -0.0983324811745797,
            -0.09735924376804306,
            -0.09638547024902618,
            -0.09541116594328951,
            -0.09443633618057148,
            -0.09346098629460502,
            -0.09248512162301925,
            -0.09150874750734173,
            -0.0905318692929446,
            -0.08955449232900467,
            -0.0885766219684661,
            -0.08759826356800901,
            -0.08661942248799957,
            -0.08564010409245588,
            -0.08466031374900788,
            -0.08368005682886089,
            -0.08269933870675017,
            -0.08171816476090928,
            -0.08073654037302345,
            -0.07975447092819915,
            -0.07877196181490813,
            -0.07778901842497113,
            -0.07680564615349277,
            -0.07582185039884011,
            -0.07483763656259657,
            -0.07385301004952755,
            -0.07286797626752405,
            -0.07188254062757835,
            -0.07089670854374298,
            -0.0699104854330833,
            -0.06892387671563865,
            -0.06793688781439426,
            -0.06694952415521543,
            -0.06596179116682817,
            -0.0649736942807828,
            -0.06398523893138708,
            -0.06299643055569155,
            -0.06200727459344303,
            -0.06101777648702616,
            -0.060027941681449024,
            -0.05903777562428726,
            -0.05804728376563849,
            -0.05705647155809472,
            -0.05606534445670199,
            -0.05507390791889777,
            -0.054082167404491094,
            -0.05309012837561684,
            -0.05209779629669104,
            -0.05110517663437548,
            -0.050112274857524064,
            -0.04911909643715227,
            -0.04812564684639767,
            -0.04713193156046492,
            -0.046137956056605506,
            -0.04514372581405354,
            -0.04414924631399774,
            -0.04315452303953662,
            -0.042159561475638645,
            -0.04116436710909354,
            -0.040168945428486605,
            -0.03917330192413439,
            -0.03817744208806292,
            -0.037181371413948394,
            -0.03618509539709667,
            -0.03518861953438134,
            -0.034191949324207646,
            -0.03319509026648151,
            -0.03219804786255395,
            -0.031200827615179862,
            -0.030203435028485513,
            -0.029205875607920845,
            -0.028208154860210204,
            -0.027210278293329018,
            -0.02621225141643906,
            -0.02521407973985731,
            -0.0242157687750274,
            -0.02321732403444958,
            -0.022218751031653435,
            -0.02122005528116281,
            -0.020221242298439957,
            -0.01922231759984654,
            -0.018223286702604615,
            -0.017224155124761456,
            -0.016224928385122055,
            -0.015225612003242382,
            -0.01422621149935408,
            -0.013226732394339587,
            -0.012227180209686588,
            -0.011227560467446294,
            -0.010227878690193018,
            -0.009228140400965628,
            -0.008228351123255595,
            -0.007228516380932875,
            -0.0062286416982197034,
            -0.00522873259965014,
            -0.004228794610028304,
            -0.003228833254362014,
            -0.002228854057858567,
            -0.0012288625458518928,
            -0.00022886424377113973,
            0.0007711353228985113,
            0.001771130628661506,
            0.0027711161480588726,
            0.003771086355708704,
            0.004771035726337571,
            0.0057709587348443074,
            0.0067708498563236515,
            0.007770703566111892,
            0.008770514339844179,
            0.00977027665347814,
            0.010769984983349874,
            0.011769633806197574,
            0.01276921759923952,
            0.013768730840175658,
            0.014768168007255212,
            0.01576752357931454,
            0.01676679203582008,
            0.017765967856895822,
            0.018765045523390908,
            0.01976401951690698,
            0.020762884319838602,
            0.021761634415423933,
            0.022760264287786335,
            0.023758768421964352,
            0.024757141303970116,
            0.025755377420821856,
            0.02675347126059321,
            0.027751417312447003,
            0.028749210066681963,
            0.02974684401477934,
            0.030744313649434078,
            0.0317416134646053,
            0.03273873795556291,
            0.03373568161891092,
            0.03473243895265337,
            0.03572900445622019,
            0.03672537263051631,
            0.037721537977950005,
            0.03871749500250776,
            0.0397132382097517,
            0.040708762106902024,
            0.041704061202846004,
            0.04269913000820879,
            0.043693963035370056,
            0.04468855479852062,
            0.04568289981371117,
            0.046676992598861135,
            0.04767082767383838,
            0.04866439956048467,
            0.049657702782647584,
            0.05065073186624341,
            0.051643481339278534,
            0.052635945731904596,
            0.05362811957644508,
            0.05461999740745784,
            0.05561157376176054,
            0.05660284317846994,
            0.05759380019905926,
            0.05858443936738083,
            0.059574755229715594,
            0.06056474233482133,
            0.061554395233957726,
            0.06254370848094092,
            0.0635326766321813,
            0.06452129424671361,
            0.06550955588625644,
            0.06649745611523196,
            0.06748498950082918,
            0.0684721506130262,
            0.06945893402463797,
            0.07044533431135498,
            0.07143134605179112,
            0.07241696382750934,
            0.07340218222307321,
            0.0743869958260918,
            0.0753713992272378,
            0.07635538702031787,
            0.0773389538022881,
            0.07832209417329866,
            0.07930480273675139,
            0.08028707409931873,
            0.0812689028709808,
            0.08225028366509657,
            0.08323121109840623,
            0.08421167979109218,
            0.08519168436681322,
            0.08617121945274356,
            0.08715027967960952,
            0.08812885968173746,
            0.08910695409708118,
            0.09008455756727127,
            0.09106166473765112,
            0.09203827025730969,
            0.09301436877913133,
            0.09398995495982447,
            0.0949650234599667,
            0.09593956894404294,
            0.09691358608047788,
            0.09788706954168444,
            0.09886001400409308,
            0.09983241414819786,
            0.1008042646585869,
            0.10177556022398956,
            0.10274629553730392,
            0.10371646529564675,
            0.10468606420037319,
            0.105655086957144,
            0.10662352827592902,
            0.10759138287107656,
            0.10855864546132554,
            0.10952531076985603,
            0.11049137352432377,
            0.11145682845690547,
            0.11242167030431324,
            0.1133858938078633,
            0.1143494937134882,
            0.11531246477178106,
            0.1162748017380342,
            0.11723649937228094,
            0.11819755243932231,
            0.11915795570876782,
            0.12011770395507299,
            0.1210767919575726,
            0.12203521450052458,
            0.12299296637313509,
            0.1239500423696038,
            0.12490643728915626,
            0.12586214593607886,
            0.1268171631197574,
            0.1277714836547072,
            0.1287251023606147,
            0.12967801406237503,
            0.13063021359011875,
            0.1315816957792503,
            0.1325324554704882,
            0.1334824875098984,
            0.13443178674891834,
            0.1353803480444095,
            0.13632816625868438,
            0.13727523625953006,
            0.13822155292026084,
            0.13916711111974556,
            0.14011190574243407,
            0.14105593167840672,
            0.14199918382339893,
            0.14294165707882767,
            0.14388334635184885,
            0.14482424655536372,
            0.14576435260806903,
            0.14670365943449384,
            0.14764216196501245,
            0.14857985513590596,
            0.14951673388937115,
            0.1504527931735668,
            0.15138802794264256,
            0.15232243315677127,
            0.1532560037821875,
            0.15418873479121115,
            0.15512062116228303,
            0.156051657880006,
            0.15698183993516165,
            0.15791116232475466,
            0.15883962005204327,
            0.15976720812656595,
            0.16069392156418028,
            0.16161975538708595,
            0.1625447046238572,
            0.1634687643094911,
            0.16439192948541678,
            0.16531419519953755,
            0.166235556506264,
            0.16715600846653417,
            0.1680755461478537,
            0.16899416462433642,
            0.16991185897670558,
            0.17082862429234744,
            0.17174445566534627,
            0.1726593481964905,
            0.1735732969933231,
            0.17448629717016978,
            0.17539834384815356,
            0.17630943215524703,
            0.17721955722627838,
            0.17812871420298487,
            0.17903689823402083,
            0.17994410447499942,
            0.18085032808852336,
            0.1817555642441995,
            0.18265980811868673,
            0.1835630548957099,
            0.18446529976609785,
            0.18536653792780133,
            0.18626676458593985,
            0.1871659749528025,
            0.1880641642479025,
            0.18896132769799498,
            0.18985746053710056,
            0.1907525580065314,
            0.19164661535493932,
            0.19253962783831302,
            0.19343159072002541,
            0.19432249927085735,
            0.19521234876902743,
            0.1961011345002023,
            0.1969888517575479,
            0.19787549584174063,
            0.19876106206099575,
            0.19964554573109017,
            0.20052894217540873,
            0.20141124672494512,
            0.20229245471833487,
            0.203172561501893,
            0.20405156242962963,
            0.20492945286327816,
            0.20580622817231636,
            0.20668188373399635,
            0.20755641493337101,
            0.20842981716331863,
            0.2093020858245582,
            0.21017321632569058,
            0.21104320408321386,
            0.211912044521547,
            0.21277973307305187,
            0.2136462651780713,
            0.21451163628493453,
            0.21537584184999387,
            0.21623887733765024,
            0.21710073822036327,
            0.21796141997868923,
            0.21882091810129745,
            0.21967922808499027,
            0.2205363454347391,
            0.2213922656636909,
            0.22224698429320863,
            0.22310049685287783,
            0.22395279888053218,
            0.22480388592229697,
            0.22565375353257486,
            0.22650239727410051,
            0.2273498127179466,
            0.2281959954435524,
            0.22904094103873207,
            0.22988464509971987,
            0.23072710323117185,
            0.23156831104619746,
            0.2324082641663722,
            0.23324695822176772,
            0.23408438885097232,
            0.2349205517010996,
            0.23575544242782856,
            0.23658905669541305,
            0.23742139017669298,
            0.23825243855313386,
            0.2390821975148382,
            0.2399106627605619,
            0.2407378299977397,
            0.24156369494250507,
            0.24238825331970254,
            0.2432115008629145,
            0.24403343331448576,
            0.2448540464255226,
            0.24567333595593452,
            0.2464912976744463,
            0.2473079273586069,
            0.24812322079481489,
            0.24893717377834418,
            0.24974978211335305,
            0.25056104161290516,
            0.2513709480989856,
            0.25217949740253265,
            0.2529866853634276,
            0.2537925078305398,
            0.25459696066173465,
            0.2554000397238867,
            0.2562017408929,
            0.2570020600537281,
            0.257800993100394,
            0.25859853593598786,
            0.2593946844727139,
            0.2601894346318866,
            0.2609827823439472,
            0.2617747235484882,
            0.2625652541942685,
            0.26335437023922503,
            0.26414206765049564,
            0.26492834240442464,
            0.26571319048659037,
            0.2664966078918113,
            0.26727859062416764,
            0.2680591346970139,
            0.26883823613299446,
            0.2696158909640614,
            0.2703920952314878,
            0.27116684498587634,
            0.2719401362871852,
            0.2727119652047355,
            0.27348232781722936,
            0.2742512202127569,
            0.27501863848882535,
            0.2757845787523511,
            0.27654903711970075,
            0.2773120097166787,
            0.27807349267856063,
            0.27883348215009496,
            0.27959197428552,
            0.2803489652485868,
            0.2811044512125488,
            0.28185842836019875,
            0.28261089288387287,
            0.2833618409854642,
            0.28411126887642296,
            0.28485917277779804,
            0.2856055489202153,
            0.2863503935439188,
            0.2870937028987656,
            0.28783547324424374,
            0.2885757008494825,
            0.2893143819932669,
            0.2900515129640457,
            0.29078709005994596,
            0.29152110958878585,
            0.29225356786807827,
            0.2929844612250572,
            0.2937137859966655,
            0.29444153852958904,
            0.29516771518025925,
            0.2958923123148535,
            0.29661532630932524,
            0.2973367535493974,
            0.29805659043057936,
            0.29877483335818306,
            0.2994914787473191,
            0.3002065230229234,
            0.3009199626197555,
            0.30163179398240675,
            0.3023420135653239,
            0.3030506178328007,
            0.3037576032590061,
            0.30446296632797193,
            0.3051667035336258,
            0.30586881137977945,
            0.3065692863801498,
            0.30726812505836437,
            0.30796532394797577,
            0.3086608795924513,
            0.30935478854520904,
            0.31004704736960786,
            0.3107376526389536,
            0.3114266009365248,
            0.3121138888555599,
            0.3127995129992822,
            0.31348346998089505,
            0.31416575642360034,
            0.3148463689605975,
            0.31552530423509634,
            0.3162025589003203,
            0.3168781296195194,
            0.3175520130659707,
            0.3182242059229917,
            0.3188947048839436,
            0.3195635066522388,
            0.32023060794134484,
            0.3208960054748054,
            0.3215596959862184,
            0.3222216762192767,
            0.322881942927745,
            0.3235404928754849,
            0.32419732283645564,
            0.3248524295947173,
            0.3255058099444372,
            0.3261574606899002,
            0.3268073786455065,
            0.32745556063579345,
            0.3281020034954202,
            0.3287467040691834,
            0.32938965921202873,
            0.3300308657890427,
            0.3306703206754688,
            0.33130802075670907,
            0.33194396292832373,
            0.33257814409604775,
            0.33321056117578357,
            0.3338412110936123,
            0.33447009078579715,
            0.335097197198791,
            0.3357225272892299,
            0.33634607802395455,
            0.3369678463799957,
            0.33758782934459686,
            0.33820602391520094,
            0.3388224270994671,
            0.3394370359152678,
            0.3400498473906972,
            0.3406608585640683,
            0.34127006648392605,
            0.3418774682090385,
            0.34248306080841334,
            0.34308684136129375,
            0.34368880695715764,
            0.3442889546957303,
            0.34488728168698357,
            0.3454837850511384,
            0.34607846191866415,
            0.34667130943029073,
            0.34726232473700247,
            0.347851505000042,
            0.34843884739091646,
            0.349024349091403,
            0.3496080072935399,
            0.35018981919963804,
            0.3507697820222822,
            0.3513478929843285,
            0.3519241493189102,
            0.3524985482694436,
            0.35307108708962026,
            0.35364176304341555,
            0.3542105734050931,
            0.35477751545919584,
            0.3553425865005584,
            0.3559057838343073,
            0.35646710477585175,
            0.3570265466509011,
            0.35758410679545144,
            0.3581397825557984,
            0.35869357128853124,
            0.3592454703605394,
            0.35979547714900584,
            0.36034358904141534,
            0.3608898034355503,
            0.3614341177395004,
            0.36197652937164615,
            0.3625170357606837,
            0.3630556343455996,
            0.36359232257569524,
            0.3641270979105639,
            0.3646599578201176,
            0.3651908997845614,
            0.36571992129441133,
            0.36624701985049024,
            0.3667721929639254,
            0.3672954381561439,
            0.36781675295889177,
            0.36833613491421013,
            0.3688535815744487,
            0.3693690905022683,
            0.369882659270629,
            0.3703942854628008,
            0.3709039666723556,
            0.37141170050317374,
            0.3719174845694397,
            0.3724213164956398,
            0.3729231939165629,
            0.37342311447730886,
            0.3739210758332696,
            0.3744170756501474,
            0.3749111116039427,
            0.3754031813809536,
            0.37589328267778105,
            0.37638141320132723,
            0.3768675706687844,
            0.37735175280764893,
            0.37783395735571074,
            0.37831418206105477,
            0.3787924246820579,
            0.3792686829873892,
            0.37974295475601394,
            0.3802152377771827,
            0.38068552985043647,
            0.3811538287856049,
            0.3816201324028022,
            0.38208443853242563,
            0.38254674501515984,
            0.38300704970196886,
            0.38346535045409524,
            0.3839216451430651,
            0.38437593165067413,
            0.3848282078689991,
            0.38527847170039015,
            0.38572672105746364,
            0.38617295386311135,
            0.3866171680504939,
            0.3870593615630326,
            0.38749953235441514,
            0.3879376783885964,
            0.3883737976397887,
            0.38880788809245537,
            0.38923994774132886,
            0.3896699745913874,
            0.39009796665786417,
            0.39052392196624386,
            0.39094783855225373,
            0.3913697144618726,
            0.39178954775131775,
            0.392207336487053,
            0.39262307874577657,
            0.39303677261442277,
            0.3934484161901645,
            0.3938580075804038,
            0.39426554490276766,
            0.39467102628511946,
            0.3950744498655387,
            0.39547581379233004,
            0.3958751162240169,
            0.39627235532934396,
            0.3966675292872609,
            0.39706063628693744,
            0.39745167452774716,
            0.3978406422192736,
            0.39822753758130475,
            0.39861235884382284,
            0.39899510424701756,
            0.3993757720412669,
            0.399754360487147,
            0.4001308678554234,
            0.40050529242704463,
            0.4008776324931475,
            0.4012478863550524,
            0.4016160523242526,
            0.4019821287224246,
            0.40234611388141356,
            0.40270800614323493,
            0.4030678038600754,
            0.40342550539428107,
            0.4037811091183647,
            0.4041346134149928,
            0.4044860166769923,
            0.40483531730734046,
            0.4051825137191653,
            0.4055276043357394,
            0.40587058759048217,
            0.4062114619269514,
            0.4065502257988466,
            0.40688687766999815,
            0.4072214160143677,
            0.4075538393160486,
            0.40788414606926,
            0.4082123347783422,
            0.40853840395775365,
            0.4088623521320729,
            0.4091841778359886,
            0.4095038796143018,
            0.409821456021921,
            0.4101369056238575,
            0.41045022699522304,
            0.41076141872123223,
            0.411070479397187,
            0.41137740762848923,
            0.4116822020306223,
            0.4119848612291595,
            0.4122853838597556,
            0.4125837685681462,
            0.4128800140101395,
            0.41317411885162003,
            0.4134660817685424,
            0.4137559014469259,
            0.4140435765828588,
            0.414329105882482,
            0.41461248806200246,
            0.4148937218476778,
            0.4151728059758149,
            0.41544973919277717,
            0.4157245202549629,
            0.4159971479288204,
            0.41626762099083564,
            0.41653593822752943,
            0.4168020984354558,
            0.4170661004212004,
            0.4173279430013748,
            0.417587625002615,
            0.4178451452615779,
            0.4181005026249394,
            0.41835369594938837,
            0.41860472410162836,
            0.4188535859583694,
            0.4191002804063307,
            0.4193448063422304,
            0.4195871626727917,
            0.41982734831473034,
            0.4200653621947589,
            0.42030120324958087,
            0.42053487042589044,
            0.42076636268036194,
            0.42099567897965845,
            0.4212228183004177,
            0.4214477796292591,
            0.4216705619627739,
            0.42189116430752266,
            0.4221095856800384,
            0.422325825106818,
            0.42253988162432077,
            0.42275175427896794,
            0.4229614421271361,
            0.4231689442351572,
            0.42337425967931747,
            0.4235773875458473,
            0.4237783269309309,
            0.4239770769406914,
            0.42417363669119285,
            0.4243680053084428,
            0.4245601819283789,
            0.42475016569687774,
            0.42493795576974447,
            0.42512355131271196,
            0.42530695150144077,
            0.42548815552151326,
            0.4256671625684354,
            0.42584397184762957,
            0.426018582574435,
            0.4261909939741029,
            0.42636120528180027,
            0.42652921574259817,
            0.42669502461147646,
            0.4268586311533184,
            0.4270200346429126,
            0.4271792343649443,
            0.427336229613995,
            0.42749101969454517,
            0.4276436039209654,
            0.42779398161751836,
            0.4279421521183577,
            0.4280881147675176,
            0.42823186891892456,
            0.42837341393638206,
            0.428512749193575,
            0.4286498740740688,
            0.4287847879713044,
            0.42891749028859394,
            0.4290479804391267,
            0.4291762578459612,
            0.42930232194202395,
            0.4294261721701085,
            0.42954780798287373,
            0.4296672288428421,
            0.42978443422239687,
            0.42989942360378214,
            0.43001219647909833,
            0.43012275235030417,
            0.43023109072921084,
            0.4303372111374861,
            0.43044111310664557,
            0.4305427961780565,
            0.4306422599029359,
            0.4307395038423428,
            0.43083452756718893,
            0.43092733065822403,
            0.4310179127060423,
            0.43110627331108087,
            0.4311924120836142,
            0.43127632864375587,
            0.43135802262145834,
            0.4314374936565071,
            0.43151474139852486,
            0.4315897655069693,
            0.43166256565112465,
            0.4317331415101131,
            0.43180149277288143,
            0.4318676191382107,
            0.43193152031470516,
            0.43199319602080005,
            0.4320526459847557,
            0.4321098699446547,
            0.43216486764840784,
            0.43221763885374803,
            0.4322681833282294,
            0.4323165008492296,
            0.4323625912039475,
            0.4324064541893993,
            0.4324480896124233,
            0.43248749728967756,
            0.43252467704763664,
            0.43255962872259135,
            0.4325923521606544,
            0.4326228472177484,
            0.4326511137596191,
            0.43267715166182213,
            0.432700960809732,
            0.4327225410985354,
            0.4327418924332345,
            0.4327590147286465,
            0.4327739079094004,
            0.4327865719099399,
            0.43279700667452187,
            0.43280521215721685,
            0.43281118832190624,
            0.4328149351422868,
            0.4328164526018663,
            0.43281574069396433,
            0.4328127994217167,
            0.43280762879806867,
            0.43280022884577773,
            0.43279059959741756,
            0.43277874109537046,
            0.43276465339183506,
            0.4327483365488217,
            0.4327297906381534,
            0.43270901574146947,
            0.43268601195022116,
            0.43266077936567304,
            0.4326333180989075,
            0.43260362827081916,
            0.4325717100121194,
            0.4325375634633332,
            0.43250118877480503,
            0.432462586106696,
            0.4324217556289828,
            0.43237869752145947,
            0.4323334119737414,
            0.4322858991852631,
            0.4322361593652773,
            0.43218419273285785,
            0.4321299995169014,
            0.432073579956124,
            0.4320149342990696,
            0.4319540628041012,
            0.43189096573940866,
            0.4318256433830089,
            0.4317580960227436,
            0.4316883239562833,
            0.4316163274911279,
            0.4315421069446023,
            0.43146566264387043,
            0.4313869949259226,
            0.43130610413758164,
            0.4312229906355083,
            0.4311376547861972,
            0.43105009696597835,
            0.43096031756102116,
            0.43086831696733613,
            0.43077409559077173,
            0.4306776538470191,
            0.43057899216161344,
            0.43047811096993444,
            0.43037501071720924,
            0.43026969185851144,
            0.43016215485876347,
            0.43005240019274193,
            0.4299404283450717,
            0.4298262398102362,
            0.4297098350925694,
            0.42959121470626926,
            0.4294703791753853,
            0.42934732903383416,
            0.4292220648253923,
            0.4290945871037022,
            0.4289648964322699,
            0.42883299338447145,
            0.42869887854355365,
            0.42856255250263214,
            0.4284240158647,
            0.42828326924262256,
            0.42814031325914553,
            0.4279951485468945,
            0.4278477757483752,
            0.4276981955159743,
            0.4275464085119718,
            0.4273924154085297,
            0.42723621688770314,
            0.4270778136414373,
            0.42691720637157404,
            0.4267543957898498,
            0.4265893826179019,
            0.4264221675872677,
            0.42625275143938807,
            0.4260811349256103,
            0.4259073188071916,
            0.42573130385529345,
            0.425553090850998,
            0.4253726805852957,
            0.42519007385910085,
            0.42500527148324324,
            0.424818274278477,
            0.4246290830754837,
            0.42443769871486653,
            0.42424412204716516,
            0.4240483539328473,
            0.4238503952423194,
            0.42365024685592334,
            0.4234479096639424,
            0.42324338456660177,
            0.4230366724740749,
            0.4228277743064811,
            0.4226166909938909,
            0.42240342347633164,
            0.42218797270378167,
            0.4219703396361855,
            0.42175052524344303,
            0.4215285305054219,
            0.4213043564119594,
            0.4210780039628579,
            0.42084947416789825,
            0.42061876804683374,
            0.42038588662939713,
            0.42015083095530265,
            0.41991360207425343,
            0.419674201045934,
            0.4194326289400193,
            0.41918888683618344,
            0.41894297582409046,
            0.4186948970034078,
            0.41844465148380316,
            0.4181922403849489,
            0.4179376648365258,
            0.41768092597822537,
            0.4174220249597545,
            0.41716096294083377,
            0.4168977410912076,
            0.41663236059064185,
            0.4163648226289283,
            0.41609512840588464,
            0.4158232791313684,
            0.415549276025263,
            0.41527312031749636,
            0.41499481324803694,
            0.41471435606689655,
            0.4144317500341319,
            0.41414699641985375,
            0.4138600965042265,
            0.41357105157746676,
            0.4132798629398581,
            0.412986531901741,
            0.4126910597835221,
            0.41239344791567883,
            0.41209369763876313,
            0.4117918103033966,
            0.4114877872702838,
            0.4111816299102095,
            0.4108733396040404,
            0.4105629177427342,
            0.4102503657273374,
            0.40993568496899,
            0.40961887688893217,
            0.40929994291849947,
            0.4089788844991358,
            0.40865570308238464,
            0.40833040012990396,
            0.40800297711346095,
            0.4076734355149415,
            0.4073417768263471,
            0.40700800254980257,
            0.40667211419755683,
            0.406334113291985,
            0.40599400136559344,
            0.4056517799610252,
            0.405307450631054,
            0.40496101493860237,
            0.40461247445672666,
            0.4042618307686339,
            0.40390908546767673,
            0.4035542401573628,
            0.40319729645135305,
            0.4028382559734662,
            0.4024771203576815,
            0.4021138912481401,
            0.4017485702991531,
            0.401381159175197,
            0.4010116595509249,
            0.4006400731111604,
            0.40026640155090754,
            0.3998906465753519,
            0.3995128098998583,
            0.39913289324998347,
            0.3987508983614718,
            0.39836682698025794,
            0.3979806808624717,
            0.3975924617744393,
            0.39720217149269077,
            0.3968098118039542,
            0.39641538450517044,
            0.39601889140347735,
            0.3956203343162342,
            0.39521971507100795,
            0.39481703550558167,
            0.394412297467958,
            0.3940055028163646,
            0.393596653419244,
            0.3931857511552696,
            0.3927727979133468,
            0.3923577955926028,
            0.39194074610240687,
            0.3915216513623603,
            0.391100513302302,
            0.3906773338623104,
            0.3902521149927078,
            0.38982485865406113,
            0.38939556681718807,
            0.3889642414631462,
            0.38853088458325397,
            0.3880954981790783,
            0.38765808426244247,
            0.387218644855429,
            0.3867771819903765,
            0.3863336977098917,
            0.38588819406683955,
            0.385440673124352,
            0.38499113695582626,
            0.3845395876449337,
            0.3840860272856133,
            0.3836304579820787,
            0.3831728818488163,
            0.3827133010105908,
            0.38225171760244314,
            0.38178813376969084,
            0.38132255166794193,
            0.38085497346308045,
            0.38038540133126936,
            0.37991383745897145,
            0.37944028404292535,
            0.3789647432901562,
            0.3784872174179894,
            0.37800770865403377,
            0.37752621923619256,
            0.37704275141266025,
            0.3765573074419272,
            0.37606988959277954,
            0.3755805001443007,
            0.37508914138586896,
            0.3745958156171636,
            0.37410052514816206,
            0.3736032722991418,
            0.3731040594006823,
            0.3726028887936616,
            0.37209976282926766,
            0.37159468386897976,
            0.37108765428458995,
            0.3705786764581936,
            0.3700677527821855,
            0.36955488565926725,
            0.36904007750245055,
            0.3685233307350457,
            0.36800464779067343,
            0.36748403111325556,
            0.3669614831570291,
            0.3664370063865253,
            0.36591060327658936,
            0.3653822763123737,
            0.3648520279893306,
            0.36431986081322004,
            0.3637857773001112,
            0.36324977997637425,
            0.3627118713786852,
            0.36217205405402464,
            0.36163033055968064,
            0.36108670346323585,
            0.3605411753425858,
            0.3599937487859208,
            0.35944442639173174,
            0.35889321076881775,
            0.3583401045362688,
            0.35778511032347965,
            0.35722823077013677,
            0.3566694685262297,
            0.3561088262520362,
            0.3555463066181304,
            0.3549819123053851,
            0.3544156460049551,
            0.3538475104182864,
            0.35327750825711995,
            0.35270564224347856,
            0.3521319151096668,
            0.3515563295982786,
            0.35097888846218717,
            0.35039959446454305,
            0.3498184503787714,
            0.34923545898858294,
            0.34865062308795264,
            0.3480639454811282,
            0.3474754289826282,
            0.3468850764172369,
            0.3462928906199969,
            0.3456988744362213,
            0.34510303072147414,
            0.3445053623415784,
            0.3439058721726119,
            0.34330456310089985,
            0.34270143802301456,
            0.34209649984577534,
            0.3414897514862372,
            0.34088119587170085,
            0.34027083593969454,
            0.33965867463798366,
            0.3390447149245533,
            0.33842895976762216,
            0.33781141214562077,
            0.3371920750472045,
            0.33657095147123245,
            0.33594804442678383,
            0.33532335693313303,
            0.33469689201976044,
            0.33406865272634007,
            0.3334386421027434,
            0.3328068632090233,
            0.3321733191154239,
            0.3315380129023613,
            0.3309009476604293,
            0.3302621264903894,
            0.3296215525031699,
            0.3289792288198627,
            0.32833515857170514,
            0.32768934490009216,
            0.32704179095655883,
            0.3263924999027797,
            0.32574147491056527,
            0.3250887191618547,
            0.32443423584870673,
            0.32377802817329715,
            0.3231200993479153,
            0.3224604525949519,
            0.32179909114690025,
            0.32113601824634685,
            0.32047123714596265,
            0.3198047511084971,
            0.3191365634067774,
            0.31846667732369643,
            0.31779509615220664,
            0.31712182319532145,
            0.3164468617660882,
            0.31577021518760706,
            0.3150918867930049,
            0.3144118799254343,
            0.3137301979380676,
            0.31304684419409556,
            0.3123618220666983,
            0.31167513493905946,
            0.3109867862043572,
            0.3102967792657387,
            0.30960511753633263,
            0.3089118044392288,
            0.30821684340747574,
            0.30752023788406513,
            0.3068219913219298,
            0.3061221071839431,
            0.3054205889428868,
            0.3047174400814665,
            0.3040126640922912,
            0.3033062644778658,
            0.3025982447505781,
            0.3018886084327007,
            0.3011773590563689,
            0.3004645001635854,
            0.29975003530619465,
            0.2990339680458851,
            0.298316301954176,
            0.2975970406123999,
            0.29687618761171264,
            0.2961537465530649,
            0.2954297210471919,
            0.2947041147146167,
            0.2939769311856304,
            0.29324817410027576,
            0.2925178471083549,
            0.2917859538694012,
            0.291052498052671,
            0.2903174833371473,
            0.289580913411504,
            0.2888427919741151,
            0.2881031227330417,
            0.287361909406001,
            0.28661915572037916,
            0.28587486541320084,
            0.2851290422311367,
            0.28438168993047125,
            0.2836328122770994,
            0.2828824130465171,
            0.28213049602380574,
            0.2813770650036163,
            0.28062212379017,
            0.2798656761972213,
            0.27910772604806994,
            0.27834827717553506,
            0.2775873334219458,
            0.27682489863912035,
            0.276060976688364,
            0.27529557144045447,
            0.27452868677561154,
            0.27376032658351035,
            0.272990494763244,
            0.2722191952233198,
            0.27144643188164436,
            0.2706722086655116,
            0.2698965295115808,
            0.2691193983658691,
            0.26834081918373115,
            0.2675607959298543,
            0.2667793325782305,
            0.26599643311215565,
            0.26521210152419084,
            0.264426341816176,
            0.26363915799919746,
            0.2628505540935754,
            0.26206053412884905,
            0.2612691021437522,
            0.26047626218621894,
            0.25968201831334603,
            0.25888637459138103,
            0.25808933509571774,
            0.2572909039108643,
            0.2564910851304338,
            0.2556898828571331,
            0.2548873012027333,
            0.25408334428805684,
            0.25327801624297885,
            0.25247132120636956,
            0.25166326332612426,
            0.25085384675909944,
            0.2500430756711372,
            0.2492309542370204,
            0.24841748664045732,
            0.2476026770740826,
            0.24678652973941032,
            0.24596904884683646,
            0.24515023861561494,
            0.24433010327383217,
            0.24350864705840375,
            0.2426858742150401,
            0.24186178899823632,
            0.24103639567124044,
            0.24020969850605497,
            0.23938170178340076,
            0.23855240979270712,
            0.23772182683207563,
            0.2368899572082871,
            0.23605680523675418,
            0.23522237524152087,
            0.23438667155523424,
            0.2335496985191231,
            0.23271146048297575,
            0.2318719618051293,
            0.23103120685243783,
            0.2301892000002571,
            0.22934594563241686,
            0.2285014481412131,
            0.22765571192737205,
            0.22680874140004012,
            0.2259605409767497,
            0.22511111508340878,
            0.22426046815427755,
            0.22340860463193637,
            0.22255552896728154,
            0.2217012456194797,
            0.22084575905596926,
            0.21998907375241936,
            0.2191311941927108,
            0.21827212486892889,
            0.21741187028132025,
            0.2165504349382777,
            0.21568782335631692,
            0.21482404006005695,
            0.2139590895821811,
            0.2130929764634389,
            0.21222570525260515,
            0.2113572805064509,
            0.2104877067897337,
            0.20961698867516612,
            0.20874513074338893,
            0.2078721375829552,
            0.2069980137903039,
            0.20612276396972015,
            0.20524639273332318,
            0.20436890470105554,
            0.20349030450062436,
            0.20261059676750232,
            0.20172978614489537,
            0.2008478772837114,
            0.19996487484253758,
            0.19908078348762523,
            0.19819560789284135,
            0.19730935273966535,
            0.1964220227171525,
            0.195533622521904,
            0.1946441568580467,
            0.1937536304371998,
            0.19286204797846382,
            0.19196941420836952,
            0.1910757338608717,
            0.19018101167731857,
            0.1892852524064079,
            0.18838846080417748,
            0.1874906416339768,
            0.1865917996664267,
            0.18569193967940706,
            0.1847910664580159,
            0.183889184794548,
            0.18298629948846554,
            0.1820824153463641,
            0.18117753718196164,
            0.18027166981605205,
            0.1793648180764746,
            0.1784569867981046,
            0.17754818082281068,
            0.17663840499941652,
            0.17572766418369815,
            0.17481596323833173,
            0.17390330703286905,
            0.17298970044371698,
            0.17207514835409857,
            0.1711596556540193,
            0.17024322724025642,
            0.16932586801630634,
            0.16840758289236948,
            0.167488376785311,
            0.16656825461863603,
            0.1656472213224606,
            0.16472528183346646,
            0.1638024410948934,
            0.1628787040564928,
            0.161954075674493,
            0.16102856091158402,
            0.16010216473687464,
            0.1591748921258546,
            0.15824674806038702,
            0.15731773752865447,
            0.15638786552513045,
            0.1554571370505524,
            0.1545255571119011,
            0.15359313072233566,
            0.15265986290119735,
            0.1517257586739579,
            0.1507908230721888,
            0.14985506113352506,
            0.14891847790165433,
            0.14798107842624825,
            0.14704286776296374,
            0.1461038509733833,
            0.14516403312500267,
            0.14422341929118657,
            0.14328201455113534,
            0.14233982398985576,
            0.141396852698117,
            0.1404531057724348,
            0.13950858831502447,
            0.13856330543377013,
            0.13761726224218523,
            0.13667046385939371,
            0.13572291541007422,
            0.13477462202444623,
            0.13382558883822507,
            0.13287582099258685,
            0.13192532363413081,
            0.13097410191485762,
            0.13002216099212158,
            0.1290695060286003,
            0.12811614219226125,
            0.12716207465632665,
            0.12620730859923107,
            0.12525184920458826,
            0.12429570166116401,
            0.12333887116284142,
            0.12238136290855856,
            0.12142318210231724,
            0.12046433395310323,
            0.11950482367487583,
            0.11854465648652693,
            0.1175838376118366,
            0.11662237227945421,
            0.11566026572284561,
            0.11469752318025997,
            0.11373414989469045,
            0.11277015111385891,
            0.11180553209013828,
            0.11084029808056509,
            0.1098744543467566,
            0.10890800615490778,
            0.10794095877573257,
            0.10697331748443412,
            0.10600508756067359,
            0.1050362742885277,
            0.10406688295643964,
            0.10309691885720544,
            0.10212638728791239,
            0.10115529354991358,
            0.10018364294879414,
            0.09921144079432409,
            0.09823869240042453,
            0.09726540308512774,
            0.09629157817053441,
            0.09531722298278418,
            0.09434234285202216,
            0.09336694311233423,
            0.09239102910174393,
            0.09141460616214485,
            0.09043767963927983,
            0.08946025488268827,
            0.08848233724567647,
            0.08750393208528248,
            0.08652504476222848,
            0.08554568064087685,
            0.08456584508921143,
            0.08358554347877192,
            0.0826047811846337,
            0.08162356358537268,
            0.08064189606299667,
            0.07965978400294076,
            0.07867723279400089,
            0.0776942478283163,
            0.07671083450130725,
            0.07572699821165572,
            0.0747427443612546,
            0.07375807835516526,
            0.07277300560158068,
            0.0717875315117979,
            0.07080166150015507,
            0.06981540098400775,
            0.06882875538368025,
            0.06784173012243674,
            0.06685433062641792,
            0.06586656232463337,
            0.0648784306488904,
            0.06388994103376805,
            0.06290109891657361,
            0.06191190973731621,
            0.06092237893863395,
            0.0599325119657782,
            0.058942314266577964,
            0.05795179129136451,
            0.056960948492980286,
            0.05596979132668856,
            0.05497832525016928,
            0.05398655572344896,
            0.052994488208892784,
            0.052002128171130764,
            0.051009481077032764,
            0.050016552395668365,
            0.049023347598261144,
            0.048029872158146567,
            0.04703613155072804,
            0.0460421312534499,
            0.04504787674573999,
            0.044053373508963906,
            0.04305862702641829,
            0.04206364278323413,
            0.041068426266383184,
            0.040072982964615075,
            0.039077318368416616,
            0.038081437969971314,
            0.03708534726312071,
            0.036089051743317994,
            0.035092556907585504,
            0.0340958682544816,
            0.03309899128404666,
            0.032101931497771886,
            0.031104694398541414,
            0.03010728549061982,
            0.029109710279573625,
            0.02811197427225677,
            0.027114082976749013,
            0.026116041902337565,
            0.025117856559446077,
            0.024119532459619997,
            0.02312107511546301,
            0.0221224900406016,
            0.02112378274964975,
            0.020124958758160325,
            0.019126023582582113,
            0.01812698274021302,
            0.017127841749179827,
            0.01612860612836112,
            0.015129281397372593,
            0.014129873076522158,
            0.013130386686746067,
            0.012130827749588529,
            0.011131201787154868,
            0.010131514322060824,
            0.009131770877402728,
            0.008131976976693557,
            0.007132138143851969,
            0.00613225990312703,
            0.005132347779085319,
            0.004132407296543208,
            0.003132443980536941,
            0.0021324633562851696,
            0.0011324709491344288,
            0.00013247228452166075,
            -0.0008675271120670613,
            -0.0018675217151359106,
            -0.002867505999237608,
            -0.00386747443899199,
            -0.004867421509140521,
            -0.005867341684600805,
            -0.006867229440487039,
            -0.007867079252168304,
            -0.008866885595307917,
            -0.009866642945893333,
            -0.010866345780294426,
            -0.011865988575304708,
            -0.01286556580817499,
            -0.013865071956667833,
            -0.014864501499085537,
            -0.015863848914313215,
            -0.016863108681888315,
            -0.01786227528199836,
            -0.018861343195565528,
            -0.019860306904267034,
            -0.020859160890574355,
            -0.02185789963781325,
            -0.022856517630189716,
            -0.02385500935282921,
            -0.024853369291847855,
            -0.02585159193436149,
            -0.026849671768543564,
            -0.027847603283671852,
            -0.02884538097014676,
            -0.029842999319571933,
            -0.030840452824761166,
            -0.031837735979796354,
            -0.03283484328007772,
            -0.033831769222343995,
            -0.034828508304724476,
            -0.035825055026798724,
            -0.036821403889607196,
            -0.03781754939572013,
            -0.038813486049265225,
            -0.03980920835596626,
            -0.04080471082319328,
            -0.04179998796001254,
            -0.042795034277208314,
            -0.04378984428733655,
            -0.04478441250476724,
            -0.045778733445719345,
            -0.046772801628308644,
            -0.047766611572590024,
            -0.04876015780059031,
            -0.049753434836365566,
            -0.05074643720601867,
            -0.05173915943777163,
            -0.05273159606197937,
            -0.053723741611179265,
            -0.05471559062014825,
            -0.05570713762591643,
            -0.056698377167829696,
            -0.057689303787593495,
            -0.058679912029284464,
            -0.05967019643942981,
            -0.060660151567015166,
            -0.06164977196355625,
            -0.06263905218311056,
            -0.06362798678233925,
            -0.06461657032054152,
            -0.06560479735968265,
            -0.06659266246445972,
            -0.06758016020232445,
            -0.06856728514352789,
            -0.06955403186116373,
            -0.07054039493119645,
            -0.07152636893252251,
            -0.07251194844699524,
            -0.0734971280594744,
            -0.0744819023578546,
            -0.07546626593311329,
            -0.07645021337935724,
            -0.07743373929384953,
            -0.07841683827705168,
            -0.07939950493267733,
            -0.0803817338677191,
            -0.08136351969248261,
            -0.08234485702064412,
            -0.08332574046928319,
            -0.08430616465890563,
            -0.08528612421351055,
            -0.08626561376061948,
            -0.08724462793129618,
            -0.08822316136021782,
            -0.08920120868569074,
            -0.09017876454970603,
            -0.09115582359795808,
            -0.09213238047990362,
            -0.09310842984880043,
            -0.09408396636171565,
            -0.0950589846796086,
            -0.09603347946734671,
            -0.0970074453937285,
            -0.0979808771315577,
            -0.09895376935765733,
            -0.09992611675290926,
            -0.10089791400230128,
            -0.10186915579496149,
            -0.10283983682419237,
            -0.1038099517875178,
            -0.10477949538671319,
            -0.10574846232784348,
            -0.10671684732130703,
            -0.1076846450818659,
            -0.10865185032868847,
            -0.10961845778538684,
            -0.11058446218005058,
            -0.11154985824528812,
            -0.11251464071826357,
            -0.11347880434072306,
            -0.11444234385905434,
            -0.11540525402429999,
            -0.11636752959220953,
            -0.11732916532327246,
            -0.11829015598275522,
            -0.11925049634072668,
            -0.12021018117211342,
            -0.12116920525672772,
            -0.12212756337929533,
            -0.12308525032951179,
            -0.12404226090205259,
            -0.12499858989662818,
            -0.12595423211801765,
            -0.1269091823760998,
            -0.12786343548588922,
            -0.1288169862675708,
            -0.12976982954653948,
            -0.13072196015343987,
            -0.13167337292418024,
            -0.1326240626999984,
            -0.13357402432746984,
            -0.13452325265855777,
            -0.13547174255065114,
            -0.13641948886658356,
            -0.1373664864746711,
            -0.13831273024876567,
            -0.13925821506827554,
            -0.1402029358181872,
            -0.14114688738912926,
            -0.14209006467737795,
            -0.14303246258490362,
            -0.1439740760194109,
            -0.14491489989436557,
            -0.14585492912902323,
            -0.1467941586484717,
            -0.14773258338366024,
            -0.14867019827142658,
            -0.14960699825454876,
            -0.15054297828176078,
            -0.15147813330779242,
            -0.15241245829340055,
            -0.15334594820539882,
            -0.15427859801670107,
            -0.15521040270633843,
            -0.15614135725950395,
            -0.15707145666758804,
            -0.15800069592818938,
            -0.15892907004517362,
            -0.15985657402868694,
            -0.16078320289518708,
            -0.1617089516674946,
            -0.16263381537481333,
            -0.16355778905273793,
            -0.16448086774333448,
            -0.16540304649512452,
            -0.16632432036314806,
            -0.16724468440897605,
            -0.16816413370075298,
            -0.16908266331322191,
            -0.1700002683277522,
            -0.17091694383237477,
            -0.17183268492181142,
            -0.1727474866975071,
            -0.17366134426765803,
            -0.17457425274723992,
            -0.17548620725804098,
            -0.17639720292868,
            -0.1773072348946658,
            -0.17821629829838984,
            -0.17912438828917934,
            -0.1800315000233236,
            -0.18093762866409296,
            -0.18184276938177926,
            -0.18274691735371743,
            -0.18365006776431672,
            -0.1845522158050876,
            -0.1854533566746758,
            -0.18635348557888903,
            -0.18725259773071212,
            -0.18815068835035453,
            -0.18904775266526924,
            -0.1899437859101792,
            -0.19083878332710494,
            -0.19173274016540137,
            -0.19262565168176854,
            -0.1935175131402902,
            -0.19440831981247095,
            -0.19529806697723745,
            -0.19618674992098165,
            -0.19707436393759248,
            -0.19796090432847102,
            -0.19884636640255712,
            -0.19973074547636846,
            -0.2006140368740159,
            -0.20149623592722737,
            -0.2023773379753825,
            -0.2032573383655359,
            -0.20413623245243526,
            -0.20501401559856405,
            -0.20589068317414544,
            -0.20676623055719012,
            -0.20764065313349556,
            -0.20851394629669548,
            -0.20938610544827818,
            -0.2102571259975934,
            -0.21112700336190174,
            -0.21199573296639013,
            -0.21286331024418867,
            -0.21372973063640882,
            -0.21459498959215526,
            -0.21545908256854995,
            -0.2163220050307694,
            -0.21718375245205832,
            -0.21804432031374804,
            -0.2189037041052921,
            -0.21976189932428244,
            -0.22061890147647467,
            -0.22147470607580777,
            -0.22232930864443284,
            -0.2231827047127348,
            -0.2240348898193476,
            -0.2248858595111817,
            -0.22573560934345616,
            -0.22658413487970025,
            -0.22743143169179242,
            -0.22827749535997688,
            -0.22912232147288594,
            -0.22996590562755773,
            -0.23080824342946638,
            -0.2316493304925294,
            -0.23248916243914705,
            -0.23332773490021072,
            -0.23416504351512618,
            -0.23500108393184085,
            -0.23583585180684685,
            -0.23666934280522955,
            -0.23750155260065967,
            -0.23833247687543513,
            -0.23916211132049314,
            -0.23999045163542415,
            -0.24081749352849888,
            -0.24164323271669008,
            -0.24246766492568136,
            -0.24329078588990433,
            -0.2441125913525455,
            -0.24493307706556117,
            -0.24575223878970348,
            -0.24657007229454794,
            -0.2473865733585009,
            -0.24820173776881263,
            -0.24901556132161298,
            -0.24982803982191965,
            -0.2506391690836501,
            -0.25144894492965947,
            -0.2522573631917362,
            -0.2530644197106374,
            -0.25387011033609985,
            -0.25467443092684566,
            -0.25547737735062853,
            -0.25627894548422137,
            -0.2570791312134491,
            -0.25787793043320834,
            -0.25867533904746953,
            -0.25947135296931595,
            -0.2602659681209353,
            -0.26105918043365456,
            -0.261850985847945,
            -0.26264138031345424,
            -0.2634303597890041,
            -0.2642179202426189,
            -0.2650040576515344,
            -0.2657887680022099,
            -0.266572047290363,
            -0.26735389152097255,
            -0.2681342967082763,
            -0.2689132588758266,
            -0.2696907740564678,
            -0.2704668382923668,
            -0.27124144763503166,
            -0.27201459814532325,
            -0.2727862858934685,
            -0.2735565069590706,
            -0.27432525743112623,
            -0.2750925334080513,
            -0.27585833099767015,
            -0.2766226463172606,
            -0.2773854754935411,
            -0.2781468146626926,
            -0.27890665997038816,
            -0.2796650075717761,
            -0.2804218536315175,
            -0.2811771943237949,
            -0.28193102583231777,
            -0.282683344350339,
            -0.2834341460806744,
            -0.2841834272357006,
            -0.2849311840373841,
            -0.2856774127172861,
            -0.28642210951656766,
            -0.28716527068602143,
            -0.28790689248606005,
            -0.28864697118673865,
            -0.28938550306778293,
            -0.29012248441856414,
            -0.2908579115381512,
            -0.291591780735295,
            -0.2923240883284436,
            -0.2930548306457612,
            -0.2937840040251374,
            -0.2945116048141935,
            -0.2952376293702965,
            -0.295962074060573,
            -0.2966849352619118,
            -0.29740620936097967,
            -0.29812589275423335,
            -0.29884398184792726,
            -0.29956047305811706,
            -0.30027536281068695,
            -0.3009886475413422,
            -0.301700323695628,
            -0.3024103877289329,
            -0.3031188361065095,
            -0.3038256653034691,
            -0.304530871804804,
            -0.3052344521053913,
            -0.3059364027099978,
            -0.3066367201332925,
            -0.3073354008998636,
            -0.3080324415442165,
            -0.30872783861077885,
            -0.30942158865392594,
            -0.31011368823797386,
            -0.3108041339371887,
            -0.31149292233581094,
            -0.31218005002804206,
            -0.3128655136180626,
            -0.31354930972004447,
            -0.3142314349581499,
            -0.3149118859665454,
            -0.31559065938940123,
            -0.3162677518809083,
            -0.31694316010528834,
            -0.3176168807367789,
            -0.3182889104596699,
            -0.3189592459682892,
            -0.31962788396701614,
            -0.3202948211702934,
            -0.32096005430262986,
            -0.3216235800986001,
            -0.32228539530286293,
            -0.32294549667016115,
            -0.3236038809653263,
            -0.3242605449632898,
            -0.3249154854490889,
            -0.3255686992178632,
            -0.3262201830748725,
            -0.3268699338354999,
            -0.3275179483252487,
            -0.3281642233797589,
            -0.3288087558448081,
            -0.3294515425763156,
            -0.33009258044034917,
            -0.33073186631312945,
            -0.3313693970810383,
            -0.33200516964061755,
            -0.3326391808985787,
            -0.33327142777180657,
            -0.3339019071873679,
            -0.33453061608250373,
            -0.33515755140464676,
            -0.3357827101114188,
            -0.3364060891706424,
            -0.3370276855603333,
            -0.33764749626871493,
            -0.33826551829421997,
            -0.33888174864548704,
            -0.33949618434137846,
            -0.3401088224109683,
            -0.34071965989355657,
            -0.3413286938386767,
            -0.3419359213060857,
            -0.34254133936576675,
            -0.34314494509795956,
            -0.3437467355931244,
            -0.34434670795197847,
            -0.34494485928547886,
            -0.3455411867148338,
            -0.34613568737150324,
            -0.3467283583972048,
            -0.34731919694390845,
            -0.3479082001738507,
            -0.3484953652595302,
            -0.34908068938370573,
            -0.34966416973941084,
            -0.35024580352994417,
            -0.35082558796888236,
            -0.35140352028007005,
            -0.35197959769763637,
            -0.35255381746598213,
            -0.3531261768397925,
            -0.3536966730840353,
            -0.35426530347396323,
            -0.3548320652951113,
            -0.3553969558433083,
            -0.3559599724246708,
            -0.35652111235560086,
            -0.3570803729627975,
            -0.3576377515832498,
            -0.35819324556424836,
            -0.3587468522633748,
            -0.3592985690485089,
            -0.3598483932978264,
            -0.3603963223998059,
            -0.36094235375322364,
            -0.36148648476715906,
            -0.36202871286098914,
            -0.3625690354643999,
            -0.36310745001737715,
            -0.3636439539702058,
            -0.3641785447834823,
            -0.3647112199281033,
            -0.36524197688527493,
            -0.36577081314650395,
            -0.36629772621360346,
            -0.3668227135986946,
            -0.3673457728242039,
            -0.36786690142286366,
            -0.3683860969377124,
            -0.3689033569220916,
            -0.3694186789396585,
            -0.36993206056436206,
            -0.3704434993804679,
            -0.37095299298254053,
            -0.37146053897545633,
            -0.37196613497438835,
            -0.3724697786048186,
            -0.3729714675025317,
            -0.3734711993136164,
            -0.37396897169446003,
            -0.3744647823117566,
            -0.3749586288425012,
            -0.3754505089739817,
            -0.37594042040379516,
            -0.376428360839834,
            -0.3769143280002854,
            -0.37739831961363585,
            -0.37788033341867133,
            -0.37836036716446386,
            -0.3788384186103823,
            -0.37931448552609465,
            -0.37978856569155267,
            -0.3802606568969991,
            -0.3807307569429723,
            -0.38119886364028244,
            -0.38166497481004463,
            -0.3821290882836438,
            -0.3825912019027577,
            -0.3830513135193375,
            -0.383509420995621,
            -0.3839655222041219,
            -0.3844196150276275,
            -0.38487169735920534,
            -0.3853217671021942,
            -0.38576982217020134,
            -0.3862158604871097,
            -0.38665987998706797,
            -0.38710187861448814,
            -0.3875418543240474,
            -0.3879798050806867,
            -0.38841572885960907,
            -0.3888496236462684,
            -0.38928148743638374,
            -0.38971131823592364,
            -0.3901391140611058,
            -0.39056487293840364,
            -0.3909885929045365,
            -0.39141027200646605,
            -0.3918299083013979,
            -0.39224749985678276,
            -0.39266304475030855,
            -0.39307654106989176,
            -0.393487986913694,
            -0.3938973803901029,
            -0.39430471961773256,
            -0.3947100027254289,
            -0.3951132278522617,
            -0.3955143931475159,
            -0.39591349677070425,
            -0.3963105368915515,
            -0.39670551168999657,
            -0.3970984193561876,
            -0.3974892580904898,
            -0.39787802610346407,
            -0.39826472161588145,
            -0.3986493428587128,
            -0.39903188807312545,
            -0.3994123555104844,
            -0.39979074343234416,
            -0.4001670501104544,
            -0.4005412738267449,
            -0.4009134128733359,
            -0.40128346555252553,
            -0.4016514301767933,
            -0.4020173050687904,
            -0.4023810885613463,
            -0.40274277899745664,
            -0.4031023747302839,
            -0.4034598741231598,
            -0.40381527554957236,
            -0.4041685773931698,
            -0.4045197780477555,
            -0.404868875917285,
            -0.40521586941586607,
            -0.40556075696774835,
            -0.40590353700733117,
            -0.4062442079791476,
            -0.4065827683378727,
            -0.4069192165483162,
            -0.40725355108541456,
            -0.4075857704342396,
            -0.4079158730899845,
            -0.4082438575579652,
            -0.4085697223536153,
            -0.40889346600248805,
            -0.4092150870402481,
            -0.40953458401267107,
            -0.4098519554756373,
            -0.4101671999951336,
            -0.4104803161472467,
            -0.41079130251815943,
            -0.4111001577041534,
            -0.41140688031159645,
            -0.41171146895694893,
            -0.4120139222667553,
            -0.4123142388776417,
            -0.41261241743631105,
            -0.41290845659954994,
            -0.413202355034209,
            -0.4134941114172139,
            -0.413783724435556,
            -0.4140711927862912,
            -0.41435651517653166,
            -0.41463969032345255,
            -0.4149207169542807,
            -0.41519959380629373,
            -0.4154763196268195,
            -0.41575089317322933,
            -0.4160233132129361,
            -0.41629357852339205,
            -0.4165616878920874,
            -0.41682764011654366,
            -0.4170914340043128,
            -0.41735306837297226,
            -0.4176125420501251,
            -0.4178698538733905,
            -0.4181250026904154,
            -0.41837798735884935,
            -0.4186288067463635,
            -0.4188774597306317,
            -0.41912394519933555,
            -0.4193682620501601,
            -0.41961040919078957,
            -0.41985038553890724,
            -0.4200881900221869,
            -0.4203238215782933,
            -0.42055727915488295,
            -0.420788561709596,
            -0.4210176682100558,
            -0.4212445976338626,
            -0.4214693489685953,
            -0.4216919212118079,
            -0.42191231337102325,
            -0.4221305244637325,
            -0.4223465535173939,
            -0.42256039956942876,
            -0.42277206166721565,
            -0.4229815388680925,
            -0.42318883023934883,
            -0.42339393485823223,
            -0.4235968518119333,
            -0.4237975801975896,
            -0.4239961191222876,
            -0.42419246770304647,
            -0.42438662506683283,
            -0.42457859035054296,
            -0.4247683627010094,
            -0.4249559412749931,
            -0.4251413252391874,
            -0.4253245137702077,
            -0.4255055060545927,
            -0.42568430128880436,
            -0.42586089867922006,
            -0.42603529744213686,
            -0.42620749680376224,
            -0.4263774960002141,
            -0.4265452942775217,
            -0.42671089089161923,
            -0.42687428510834563,
            -0.4270354762034408,
            -0.42719446346254675,
            -0.4273512461811986,
            -0.42750582366482964,
            -0.42765819522876347,
            -0.4278083601982188,
            -0.42795631790829824,
            -0.428102067703994,
            -0.4282456089401811,
            -0.4283869409816167,
            -0.428526063202938,
            -0.4286629749886614,
            -0.4287976757331821,
            -0.4289301648407626,
            -0.42906044172554436,
            -0.42918850581153756,
            -0.4293143565326178,
            -0.429437993332531,
            -0.4295594156648876,
            -0.429678622993159,
            -0.4297956147906805,
            -0.42991039054064534,
            -0.4300229497361055,
            -0.43013329187996807,
            -0.4302414164849951,
            -0.4303473230738036,
            -0.43045101117885876,
            -0.43055248034247723,
            -0.4306517301168242,
            -0.4307487600639113,
            -0.43084356975559535,
            -0.4309361587735769,
            -0.43102652670939723,
            -0.43111467316444346,
            -0.4312005977499392,
            -0.43128430008694435,
            -0.4313657798063591,
            -0.4314450365489207,
            -0.43152206996519615,
            -0.4315968797155908,
            -0.4316694654703389,
            -0.43173982690951,
            -0.43180796372299723,
            -0.4318738756105288,
            -0.43193756228165736,
            -0.43199902345576535,
            -0.43205825886205806,
            -0.4321152682395683,
            -0.4321700513371518,
            -0.4322226079134891,
            -0.4322729377370804,
            -0.4323210405862509,
            -0.4323669162491441,
            -0.43241056452372506,
            -0.4324519852177786,
            -0.4324911781489086,
            -0.4325281431445336,
            -0.43256288004189514,
            -0.4325953886880483,
            -0.4326256689398653,
            -0.4326537206640351,
            -0.4326795437370617,
            -0.43270313804526295,
            -0.4327245034847751,
            -0.43274363996154447,
            -0.43276054739133246,
            -0.4327752256997167,
            -0.4327876748220864,
            -0.43279789470364494,
            -0.43280588529940606,
            -0.43281164657419907,
            -0.4328151785026666,
            -0.43281648106926157,
            -0.4328155542682504,
            -0.43281239810371314,
            -0.43280701258954185,
            -0.4327993977494407,
            -0.4327895536169279,
            -0.4327774802353323,
            -0.4327631776577979,
            -0.43274664594728235,
            -0.432727885176554,
            -0.4327068954281977,
            -0.43268367679460934,
            -0.43265822937800286,
            -0.4326305532904049,
            -0.43260064865365494,
            -0.43256851559941145,
            -0.43253415426914615,
            -0.43249756481415,
            -0.4324587473955297,
            -0.432417702184208,
            -0.43237442936092657,
            -0.4323289291162473,
            -0.43228120165054973,
            -0.4322312471740331,
            -0.43217906590671934,
            -0.43212465807845074,
            -0.43206802392889215,
            -0.4320091637075311,
            -0.43194807767368015,
            -0.431884766096477,
            -0.4318192292548839,
            -0.4317514674376907,
            -0.43168148094351433,
            -0.4316092700808002,
            -0.43153483516782754,
            -0.431458176532701,
            -0.4313792945133614,
            -0.4312981894575808,
            -0.43121486172296497,
            -0.4311293116769584,
            -0.43104153969683995,
            -0.43095154616972753,
            -0.4308593314925781,
            -0.43076489607219065,
            -0.4306682403252033,
            -0.4305693646781023,
            -0.4304682695672154,
            -0.4303649554387187,
            -0.4302594227486354,
            -0.43015167196283777,
            -0.43004170355705035,
            -0.42992951801685053,
            -0.42981511583766785,
            -0.42969849752479095,
            -0.429579663593365,
            -0.4294586145683908,
            -0.42933535098473646,
            -0.4292098733871282,
            -0.4290821823301586,
            -0.4289522783782857,
            -0.4288201621058376,
            -0.42868583409701183,
            -0.4285492949458763,
            -0.4284105452563745,
            -0.4282695856423267,
            -0.4281264167274285,
            -0.4279810391452566,
            -0.4278334535392712,
            -0.42768366056281343,
            -0.42753166087911376,
            -0.42737745516128833,
            -0.4272210440923462,
            -0.427062428365184,
            -0.42690160868260063,
            -0.42673858575728363,
            -0.426573360311827,
            -0.4264059330787226,
            -0.4262363048003641,
            -0.4260644762290559,
            -0.42589044812700705,
            -0.4257142212663392,
            -0.4255357964290855,
            -0.4253551744071966,
            -0.4251723560025396,
            -0.4249873420269007,
            -0.4248001333019936,
            -0.4246107306594536,
            -0.4244191349408436,
            -0.4242253469976575,
            -0.42402936769132227,
            -0.42383119789320356,
            -0.42363083848459865,
            -0.42342829035674984,
            -0.4232235544108426,
            -0.42301663155800723,
            -0.4228075227193237,
            -0.42259622882582126,
            -0.42238275081848475,
            -0.4221670896482578,
            -0.42194924627603825,
            -0.42172922167269145,
            -0.4215070168190443,
            -0.4212826327058935,
            -0.4210560703340041,
            -0.42082733071411804,
            -0.42059641486695165,
            -0.4203633238231973,
            -0.42012805862353536,
            -0.41989062031862506,
            -0.4196510099691188,
            -0.4194092286456551,
            -0.4191652774288686,
            -0.41891915740939095,
            -0.4186708696878487,
            -0.4184204153748768,
            -0.4181677955911112,
            -0.41791301146719856,
            -0.4176560641437946,
            -0.41739695477157174,
            -0.41713568451121685,
            -0.4168722545334387,
            -0.41660666601897123,
            -0.4163389201585705,
            -0.41606901815302677,
            -0.41579696121315685,
            -0.41552275055981797,
            -0.415246387423904,
            -0.4149678730463481,
            -0.4146872086781347,
            -0.41440439558028724,
            -0.4141194350238884,
            -0.41383232829006605,
            -0.41354307667001133,
            -0.41325168146497393,
            -0.41295814398626557,
            -0.41266246555526714,
            -0.4123646475034247,
            -0.41206469117225836,
            -0.4117625979133627,
            -0.4114583690884139,
            -0.4111520060691694,
            -0.4108435102374694,
            -0.41053288298524077,
            -0.4102201257145051,
            -0.40990523983737653,
            -0.40958822677606427,
            -0.409269087962883,
            -0.40894782484024506,
            -0.40862443886067323,
            -0.40829893148679736,
            -0.40797130419136246,
            -0.40764155845722416,
            -0.4073096957773655,
            -0.40697571765488316,
            -0.40663962560300426,
            -0.4063014211450774,
            -0.40596110581458894,
            -0.40561868115515703,
            -0.4052741487205353,
            -0.40492751007461997,
            -0.40457876679144655,
            -0.4042279204551985,
            -0.40387497266021405,
            -0.40351992501097095,
            -0.40316277912211373,
            -0.4028035366184397,
            -0.4024421991349077,
            -0.4020787683166374,
            -0.4017132458189212,
            -0.40134563330721484,
            -0.40097593245715385,
            -0.40060414495454183,
            -0.4002302724953642,
            -0.3998543167857871,
            -0.3994762795421587,
            -0.39909616249101726,
            -0.398713967369089,
            -0.39832969592329037,
            -0.3979433499107358,
            -0.39755493109873413,
            -0.39716444126479805,
            -0.39677188219664167,
            -0.39637725569218407,
            -0.3959805635595541,
            -0.39558180761708905,
            -0.39518098969334636,
            -0.39477811162709037,
            -0.39437317526731047,
            -0.39396618247321635,
            -0.39355713511423973,
            -0.3931460350700391,
            -0.3927328842305049,
            -0.392317684495753,
            -0.39190043777613615,
            -0.3914811459922437,
            -0.3910598110749012,
            -0.39063643496517536,
            -0.39021101961437665,
            -0.38978356698405847,
            -0.38935407904602176,
            -0.3889225577823191,
            -0.3884890051852545,
            -0.38805342325738346,
            -0.3876158140115183,
            -0.38717617947073035,
            -0.3867345216683481,
            -0.38629084264796465,
            -0.3858451444634353,
            -0.38539742917888165,
            -0.38494769886869357,
            -0.3844959556175313,
            -0.38404220152032187,
            -0.3835864386822709,
            -0.3831286692188524,
            -0.38266889525582437,
            -0.382207118929218,
            -0.38174334238534563,
            -0.381277567780801,
            -0.3808097972824589,
            -0.3803400330674782,
            -0.3798682773233098,
            -0.3793945322476841,
            -0.37891880004862133,
            -0.3784410829444365,
            -0.3779613831637294,
            -0.37747970294539535,
            -0.3769960445386224,
            -0.37651041020289555,
            -0.37602280220798867,
            -0.37553322283398105,
            -0.37504167437124203,
            -0.374548159120445,
            -0.37405267939255743,
            -0.37355523750885294,
            -0.3730558358009024,
            -0.37255447661057906,
            -0.3720511622900584,
            -0.37154589520181824,
            -0.37103867771864196,
            -0.37052951222361663,
            -0.37001840111013445,
            -0.36950534678188823,
            -0.3689903516528814,
            -0.3684734181474189,
            -0.36795454870011357,
            -0.367433745755885,
            -0.3669110117699583,
            -0.3663863492078623,
            -0.36585976054543257,
            -0.365331248268815,
            -0.3648008148744589,
            -0.3642684628691138,
            -0.3637341947698427,
            -0.36319801310401145,
            -0.36265992040928774,
            -0.3621199192336458,
            -0.3615780121353641,
            -0.3610342016830229,
            -0.36048849045550907,
            -0.3599408810420037,
            -0.35939137604199484,
            -0.3588399780652709,
            -0.35828668973191613,
            -0.3577315136723165,
            -0.3571744525271546,
            -0.35661550894740957,
            -0.3560546855943506,
            -0.3554919851395448,
            -0.35492741026485636,
            -0.3543609636624337,
            -0.35379264803471533,
            -0.3532224660944338,
            -0.3526504205645982,
            -0.3520765141785102,
            -0.3515007496797533,
            -0.35092312982218865,
            -0.35034365736996015,
            -0.3497623350974882,
            -0.34917916578946684,
            -0.3485941522408614,
            -0.34800729725691304,
            -0.3474186036531276,
            -0.3468280742552804,
            -0.34623571189940167,
            -0.3456415194317961,
            -0.34504549970901227,
            -0.34444765559786517,
            -0.34384798997542104,
            -0.34324650572898946,
            -0.34264320575613305,
            -0.34203809296465776,
            -0.3414311702726063,
            -0.3408224406082635,
            -0.340211906910148,
            -0.3395995721270082,
            -0.33898543921781615,
            -0.3383695111517736,
            -0.337751790908301,
            -0.33713228147703067,
            -0.3365109858578148,
            -0.335887907060711,
            -0.33526304810597957,
            -0.3346364120240795,
            -0.3340080018556737,
            -0.33337782065161004,
            -0.3327458714729288,
            -0.3321121573908504,
            -0.3314766814867743,
            -0.33083944685227534,
            -0.3302004565890949,
            -0.3295597138091414,
            -0.3289172216344817,
            -0.32827298319733533,
            -0.32762700164007413,
            -0.3269792801152124,
            -0.3263298217854012,
            -0.32567862982342705,
            -0.32502570741220393,
            -0.3243710577447657,
            -0.3237146840242663,
            -0.32305658946396726,
            -0.3223967772872324,
            -0.3217352507275312,
            -0.32107201302841815,
            -0.3204070674435369,
            -0.31974041723661256,
            -0.3190720656814401,
            -0.3184020160618828,
            -0.31773027167186285,
            -0.317056835815358,
            -0.316381711806393,
            -0.31570490296902626,
            -0.31502641263735637,
            -0.31434624415550233,
            -0.31366440087759895,
            -0.3129808861678006,
            -0.3122957034002544,
            -0.31160885595910887,
            -0.31092034723850176,
            -0.31023018064254315,
            -0.3095383595853194,
            -0.3088448874908809,
            -0.30814976779323844,
            -0.30745300393634145,
            -0.30675459937408,
            -0.30605455757028144,
            -0.30535288199868954,
            -0.30464957614296195,
            -0.303944643496659,
            -0.3032380875632438,
            -0.3025299118560541,
            -0.30182011989831437,
            -0.3011087152231157,
            -0.300395701373402,
            -0.2996810819019696,
            -0.29896486037145703,
            -0.29824704035432786,
            -0.29752762543286887,
            -0.2968066191991706,
            -0.29608402525513045,
            -0.29535984721243,
            -0.29463408869253405,
            -0.2939067533266716,
            -0.2931778447558299,
            -0.2924473666307474,
            -0.2917153226118908,
            -0.2909817163694628,
            -0.2902465515833776,
            -0.28950983194324437,
            -0.28877156114837393,
            -0.2880317429077498,
            -0.2872903809400313,
            -0.2865474789735321,
            -0.2858030407462072,
            -0.2850570700056498,
            -0.2843095705090777,
            -0.28356054602330516,
            -0.28281000032476006,
            -0.28205793719944006,
            -0.28130436044292406,
            -0.2805492738603494,
            -0.279792681266396,
            -0.27903458648527607,
            -0.27827499335072947,
            -0.2775139057059973,
            -0.2767513274038133,
            -0.27598726230640364,
            -0.27522171428544845,
            -0.27445468722208577,
            -0.2736861850068926,
            -0.2729162115398711,
            -0.27214477073044124,
            -0.2713718664974087,
            -0.2705975027689746,
            -0.2698216834826996,
            -0.26904441258549977,
            -0.2682656940336342,
            -0.2674855317926857,
            -0.26670392983754343,
            -0.26592089215239134,
            -0.2651364227307002,
            -0.2643505255751868,
            -0.2635632046978377,
            -0.2627744641198549,
            -0.26198430787166976,
            -0.26119273999290726,
            -0.2603997645323791,
            -0.2596053855480653,
            -0.2588096071070968,
            -0.2580124332857424,
            -0.2572138681693993,
            -0.25641391585254997,
            -0.2556125804387787,
            -0.2548098660407267,
            -0.25400577678009484,
            -0.25320031678761423,
            -0.25239349020304325,
            -0.25158530117512545,
            -0.250775753861598,
            -0.24996485242915775,
            -0.2491526010534471,
            -0.2483390039190444,
            -0.24752406521943202,
            -0.24670778915698308,
            -0.24589017994294834,
            -0.24507124179743564,
            -0.24425097894938527,
            -0.24342939563655933,
            -0.24260649610551213,
            -0.2417822846115853,
            -0.24095676541887548,
            -0.24012994280022315,
            -0.2393018210371883,
            -0.23847240442003828,
            -0.23764169724771544,
            -0.23680970382782784,
            -0.23597642847662567,
            -0.23514187551898066,
            -0.23430604928836798,
            -0.2334689541268419,
            -0.23263059438501768,
            -0.23179097442205426,
            -0.2309500986056258,
            -0.23010797131189795,
            -0.2292645969255343,
            -0.2284199798396312,
            -0.22757412445572842,
            -0.22672703518378584,
            -0.22587871644214413,
            -0.2250291726575114,
            -0.22417840826495825,
            -0.22332642770786734,
            -0.22247323543792716,
            -0.22161883591510476,
            -0.22076323360763353,
            -0.21990643299197765,
            -0.21904843855280834,
            -0.2181892547829952,
            -0.2173288861835765,
            -0.21646733726372222,
            -0.21560461254073982,
            -0.21474071654001725,
            -0.21387565379502238,
            -0.21300942884727816,
            -0.21214204624632635,
            -0.21127351054971247,
            -0.21040382632296656,
            -0.20953299813956136,
            -0.2086610305809017,
            -0.2077879282363046,
            -0.206913695702957,
            -0.2060383375859124,
            -0.2051618584980418,
            -0.20428426306003405,
            -0.20340555590034906,
            -0.202525741655203,
            -0.20164482496854524,
            -0.20076281049202882,
            -0.19987970288497658,
            -0.19899550681438033,
            -0.19811022695483976,
            -0.19722386798856342,
            -0.19633643460533456,
            -0.1954479315024839,
            -0.19455836338486082,
            -0.1936677349648079,
            -0.19277605096214034,
            -0.191883316104107,
            -0.19098953512538053,
            -0.19009471276800616,
            -0.18919885378140713,
            -0.18830196292231555,
            -0.18740404495478905,
            -0.18650510465014783,
            -0.1856051467869661,
            -0.18470417615103588,
            -0.18380219753534774,
            -0.18289921574005139,
            -0.18199523557243855,
            -0.18109026184689572,
            -0.18018429938490302,
            -0.17927735301498032,
            -0.17836942757268218,
            -0.17746052790054173,
            -0.17655065884805823,
            -0.17563982527167527,
            -0.17472803203472578,
            -0.17381528400743007,
            -0.17290158606685213,
            -0.17198694309687096,
            -0.17107135998814665,
            -0.17015484163810418,
            -0.169237392950884,
            -0.16831901883733558,
            -0.16739972421495977,
            -0.1664795140079073,
            -0.16555839314692286,
            -0.16463636656932665,
            -0.16371343921898596,
            -0.16278961604626996,
            -0.16186490200803946,
            -0.16093930206760615,
            -0.1600128211946892,
            -0.15908546436539894,
            -0.15815723656220768,
            -0.15722814277389782,
            -0.15629818799556083,
            -0.15536737722853358,
            -0.15443571548038795,
            -0.1535032077648862,
            -0.15256985910196177,
            -0.15163567451767007,
            -0.15070065904417435,
            -0.14976481771969577,
            -0.14882815558849152,
            -0.14789067770082057,
            -0.14695238911290429,
            -0.14601329488690332,
            -0.14507340009088435,
            -0.1441327097987664,
            -0.14319122909031431,
            -0.14224896305109413,
            -0.1413059167724267,
            -0.14036209535138305,
            -0.13941750389072133,
            -0.13847214749887213,
            -0.1375260312898925,
            -0.13657916038344506,
            -0.1356315399047382,
            -0.13468317498452728,
            -0.13373407075904836,
            -0.13278423237001175,
            -0.13183366496453447,
            -0.13088237369513622,
            -0.12993036371968375,
            -0.1289776402013669,
            -0.1280242083086615,
            -0.12707007321529157,
            -0.1261152401001896,
            -0.12515971414747815,
            -0.12420350054641671,
            -0.123246604491363,
            -0.12228903118176077,
            -0.12133078582208334,
            -0.1203718736218029,
            -0.11941229979535112,
            -0.11845206956209932,
            -0.11749118814629551,
            -0.11652966077705185,
            -0.11556749268830012,
            -0.1146046891187479,
            -0.11364125531184627,
            -0.1126771965157621,
            -0.11171251798332706,
            -0.11074722497201564,
            -0.10978132274389042,
            -0.10881481656558387,
            -0.10784771170824449,
            -0.10688001344750336,
            -0.10591172706345038,
            -0.10494285784058438,
            -0.1039734110677729,
            -0.10300339203822319,
            -0.1020328060494385,
            -0.10106165840318243,
            -0.1000899544054464,
            -0.09911769936639375,
            -0.09814489860034588,
            -0.09717155742573395,
            -0.09619768116504814,
            -0.09522327514481586,
            -0.09424834469556322,
            -0.09327289515175802,
            -0.09229693185179753,
            -0.09132046013794505,
            -0.09034348535631623,
            -0.08936601285681281,
            -0.0883880479931055,
            -0.08740959612258475,
            -0.08643066260632752,
            -0.08545125280904499,
            -0.08447137209906708,
            -0.08349102584827764,
            -0.08251021943208947,
            -0.08152895822941032,
            -0.08054724762258055,
            -0.07956509299735959,
            -0.07858249974287494,
            -0.07759947325157401,
            -0.07661601891920246,
            -0.07563214214474294,
            -0.07464784833039739,
            -0.07366314288153958,
            -0.07267803120665904,
            -0.07169251871734292,
            -0.07070661082822972,
            -0.06972031295695576,
            -0.06873363052413535,
            -0.06774656895330704,
            -0.06675913367089609,
            -0.06577133010617965,
            -0.06478316369123499,
            -0.06379463986090206,
            -0.06280576405275996,
            -0.061816541707060996,
            -0.06082697826670589,
            -0.05983707917719053,
            -0.05884684988659262,
            -0.05785629584548246,
            -0.0568654225069416,
            -0.05587423532646187,
            -0.05488273976195378,
            -0.05389094127367885,
            -0.0528988453242142,
            -0.051906457378407996,
            -0.05091378290334511,
            -0.049920827368302646,
            -0.048927596244714225,
            -0.04793409500611111,
            -0.0469403291281033,
            -0.04594630408832061,
            -0.0449520253663768,
            -0.04395749844383517,
            -0.042962728804162326,
            -0.04196772193267814,
            -0.04097248331651859,
            -0.0399770184446062,
            -0.03898133280758963,
            -0.03798543189781794,
            -0.03698932120929041,
            -0.03599300623761403,
            -0.03499649247995446,
            -0.03399978543502193,
            -0.033002890602992455,
            -0.03200581348549619,
            -0.031008559585556775,
            -0.03001113440755891,
            -0.02901354345720056,
            -0.028015792241447634,
            -0.027017886268511888,
            -0.0260198310477772,
            -0.025021632089785178,
            -0.024023294906185932,
            -0.023024825009678403,
            -0.022026227913988228,
            -0.021027509133826176
        ]
    ]
}

==> anc/gamma2_compare_0_0.json <==
{
    "T": 0.0,
    "mu": 0,
    "sigma": 1.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.3183098861837907,
            0.31831253873964643,
            0.3183204960889408,
            0.31833375727693525,
            0.31835232071288794,
            0.3183761841706922,
            0.3184053447898469,
            0.3184397990766916,
            0.31847954290587976,
            0.3185245715221465,
            0.3185748795423495,
            0.3186304609577381,
            0.31869130913652954,
            0.31875741682671427,
            0.31882877615913324,
            0.31890537865079965,
            0.31898721520848894,
            0.31907427613255557,
            0.319166551121016,
            0.3192640292738556,
            0.3193666990975884,
            0.31947454851003404,
            0.31958756484533757,
            0.31970573485920567,
            0.31982904473436746,
            0.31995748008624786,
            0.32009102596884903,
            0.32022966688084076,
            0.3203733867718514,
            0.3205221690489458,
            0.3206759965833006,
            0.32083485171705795,
            0.32099871627035453,
            0.32116757154852765,
            0.32134139834948067,
            0.3215201769712137,
            0.321703887219499,
            0.3218925084157129,
            0.3220860194047991,
            0.32228439856337343,
            0.32248762380795043,
            0.3226956726032944,
            0.3229085219708848,
            0.3231261484974875,
            0.3233485283438317,
            0.3235756372533769,
            0.3238074505611724,
            0.32404394320279833,
            0.3242850897233773,
            0.32453086428666356,
            0.32478124068418646,
            0.3250361923444553,
            0.3252956923422111,
            0.3255597134077235,
            0.3258282279361222,
            0.3261012079967635,
            0.32637862534261775,
            0.32666045141967653,
            0.3269466573763746,
            0.3272372140730146,
            0.327532092091199,
            0.32783126174324956,
            0.3281346930816246,
            0.3284423559083143,
            0.3287542197842184,
            0.3290702540384972,
            0.3293904277778892,
            0.3297147098959946,
            0.3300430690825172,
            0.3303754738324575,
            0.33071189245525867,
            0.33105229308389506,
            0.3313966436839012,
            0.3317449120623384,
            0.3320970658766922,
            0.33245307264369706,
            0.33281289974808814,
            0.33317651445127017,
            0.3335438838999069,
            0.3339149751344219,
            0.3342897550974102,
            0.3346681906419572,
            0.33505024853986415,
            0.33543589548977215,
            0.3358250981251862,
            0.3362178230223963,
            0.3366140367082918,
            0.33701370566806726,
            0.33741679635281885,
            0.33782327518702776,
            0.3382331085759286,
            0.338646262912763,
            0.3390627045859156,
            0.3394823999859304,
            0.3399053155124064,
            0.34033141758077323,
            0.34076067262894233,
            0.34119304712383575,
            0.3416285075677899,
            0.34206702050483445,
            0.34250855252684503,
            0.3429530702795697,
            0.34340054046852886,
            0.3438509298647875,
            0.3443042053106022,
            0.34476033372493664,
            0.3452192821088548,
            0.34568101755078307,
            0.3461455072316477,
            0.3466127184298829,
            0.3470826185263153,
            0.34755517500892047,
            0.34803035547745464,
            0.34850812764796013,
            0.34898845935715,
            0.34947131856666414,
            0.3499566733672069,
            0.35044449198256017,
            0.3509347427734775,
            0.3514273942414551,
            0.351922415032388,
            0.3524197739401049,
            0.35291943990978747,
            0.35342138204127427,
            0.3539255695922506,
            0.3544319719813232,
            0.35494055879098696,
            0.3554512997704769,
            0.35596416483851395,
            0.35647912408594223,
            0.35699614777826044,
            0.35751520635804734,
            0.3580362704472857,
            0.3585593108495832,
            0.35908429855229407,
            0.35961120472854063,
            0.36014000073914065,
            0.36067065813443544,
            0.36120314865602743,
            0.36173744423842347,
            0.3622735170105885,
            0.36281133929740983,
            0.3633508836210746,
            0.3638921227023604,
            0.3644350294618428,
            0.36497957702102113,
            0.36552573870336164,
            0.36607348803526324,
            0.3666227987469445,
            0.3671736447732564,
            0.3677260002544193,
            0.36827983953668847,
            0.36883513717294814,
            0.3693918679232362,
            0.36995000675520234,
            0.37050952884449834,
            0.3710704095751052,
            0.37163262453959667,
            0.3721961495393419,
            0.37276096058464764,
            0.3733270338948432,
            0.3738943458983069,
            0.3744628732324399,
            0.37503259274358314,
            0.37560348148688477,
            0.37617551672611427,
            0.3767486759334304,
            0.3773229367890969,
            0.3778982771811555,
            0.37847467520505135,
            0.3790521091632162,
            0.3796305575646072,
            0.3802099991242063,
            0.38079041276247905,
            0.3813717776047947,
            0.3819540729808092,
            0.38253727842381174,
            0.3831213736700376,
            0.38370633865794584,
            0.38429215352746465,
            0.38487879861920715,
            0.385466254473655,
            0.38605450183031426,
            0.38664352162684185,
            0.38723329499814707,
            0.3878238032754655,
            0.3884150279854093,
            0.3890069508489933,
            0.3895995537806383,
            0.3901928188871522,
            0.3907867284666909,
            0.3913812650076993,
            0.3919764111878327,
            0.39257214987286027,
            0.3931684641155515,
            0.393765337154546,
            0.39436275241320784,
            0.3949606934984655,
            0.3955591441996372,
            0.3961580884872428,
            0.39675751051180486,
            0.3973573946026358,
            0.39795772526661627,
            0.3985584871869612,
            0.3991596652219784,
            0.39976124440381555,
            0.4003632099372017,
            0.40096554719817945,
            0.4015682417328303,
            0.4021712792559938,
            0.4027746456499815,
            0.40337832696328346,
            0.40398230940927277,
            0.4045865793649037,
            0.4051911233694082,
            0.4057959281229863,
            0.40640098048549683,
            0.40700626747514423,
            0.4076117762671638,
            0.40821749419250597,
            0.4088234087365195,
            0.4094295075376344,
            0.410035778386044,
            0.4106422092223886,
            0.4112487881364386,
            0.41185550336578014,
            0.4124623432944998,
            0.4130692964518742,
            0.413676351511059,
            0.41428349728778174,
            0.41489072273903665,
            0.41549801696178373,
            0.416105369191649,
            0.4167127688016308,
            0.41732020530080777,
            0.41792766833305317,
            0.4185351476757507,
            0.4191426332385174,
            0.4197501150619306,
            0.42035758331625955,
            0.4209650283002022,
            0.4215724404396282,
            0.4221798102863269,
            0.4227871285167608,
            0.4233943859308265,
            0.4240015734506201,
            0.42460868211921,
            0.42521570309941553,
            0.425822627672593,
            0.4264294472374269,
            0.4270361533087306,
            0.4276427375162518,
            0.42824919160348535,
            0.4288555074264946,
            0.42946167695273924,
            0.43006769225991026,
            0.43067354553477316,
            0.43127922907201843,
            0.4318847352731203,
            0.43249005664520157,
            0.4330951857999089,
            0.433700115452294,
            0.4343048384197034,
            0.43490934762067657,
            0.4355136360738522,
            0.4361176968968816,
            0.43672152330535174,
            0.43732510861171586,
            0.4379284462242318,
            0.4385315296459097,
            0.43913435247346766,
            0.4397369083962948,
            0.4403391911954244,
            0.4409411947425143,
            0.4415429129988359,
            0.4421443400142719,
            0.4427454699263215,
            0.4433462969591164,
            0.44394681542244196,
            0.44454701971076943,
            0.4451469043022953,
            0.44574646375798976,
            0.44634569272065283,
            0.4469445859139805,
            0.4475431381416361,
            0.44814134428633445,
            0.44873919930893025,
            0.44933669824751776,
            0.44993383621653626,
            0.4505306084058874,
            0.45112701008005623,
            0.4517230365772449,
            0.452318683308511,
            0.45291394575691724,
            0.4535088194766862,
            0.45410330009236594,
            0.45469738329800197,
            0.45529106485631826,
            0.45588434059790484,
            0.4564772064204159,
            0.45706965828777313,
            0.45766169222937914,
            0.4582533043393366,
            0.4588444907756776,
            0.45943524775959893,
            0.460025571574706,
            0.4606154585662638,
            0.46120490514045653,
            0.46179390776365364,
            0.4623824629616842
        ]
    ]
}

==> anc/gamma2_compare_0_1.json <==
{
    "T": 0.3,
    "mu": 0,
    "sigma": 0.9448348976497556,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            NaN,
            0.2546486115868181,
            0.25466032335860433,
            0.25467984114660874,
            0.25470716220415857,
            0.2547422826874706,
            0.2547851976572461,
            0.25483590108093707,
            0.25489438583389146,
            0.2549606437048952,
            0.25503466539689307,
            0.25511644053207605,
            0.25520595765584947,
            0.25530320424148056,
            0.25540816669518146,
            0.25552083036161083,
            0.25564117952980986,
            0.25576919743953314,
            0.2559048662880062,
            0.2560481672370845,
            0.25619908042080974,
            0.25635758495336436,
            0.25652365893741425,
            0.2566972794728342,
            0.2568784226657824,
            0.2570670636382267,
            0.25726317653770925,
            0.25746673454756613,
            0.25767770989744915,
            0.2578960738741945,
            0.2581217968330244,
            0.25835484820906723,
            0.25859519652919544,
            0.2588428094241682,
            0.2590976536410697,
            0.25935969505603446,
            0.2596288986872549,
            0.259905228708255,
            0.2601886484614265,
            0.26047912047181254,
            0.2607766064611332,
            0.2610810673620453,
            0.26139246333261856,
            0.2617107537710267,
            0.2620358973304381,
            0.2623678519340986,
            0.26270657479059456,
            0.26305202240928793,
            0.26340415061591094,
            0.26376291456831436,
            0.26412826877235146,
            0.2645001670978921,
            0.2648785627949681,
            0.26526340851001073,
            0.26565465630220025,
            0.2660522576599018,
            0.2664561635171786,
            0.2668663242703769,
            0.26728268979476955,
            0.26770520946124937,
            0.26813383215306097,
            0.26856850628256457,
            0.2690091798080185,
            0.26945580025037447,
            0.2699083147100722,
            0.2703666698838269,
            0.27083081208140203,
            0.27130068724235257,
            0.2717762409527343,
            0.27225741846177703,
            0.2727441646984903,
            0.2732364242882237,
            0.27373414156915077,
            0.2742372606086779,
            0.27474572521976814,
            0.27525947897717357,
            0.2757784652335672,
            0.2763026271355671,
            0.2768319076396471,
            0.27736624952792566,
            0.2779055954238267,
            0.27844988780406377,
            0.2789990690317329,
            0.2795530813361358,
            0.28011186686327894,
            0.28067536767309226,
            0.2812435257577323,
            0.28181628305617124,
            0.28239358146862104,
            0.2829753628707607,
            0.28356156912779545,
            0.2841521421083193,
            0.2847470236979843,
            0.2853461558129758,
            0.2859494804132827,
            0.28655693951576705,
            0.2871684752070222,
            0.2877840296560223,
            0.2884035451265556,
            0.28902696398944133,
            0.289654228734527,
            0.29028528198246417,
            0.2909200664962579,
            0.2915585251925926,
            0.2922006011529279,
            0.29284623763436574,
            0.29349537808028486,
            0.29414796613074556,
            0.2948039456326574,
            0.2954632606497206,
            0.2961258554721148,
            0.2967916746259754,
            0.29746066288261774,
            0.2981327652675296,
            0.2988079270691283,
            0.29948609384728103,
            0.30016721144159075,
            0.3008512259794441,
            0.30153808388382686,
            0.3022277318809038,
            0.30292011700736754,
            0.3036151866175511,
            0.3043128883903137,
            0.3050131703356946,
            0.30571598080133455,
            0.3064212684786805,
            0.3071289824089533,
            0.30783907198890004,
            0.3085514869763173,
            0.30926617749536,
            0.3099830940416301,
            0.310702187487048,
            0.311423409084512,
            0.3121467104723447,
            0.31287204367853505,
            0.3135993611247533,
            0.31432861563020503,
            0.3150597604152303,
            0.31579274910474114,
            0.3165275357314482,
            0.3172640747388954,
            0.31800232098430453,
            0.3187422297412303,
            0.3194837567020318,
            0.3202268579801597,
            0.3209714901122656,
            0.3217176100601341,
            0.3224651752124416,
            0.3232141433863455,
            0.3239644728289042,
            0.3247161222183358,
            0.32546905066511295,
            0.32622321771290214,
            0.3269785833393466,
            0.3277351079566976,
            0.32849275241230336,
            0.3292514779889367,
            0.3300112464050017,
            0.33077201981458637,
            0.33153376080738667,
            0.33229643240849427,
            0.3330599980780489,
            0.33382442171080257,
            0.3345896676355073,
            0.33535570061416836,
            0.33612248584129883,
            0.33688998894292776,
            0.33765817597556275,
            0.33842701342503295,
            0.33919646820522725,
            0.3399665076567319,
            0.3407370995453688,
            0.3415082120606389,
            0.3422798138140737,
            0.34305187383749514,
            0.3438243615811911,
            0.34459724691200855,
            0.3453705001113582,
            0.3461440918731518,
            0.3469179933016545,
            0.347692175909271,
            0.34846661161425757,
            0.34924127273836936,
            0.35001613200444137,
            0.3507911625339078,
            0.35156633784429664,
            0.3523416318464956,
            0.3531170188423028,
            0.35389247352158887,
            0.3546679709595748,
            0.355443486614032,
            0.35621899632243376,
            0.35699447629906594,
            0.35776990313209706,
            0.35854525378060703,
            0.35932050557158357,
            0.36009563619688045,
            0.36087062371014594,
            0.3616454465237195,
            0.36242008340550147,
            0.3631945134757942,
            0.36396871620412063,
            0.36474267140602,
            0.36551635923982134,
            0.36628976020339804,
            0.36706285513125303,
            0.36783562518950963,
            0.3686080518760779,
            0.3693801170138948,
            0.37015180274933046,
            0.3709230915485241,
            0.37169396619404693,
            0.3724644097815631,
            0.37323440571648475,
            0.3740039377106237,
            0.3747729897788379,
            0.3755415462356818,
            0.3763095916920514,
            0.3770771110518345,
            0.37784408950856063,
            0.37861051254205563,
            0.37937636591510243,
            0.3801416356701047,
            0.38090630812575765,
            0.38167036987373093,
            0.3824338077753529,
            0.3831966089583112,
            0.3839587608133597,
            0.3847202509910395,
            0.3854810673984095,
            0.3862411981957927,
            0.3870006317935357,
            0.3877593568487821,
            0.38851736226225525,
            0.3892746371750777,
            0.39003117096557827,
            0.39078695324613755,
            0.39154197386004425,
            0.39229622287836957,
            0.3930496905968625,
            0.39380236753286346,
            0.39455424442223763,
            0.3953053122163306,
            0.3960555620789438,
            0.39680498538333175,
            0.3975535737092216,
            0.39830131883985165,
            0.39904821275903984,
            0.39979424764826776,
            0.4005394158837913,
            0.40128371003377644,
            0.40202712285545467,
            0.40276964729230735,
            0.4035112764712702,
            0.4042520036999673,
            0.404991822463965,
            0.40573072642405456,
            0.40646870941355634,
            0.4072057654356594,
            0.4079418886607676,
            0.4086770734238925,
            0.40941131422205895,
            0.4101446057117413,
            0.41087694270632474,
            0.4116083201735924,
            0.4123387332332401,
            0.41306817715441535,
            0.41379664735328514,
            0.4145241393906276,
            0.4152506489694515,
            0.4159761719326428,
            0.41670070426063494,
            0.41742424206910594,
            0.4181467816067106,
            0.4188683192528209,
            0.4195888515153101,
            0.42030837502835383,
            0.42102688655026016,
            0.42174438296132566,
            0.42246086126171617,
            0.4231763185693753,
            0.42389075211795746,
            0.42460415925478656,
            0.42531653743884207,
            0.426027884238768,
            0.4267381973309088,
            0.427447474497373,
            0.4281557136241127,
            0.4288629126990432,
            0.4295690698101727,
            0.4302741831437653,
            0.4309782509825264,
            0.4316812717038117,
            0.4323832437778618,
            0.4330841657660591,
            0.4337840363192111,
            0.4344828541758549,
            0.4351806181605872,
            0.43587732718241606,
            0.43657298023314045,
            0.4372675763857358,
            0.4379611147928,
            0.438653594684974,
            0.4393450153694206,
            0.44003537622831074,
            0.44072467671733506,
            0.441412916364236,
            0.4421000947673636,
            0.44278621159425036,
            0.44347126658021
        ]
    ]
}

==> anc/gamma2_compare_0_2.json <==
{
    "T": 0.5669329586555488,
    "mu": 0,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.0,
            5.2769962775637246e-06,
            2.1107508505690924e-05,
            4.7490106833867566e-05,
            8.442240898200214e-05,
            0.00013190108022237976,
            0.00018992183447869753,
            0.000258479435268437,
            0.00033756769693452267,
            0.00042717948610003324,
            0.0005273067233438886,
            0.0006379403850990456,
            0.0007590705057705957,
            0.0008906861800731035,
            0.001032775565587145,
            0.0011853258855322917,
            0.0013483234317572196,
            0.0015217535679440545,
            0.0017056007330262702,
            0.0018998484448185494,
            0.002104479303857381,
            0.0023194749974496396,
            0.0025448163039287746,
            0.0027804830971160993,
            0.0030264543509838475,
            0.003282708144522436,
            0.003549221666803225,
            0.003825971222240586,
            0.00411293223604759,
            0.004410079259884363,
            0.004717385977696028,
            0.005034825211738067,
            0.0053623689287871715,
            0.005699988246532665,
            0.006047653440149481,
            0.006405333949046028,
            0.0067729983837872924,
            0.007150614533188041,
            0.00753814937157424,
            0.007935569066209767,
            0.008342838984884627,
            0.008759923703659847,
            0.00918678701477968,
            0.009623391934712584,
            0.010069700712364339,
            0.01052567483742595,
            0.010991275048865368,
            0.011466461343558875,
            0.0119511929850567,
            0.012445428512481966,
            0.01294912574955699,
            0.013462241813754279,
            0.0139847331255695,
            0.014516555417910963,
            0.015057663745603496,
            0.015608012495002349,
            0.01616755539371311,
            0.016736245520414868,
            0.01731403531478152,
            0.01790087658749909,
            0.018496720530373132,
            0.01910151772652463,
            0.019715218160669085,
            0.02033777122947557,
            0.02096912575200165,
            0.021609229980200397,
            0.02225803160949573,
            0.022915477789422847,
            0.023581515134328324,
            0.024256089734127014,
            0.02493914716511334,
            0.02563063250081954,
            0.026330490322921427,
            0.02703866473218435,
            0.027755099359446693,
            0.028479737376638913,
            0.029212521507831105,
            0.029953394040308137,
            0.030702296835667456,
            0.03145917134093556,
            0.0322239585997005,
            0.03299659926325621,
            0.03377703360175466,
            0.034565201515363096,
            0.03536104254542243,
            0.0361644958856032,
            0.03697550039305577,
            0.03779399459955096,
            0.038619916722608456,
            0.03945320467660976,
            0.04029379608389038,
            0.04114162828581102,
            0.04199663835380154,
            0.04285876310037765,
            0.04372793909012363,
            0.04460410265064152,
            0.04548718988346091,
            0.04637713667490814,
            0.047273878706931345,
            0.04817735146787783,
            0.04908749026322245,
            0.05000423022624248,
            0.050927506328637746,
            0.051857253391092255,
            0.05279340609377528,
            0.053735898986778816,
            0.05468466650049044,
            0.055639642955895456,
            0.05660076257481183,
            0.05756795949004778,
            0.05854116775549061,
            0.05952032135610936,
            0.060505354217885256,
            0.06149620021765667,
            0.06249279319288154,
            0.06349506695131331,
            0.06450295528058922,
            0.06551639195772958,
            0.06653531075854498,
            0.06755964546695063,
            0.06858932988418551,
            0.06962429783793564,
            0.0706644831913588,
            0.07170981985200962,
            0.07276024178066429,
            0.07381568300004204,
            0.07487607760342323,
            0.07594135976316273,
            0.07701146373909677,
            0.0780863238868419,
            0.07916587466598675,
            0.08025005064817324,
            0.08133878652506543,
            0.08243201711621585,
            0.08352967737680274,
            0.08463170240527221,
            0.08573802745085456,
            0.08684858792097154,
            0.0879633193885263,
            0.0890821575990775,
            0.09020503847789837,
            0.09133189813691756,
            0.09246267288154372,
            0.09359729921737119,
            0.09473571385676911,
            0.09587785372535136,
            0.09702365596832768,
            0.09817305795673717,
            0.09932599729356187,
            0.10048241181972167,
            0.10164223961995068,
            0.10280541902855397,
            0.10397188863504538,
            0.10514158728966744,
            0.10631445410878966,
            0.10749042848019569,
            0.10866945006823706,
            0.1098514588188884,
            0.11103639496466991,
            0.11222419902945718,
            0.11341481183317563,
            0.11460817449637532,
            0.11580422844469167,
            0.11700291541318852,
            0.11820417745058734,
            0.11940795692338084,
            0.12061419651983271,
            0.12182283925386446,
            0.12303382846882605,
            0.12424710784116014,
            0.12546262138394948,
            0.12668031345035544,
            0.12790012873694678,
            0.12912201228691858,
            0.13034590949320238,
            0.1315717661014695,
            0.1327995282130264,
            0.13402914228760546,
            0.13526055514604957,
            0.1364937139728925,
            0.1377285663188371,
            0.13896506010312934,
            0.1402031436158366,
            0.14144276552001508,
            0.1426838748537887,
            0.1439264210323242,
            0.14517035384971036,
            0.14641562348074066,
            0.14766218048260166,
            0.1489099757964666,
            0.1501589607489948,
            0.1514090870537498,
            0.15266030681250015,
            0.15391257251646642,
            0.15516583704745335,
            0.15642005367890438,
            0.15767517607687012,
            0.15893115830089014,
            0.1601879548047922,
            0.16144552043740878,
            0.16270381044321092,
            0.16396278046286475,
            0.16522238653370566,
            0.16648258509013752,
            0.16774333296395313,
            0.1690045873845809,
            0.17026630597925635,
            0.17152844677312137,
            0.17279096818925116,
            0.17405382904861058,
            0.17531698856994188,
            0.17658040636958341,
            0.17784404246122199,
            0.17910785725557923,
            0.18037181156003262,
            0.1816358665781767,
            0.1828999839093162,
            0.18416412554790354,
            0.18542825388291406,
            0.1866923316971629,
            0.1879563221665655,
            0.18922018885934003,
            0.1904838957351569,
            0.19174740714423372,
            0.19301068782637543,
            0.19427370290996585,
            0.1955364179109084,
            0.1967987987315146,
            0.1980608116593486,
            0.19932242336602107,
            0.2005836009059396,
            0.2018443117150131,
            0.20310452360931264,
            0.2043642047836889,
            0.20562332381035178,
            0.20688184963740325,
            0.20813975158733597,
            0.20939699935550787,
            0.21065356300850083,
            0.2119094129825956,
            0.21316452008204181,
            0.2144188554774725,
            0.2156723907040612,
            0.21692509765985288,
            0.21817694860396125,
            0.2194279161547671,
            0.22067797328805538,
            0.22192709333516802,
            0.22317524998109545,
            0.22442241726255552,
            0.22566856956604436,
            0.22691368162586198,
            0.22815772852211527,
            0.22940068567869623,
            0.23064252886124012,
            0.23188323417506052,
            0.2331227780630656,
            0.23436113730365282,
            0.2355982890085893,
            0.23683421062086554,
            0.2380688799125431,
            0.23930227498257697,
            0.2405343742546272,
            0.24176515647485375,
            0.24299460070969775,
            0.24422268634364933,
            0.2454493930770034,
            0.2466747009236026,
            0.2478985902085698,
            0.24912104156602946,
            0.2503420359368199,
            0.25156155456619606,
            0.2527795790015225,
            0.2539960910899617,
            0.25521107297615175,
            0.2564245070998792,
            0.25763637619374535,
            0.25884666328082784,
            0.26005535167233607,
            0.26126242496526386,
            0.2624678670400374,
            0.2636716620581603,
            0.2648737944598564,
            0.2660742489617099,
            0.26727301055430536,
            0.26847006449986416,
            0.26966539632988135,
            0.27085899184276585,
            0.2720508371014758,
            0.27324091843115694,
            0.274429222416784,
            0.2756157359008017,
            0.27680044598076825,
            0.27798334000700314,
            0.27916440558023525,
            0.28034363054925787,
            0.2815210030085838,
            0.2826965112961076,
            0.2838701439907714,
            0.2850418899102356,
            0.28621173810855605,
            0.28737967787386326,
            0.28854569872602515,
            0.2897097904144578,
            0.2908719429156423,
            0.2920321464309712,
            0.2931903913843815,
            0.2943466684201612,
            0.2955009684006173,
            0.2966532824038337
        ]
    ]
}

==> anc/gamma2_compare_0_3.json <==
{
    "T": 1.0,
    "mu": 0,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.18064538707759584,
            0.18064708318135425,
            0.1806521714433777,
            0.1806606517159618,
            0.18067252375293744,
            0.18068778720969375,
            0.18070644164320435,
            0.18072848651206075,
            0.18075392117656527,
            0.18078274489858637,
            0.1808149568418845,
            0.18085055607200723,
            0.18088954155639905,
            0.1809319121644798,
            0.18097766666772946,
            0.18102680373978183,
            0.18107932195652393,
            0.18113521979620417,
            0.1811944956395466,
            0.18125714776987353,
            0.181323174373235,
            0.18139257353854532,
            0.18146534325772726,
            0.18154148142586324,
            0.18162098584135394,
            0.1817038542060839,
            0.1817900841255944,
            0.18187967310926348,
            0.18197261857049318,
            0.1820689178269037,
            0.18216856810053478,
            0.1822715665180539,
            0.1823779101109719,
            0.1824875958158653,
            0.18260062047460549,
            0.18271698083459492,
            0.1828366735490108,
            0.1829596951770541,
            0.1830860421842075,
            0.18321571094249783,
            0.18334869773076745,
            0.18348499873495053,
            0.1836246100483573,
            0.18376752767196422,
            0.18391374751471062,
            0.18406326539380283,
            0.18421607703502357,
            0.18437217807304904,
            0.1845315640517711,
            0.18469423042462732,
            0.1848601725549359,
            0.18502938571623814,
            0.18520186509264625,
            0.18537760577919768,
            0.18555660278221583,
            0.18573885101967644,
            0.18592434532158014,
            0.18611308043033142,
            0.18630505100112257,
            0.18650025160232506,
            0.18669867671588472,
            0.18690032073772475,
            0.18710517797815293,
            0.18731324266227545,
            0.1875245089304159,
            0.18773897083853974,
            0.18795662235868468,
            0.18817745737939673,
            0.1884014697061698,
            0.18862865306189383,
            0.1888590010873053,
            0.18909250734144423,
            0.18932916530211633,
            0.18956896836636014,
            0.18981190985091884,
            0.19005798299271764,
            0.19030718094934554,
            0.1905594967995422,
            0.1908149235436898,
            0.1910734541043089,
            0.19133508132655982,
            0.191599797978748,
            0.1918675967528341,
            0.19213847026494854,
            0.19241241105591048,
            0.1926894115917511,
            0.19296946426424086,
            0.19325256139142125,
            0.19353869521814096,
            0.19382785791659524,
            0.19412004158687007,
            0.19441523825748985,
            0.19471343988596881,
            0.19501463835936664,
            0.19531882549484736,
            0.19562599304024225,
            0.19593613267461596,
            0.19624923600883626,
            0.1965652945861476,
            0.19688429988274703,
            0.19720624330836486,
            0.1975311162068469,
            0.19785890985674115,
            0.19818961547188715,
            0.1985232242020078,
            0.1988597271333048,
            0.19919911528905695,
            0.19954137963022045,
            0.19988651105603306,
            0.2002345004046189,
            0.20058533845360002,
            0.20093901592070443,
            0.2012955234643816,
            0.20165485168441807,
            0.2020169911225556,
            0.20238193226311205,
            0.20274966553360324,
            0.20312018130536855,
            0.20349346989419698,
            0.20386952156095592,
            0.20424832651222152,
            0.204629874900911,
            0.20501415682691654,
            0.20540116233774064,
            0.20579088142913338,
            0.20618330404573104,
            0.20657842008169572,
            0.20697621938135718,
            0.20737669173985504,
            0.20777982690378272,
            0.2081856145718325,
            0.20859404439544083,
            0.20900510597943656,
            0.2094187888826878,
            0.20983508261875064,
            0.21025397665651926,
            0.2106754604208758,
            0.21109952329334114,
            0.21152615461272678,
            0.2119553436757861,
            0.2123870797378673,
            0.21282135201356572,
            0.21325814967737738,
            0.21369746186435157,
            0.21413927767074467,
            0.21458358615467402,
            0.2150303763367704,
            0.21547963720083285,
            0.21593135769448094,
            0.21638552672980893,
            0.21684213318403803,
            0.21730116590016965,
            0.2177626136876375,
            0.21822646532295956,
            0.21869270955038972,
            0.21916133508256824,
            0.21963233060117254,
            0.2201056847575662,
            0.22058138617344886,
            0.221059423441503,
            0.2215397851260421,
            0.22202245976365664,
            0.22250743586385932,
            0.22299470190972961,
            0.22348424635855663,
            0.22397605764248155,
            0.22447012416913803,
            0.22496643432229207,
            0.22546497646248032,
            0.22596573892764654,
            0.22646871003377736,
            0.2269738780755363,
            0.22748123132689574,
            0.22799075804176816,
            0.22850244645463497,
            0.22901628478117486,
            0.22953226121888612,
            0.2300503639477165,
            0.23057059270013736,
            0.23109290091447837,
            0.23161731143012088,
            0.23214380079353847,
            0.2326723571061988,
            0.23320296845571797,
            0.2337356229164704,
            0.23427030855019637,
            0.23480701340660776,
            0.23534572552399036,
            0.23588643292980546,
            0.23642912364128763,
            0.23697378566603963,
            0.23752040700263252,
            0.23806897564118296,
            0.2386194795639554,
            0.2391719067459409,
            0.23972624515544186,
            0.24028248275465242,
            0.24084060750023617,
            0.24140060734390134,
            0.24196247023297307,
            0.2425261841109621,
            0.2430917369181329,
            0.24365911659206546,
            0.2442283110682174,
            0.24479930828048102,
            0.24537209616173822,
            0.245946662644412,
            0.24652299566101543,
            0.24710108314469678,
            0.24768091302978207,
            0.24826247325231432,
            0.24884575175058948,
            0.24943073646568897,
            0.25001741534200966,
            0.250605776327794,
            0.25119580737563185,
            0.25178749644302195,
            0.2523808314928467,
            0.25297580049390533,
            0.25357239142141935,
            0.25417059225753846,
            0.25477039099184273,
            0.2553717756218422,
            0.2559747341534717,
            0.25657925460158304,
            0.25718532499043334,
            0.25779293335416953,
            0.2584020677373099,
            0.25901271619522215,
            0.2596248667945949,
            0.26023850761391154,
            0.2608536267439139,
            0.2614702122880662,
            0.2620882523630145,
            0.26270773509904133,
            0.26332864864051797,
            0.2639509811463521,
            0.2645747207904325,
            0.2651998557620683,
            0.2658263742664267,
            0.266454264524965,
            0.26708351477583125,
            0.26771411327440336,
            0.2683460482935394,
            0.26897930812410914,
            0.26961388107537854,
            0.2702497554754182,
            0.2708869196715169,
            0.2715253620305675,
            0.2721650709394815,
            0.27280603480557397,
            0.27344824205695617,
            0.2740916811429214,
            0.2747363405343275,
            0.27538220872397484,
            0.27602927422698126,
            0.2766775255811521,
            0.27732695134734703,
            0.27797754010984266,
            0.27862928047669083,
            0.2792821610800737,
            0.27993617057665443,
            0.28059129764792395,
            0.28124753100054345,
            0.281904859366684,
            0.2825632715043607,
            0.2832227561977646,
            0.28388330225758873,
            0.28454489852135195,
            0.285207533853717,
            0.2858711971468094,
            0.2865358773205213,
            0.2872015633228264,
            0.2878682441300804,
            0.28853590874731955,
            0.28920454620855707,
            0.2898741455770754,
            0.29054469594571275,
            0.291216186437148,
            0.2918886062041796,
            0.292561944430003,
            0.29323619032848125,
            0.2939113331444144,
            0.29458736215380377,
            0.29526426666411193,
            0.29594203601451996,
            0.29662065957618033,
            0.29730012675246587,
            0.2979804269792146,
            0.298661549724972,
            0.2993434844912277,
            0.3000262208126503,
            0.3007097482573163,
            0.3013940564269378,
            0.30207913495708355,
            0.30276497351739934,
            0.3034515618118213,
            0.3041388895787891,
            0.3048269465914521,
            0.30551572265787447,
            0.30620520762123576,
            0.3068953913600252,
            0.3075862637882376,
            0.30827781485556105,
            0.3089700345475638,
            0.3096629128858751,
            0.31035643992836515,
            0.31105060576931937,
            0.31174540053960975,
            0.3124408144068635
        ]
    ]
}

==> anc/gamma2_compare_0_4.json <==
{
    "T": 1.0,
    "mu": 1.2,
    "sigma": 0.0,
    "columns": [
        "$q$",
        "$Gamma^{(2)}$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.2692064922163102,
            0.2692030890194329,
            0.2691928789328442,
            0.2691758604685341,
            0.2691520311460203,
            0.26912138749165365,
            0.26908392503763884,
            0.2690396383207823,
            0.26898852088096054,
            0.2689305652593094,
            0.2688657629961404,
            0.26879410462857845,
            0.26871557968791954,
            0.26863017669672706,
            0.2685378831656436,
            0.2684386855899401,
            0.26833256944577305,
            0.26821951918620424,
            0.2680995182369304,
            0.26797254899175216,
            0.267838592807781,
            0.2676976300003828,
            0.2675496398191311,
            0.2673946005358904,
            0.26723248925167414,
            0.26706328207788,
            0.2668869540363077,
            0.2667034790713015,
            0.26651283004296644,
            0.26631497872008514,
            0.26610989577284566,
            0.2658975507653257,
            0.26567791214775177,
            0.2654509472485417,
            0.26521662226612946,
            0.26497490226060466,
            0.26472575114509683,
            0.2644691316770383,
            0.2642050054491848,
            0.26393333288048104,
            0.2636540732067524,
            0.26336718447123114,
            0.2630726235149334,
            0.2627703459668909,
            0.2624603062342785,
            0.26214245749236625,
            0.2618167516744224,
            0.26148313946147145,
            0.2611415702720432,
            0.2607919922517685,
            0.2604343522629915,
            0.2600685958743237,
            0.25969466735018715,
            0.2593125096403614,
            0.258922064369557,
            0.2585232718270299,
            0.2581160709562678,
            0.257700399344766,
            0.25727619321392176,
            0.2568433874090703,
            0.2564019153896941,
            0.2559517092198329,
            0.2554926995587282,
            0.2550248156517337,
            0.2545479853215274,
            0.2540621349596634,
            0.2535671895185027,
            0.25306307250356297,
            0.2525497059663324,
            0.252027010497595,
            0.25149490522131246,
            0.2509533077891171,
            0.25040213437546893,
            0.24984129967353333,
            0.24927071689183913,
            0.24869029775178142,
            0.24809995248603398,
            0.24749958983794124,
            0.2468891170619644,
            0.2462684399252569,
            0.24563746271045092,
            0.24499608821974114,
            0.24434421778035245,
            0.24368175125148833,
            0.24300858703285322,
            0.24232462207485891,
            0.24162975189061625,
            0.24092387056982884,
            0.24020687079470593,
            0.23947864385801948,
            0.23873907968343386,
            0.2379880668482454,
            0.23722549260867126,
            0.23645124292784087,
            0.2356652025066383,
            0.2348672548175638,
            0.23405728214177884,
            0.233235165609514,
            0.23240078524402258,
            0.23155402000927006,
            0.23069474786156233,
            0.22982284580531714,
            0.22893818995319787,
            0.22804065559083433,
            0.22713011724635923,
            0.2262064487650141,
            0.22526952338906592,
            0.2243192138433019,
            0.223355392426373,
            0.22237793110826604,
            0.22138670163419608,
            0.22038157563521957,
            0.21936242474588047,
            0.21832912072920724,
            0.21728153560939722,
            0.2162195418125244,
            0.21514301231562397,
            0.21405182080451704,
            0.21294584184075394,
            0.21182495103803348,
            0.21068902104875153,
            0.20953794275933113,
            0.20837158350007273,
            0.20718982926095003,
            0.20599256392282772,
            0.20477967369908023,
            0.20355104738987428,
            0.20230657664929486,
            0.2010461562657631,
            0.1997696844562002,
            0.19847706317438663,
            0.1971681984339687,
            0.19584300064663276,
            0.19450138497568215,
            0.1931432717058363,
            0.19176858662932006,
            0.19037726144890305,
            0.18896923419823786,
            0.18754444967991524,
            0.18610285992163486,
            0.18464442465086242,
            0.1831691117883269,
            0.1816768979606846,
            0.1801677690326432,
            0.17864172065880918,
            0.17709875885548138,
            0.17553890059256605,
            0.17396217440574777,
            0.17236862102898898,
            0.17075829404737453,
            0.16913126057025257,
            0.16748760192454615,
            0.16582741436803755,
            0.16415080982233435,
            0.16245791662513742,
            0.160748880301328,
            0.1590238643522821,
            0.15728305106270374,
            0.1555266423241421,
            0.15375486047422332,
            0.15196794915048606,
            0.15016617415755606,
            0.14834982434623328,
            0.1465192125029025,
            0.14467467624748143,
            0.14281657893795102,
            0.1409453105793265,
            0.13906128873466161,
            0.13716495943555768,
            0.13525679808935165,
            0.1333373103799688,
            0.131407033159183,
            0.1294665353247871,
            0.1275164186819387,
            0.1255573187836957,
            0.12358990574651399,
            0.12161488503622955,
            0.11963299821980419,
            0.11764502367786972,
            0.11565177727287634,
            0.11365411296741457,
            0.1116529233870695,
            0.10964914032196404,
            0.1076437351609483,
            0.1056377192522435,
            0.1036321441841832,
            0.10162810197958705,
            0.099626725197201,
            0.09762918693361133,
            0.09563670071893615,
            0.09365052029975574,
            0.09167193930262202,
            0.0897022907717985,
            0.08774294657485993,
            0.0857953166701389,
            0.08386084823015622,
            0.08194102461567382,
            0.08003736419507815,
            0.07815141900482803,
            0.07628477324654959,
            0.07443904161749848,
            0.07261586747150994,
            0.07081692080836727,
            0.06904389609031594,
            0.06729850988531941,
            0.0655824983375955,
            0.06389761446695214,
            0.062245625299516855,
            0.060628308833534955,
            0.05904745084507465,
            0.05750484153965621,
            0.05600227205704242,
            0.05454153083763971,
            0.05312439986030992,
            0.05175265076229438,
            0.05042804085384636,
            0.049152309040542824,
            0.04792717166806776,
            0.046754318305043285,
            0.045635407480625334,
            0.04457206239452047,
            0.043565866617971766,
            0.042618359805007056,
            0.04173103343389911,
            0.040905326599304404,
            0.040142621875865064,
            0.03944424127444551,
            0.03881144231198155,
            0.03824541421599029,
            0.03774727428453781,
            0.037318064421869745,
            0.03695874786938208,
            0.036670206150789364,
            0.03645323624936947,
            0.03630854803402758,
            0.036236761949645396,
            0.03623840698571418,
            0.03631391893570601,
            0.03646363895789764,
            0.03668781244664848,
            0.0369865882210893,
            0.03736001803638517,
            0.03780805642058893,
            0.03833056083818001,
            0.038927292179173234,
            0.03959791557080122,
            0.04034200150664019,
            0.041159027286163774,
            0.04204837875574691,
            0.04300935234042119,
            0.044041157353914534,
            0.04514291857296282,
            0.046313679060457774,
            0.047552403220657624,
            0.04885798006862538,
            0.050229226694933404,
            0.051664891906153504,
            0.05316366002069686,
            0.05472415479933615,
            0.05634494348939309,
            0.05802454096152976,
            0.05976141391798512,
            0.06155398515151797,
            0.06340063783455485,
            0.06529971981860092,
            0.06724954792461635,
            0.06924841220583747,
            0.07129458016531759,
            0.07338630091162054,
            0.0755218092367537,
            0.07769932960216025,
            0.07991708001903186,
            0.08217327581099254,
            0.08446613324807084,
            0.08679387304235256,
            0.0891547236967532,
            0.09154692469973744,
            0.09396872955993979,
            0.09641840867586421,
            0.09889425203697111,
            0.10139457175356587,
            0.10391770441399079,
            0.10646201326851593,
            0.10902589024047707,
            0.11160775776564474,
            0.11420607046233405,
            0.11681931663468309,
            0.11944601961259071,
            0.12208473893303215,
            0.12473407136617146,
            0.1273926517925409,
            0.13005915393603787,
            0.13273229095877798,
            0.13541081592384305,
            0.13809352213222365,
            0.14077924334038577,
            0.143466853865043,
            0.14615526858174313,
            0.14884344282391182,
            0.15153037218897392,
            0.15421509225810812,
            0.15689667823611217,
            0.15957424451771346,
            0.16224694418654315,
            0.16491396845279688,
            0.1675745460354347,
            0.17022794249456144,
            0.17287345951940938,
            0.17551043417713566,
            0.17813823812738072
        ]
    ]
}

==> anc/gamma2_compare_1_0.json <==
{
    "T": 0.0,
    "mu": 0.6,
    "sigma": 1.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.3183098861837907,
            0.31831253873964643,
            0.3183204960889408,
            0.31833375727693525,
            0.31835232071288794,
            0.3183761841706922,
            0.3184053447898469,
            0.3184397990766916,
            0.31847954290587976,
            0.3185245715221465,
            0.3185748795423495,
            0.3186304609577381,
            0.31869130913652954,
            0.31875741682671427,
            0.31882877615913324,
            0.31890537865079965,
            0.31898721520848894,
            0.31907427613255557,
            0.319166551121016,
            0.3192640292738556,
            0.3193666990975884,
            0.31947454851003404,
            0.31958756484533757,
            0.31970573485920567,
            0.31982904473436746,
            0.31995748008624786,
            0.32009102596884903,
            0.32022966688084076,
            0.3203733867718514,
            0.3205221690489458,
            0.3206759965833006,
            0.32083485171705795,
            0.32099871627035453,
            0.32116757154852765,
            0.32134139834948067,
            0.3215201769712137,
            0.321703887219499,
            0.3218925084157129,
            0.3220860194047991,
            0.32228439856337343,
            0.32248762380795043,
            0.3226956726032944,
            0.3229085219708848,
            0.3231261484974875,
            0.3233485283438317,
            0.3235756372533769,
            0.3238074505611724,
            0.32404394320279833,
            0.3242850897233773,
            0.32453086428666356,
            0.32478124068418646,
            0.3250361923444553,
            0.3252956923422111,
            0.3255597134077235,
            0.3258282279361222,
            0.3261012079967635,
            0.32637862534261775,
            0.32666045141967653,
            0.3269466573763746,
            0.3272372140730146,
            0.327532092091199,
            0.32783126174324956,
            0.3281346930816246,
            0.3284423559083143,
            0.3287542197842184,
            0.3290702540384972,
            0.3293904277778892,
            0.3297147098959946,
            0.3300430690825172,
            0.3303754738324575,
            0.33071189245525867,
            0.33105229308389506,
            0.3313966436839012,
            0.3317449120623384,
            0.3320970658766922,
            0.33245307264369706,
            0.33281289974808814,
            0.33317651445127017,
            0.3335438838999069,
            0.3339149751344219,
            0.3342897550974102,
            0.3346681906419572,
            0.33505024853986415,
            0.33543589548977215,
            0.3358250981251862,
            0.3362178230223963,
            0.3366140367082918,
            0.33701370566806726,
            0.33741679635281885,
            0.33782327518702776,
            0.3382331085759286,
            0.338646262912763,
            0.3390627045859156,
            0.3394823999859304,
            0.3399053155124064,
            0.34033141758077323,
            0.34076067262894233,
            0.34119304712383575,
            0.3416285075677899,
            0.34206702050483445,
            0.34250855252684503,
            0.3429530702795697,
            0.34340054046852886,
            0.3438509298647875,
            0.3443042053106022,
            0.34476033372493664,
            0.3452192821088548,
            0.34568101755078307,
            0.3461455072316477,
            0.3466127184298829,
            0.3470826185263153,
            0.34755517500892047,
            0.34803035547745464,
            0.34850812764796013,
            0.34898845935715,
            0.34947131856666414,
            0.3499566733672069,
            0.35044449198256017,
            0.3509347427734775,
            0.3514273942414551,
            0.351922415032388,
            0.3524197739401049,
            0.35291943990978747,
            0.35342138204127427,
            0.3539255695922506,
            0.3544319719813232,
            0.35494055879098696,
            0.3554512997704769,
            0.35596416483851395,
            0.35647912408594223,
            0.35699614777826044,
            0.35751520635804734,
            0.3580362704472857,
            0.3585593108495832,
            0.35908429855229407,
            0.35961120472854063,
            0.36014000073914065,
            0.36067065813443544,
            0.36120314865602743,
            0.36173744423842347,
            0.3622735170105885,
            0.36281133929740983,
            0.3633508836210746,
            0.3638921227023604,
            0.3644350294618428,
            0.36497957702102113,
            0.36552573870336164,
            0.36607348803526324,
            0.3666227987469445,
            0.3671736447732564,
            0.3677260002544193,
            0.36827983953668847,
            0.36883513717294814,
            0.3693918679232362,
            0.36995000675520234,
            0.37050952884449834,
            0.3710704095751052,
            0.37163262453959667,
            0.3721961495393419,
            0.37276096058464764,
            0.3733270338948432,
            0.3738943458983069,
            0.3744628732324399,
            0.37503259274358314,
            0.37560348148688477,
            0.37617551672611427,
            0.3767486759334304,
            0.3773229367890969,
            0.3778982771811555,
            0.37847467520505135,
            0.3790521091632162,
            0.3796305575646072,
            0.3802099991242063,
            0.38079041276247905,
            0.3813717776047947,
            0.3819540729808092,
            0.38253727842381174,
            0.3831213736700376,
            0.38370633865794584,
            0.38429215352746465,
            0.38487879861920715,
            0.385466254473655,
            0.38605450183031426,
            0.38664352162684185,
            0.38723329499814707,
            0.3878238032754655,
            0.3884150279854093,
            0.3890069508489933,
            0.3895995537806383,
            0.3901928188871522,
            0.3907867284666909,
            0.3913812650076993,
            0.3919764111878327,
            0.39257214987286027,
            0.3931684641155515,
            0.393765337154546,
            0.39436275241320784,
            0.3949606934984655,
            0.3955591441996372,
            0.3961580884872428,
            0.39675751051180486,
            0.3973573946026358,
            0.39795772526661627,
            0.3985584871869612,
            0.3991596652219784,
            0.39976124440381555,
            0.4003632099372017,
            0.40096554719817945,
            0.4015682417328303,
            0.4021712792559938,
            0.4027746456499815,
            0.40337832696328346,
            0.40398230940927277,
            0.4045865793649037,
            0.4051911233694082,
            0.4057959281229863,
            0.40640098048549683,
            0.40700626747514423,
            0.4076117762671638,
            0.40821749419250597,
            0.4088234087365195,
            0.4094295075376344,
            0.410035778386044,
            0.4106422092223886,
            0.4112487881364386,
            0.41185550336578014,
            0.4124623432944998,
            0.4130692964518742,
            0.413676351511059,
            0.41428349728778174,
            0.41489072273903665,
            0.41549801696178373,
            0.416105369191649,
            0.4167127688016308,
            0.41732020530080777,
            0.41792766833305317,
            0.4185351476757507,
            0.4191426332385174,
            0.4197501150619306,
            0.42035758331625955,
            0.4209650283002022,
            0.4215724404396282,
            0.4221798102863269,
            0.4227871285167608,
            0.4233943859308265,
            0.4240015734506201,
            0.42460868211921,
            0.42521570309941553,
            0.425822627672593,
            0.4264294472374269,
            0.4270361533087306,
            0.4276427375162518,
            0.42824919160348535,
            0.4288555074264946,
            0.42946167695273924,
            0.43006769225991026,
            0.43067354553477316,
            0.43127922907201843,
            0.4318847352731203,
            0.43249005664520157,
            0.4330951857999089,
            0.433700115452294,
            0.4343048384197034,
            0.43490934762067657,
            0.4355136360738522,
            0.4361176968968816,
            0.43672152330535174,
            0.43732510861171586,
            0.4379284462242318,
            0.4385315296459097,
            0.43913435247346766,
            0.4397369083962948,
            0.4403391911954244,
            0.4409411947425143,
            0.4415429129988359,
            0.4421443400142719,
            0.4427454699263215,
            0.4433462969591164,
            0.44394681542244196,
            0.44454701971076943,
            0.4451469043022953,
            0.44574646375798976,
            0.44634569272065283,
            0.4469445859139805,
            0.4475431381416361,
            0.44814134428633445,
            0.44873919930893025,
            0.44933669824751776,
            0.44993383621653626,
            0.4505306084058874,
            0.45112701008005623,
            0.4517230365772449,
            0.452318683308511,
            0.45291394575691724,
            0.4535088194766862,
            0.45410330009236594,
            0.45469738329800197,
            0.45529106485631826,
            0.45588434059790484,
            0.4564772064204159,
            0.45706965828777313,
            0.45766169222937914,
            0.4582533043393366,
            0.4588444907756776,
            0.45943524775959893,
            0.460025571574706,
            0.4606154585662638,
            0.46120490514045653,
            0.46179390776365364,
            0.4623824629616842
        ]
    ]
}

==> anc/gamma2_compare_1_1.json <==
{
    "T": 0.0,
    "mu": 0.6,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.05803475399193523,
            0.05802370118154905,
            0.057990538144146495,
            0.05793525105459484,
            0.05785781684965166,
            0.05775820319586763,
            0.05763636844451897,
            0.057492261573437675,
            0.05732582211556825,
            0.05713698007404042,
            0.05692565582350615,
            0.056691759997447334,
            0.056435193361116784,
            0.056155846669729996,
            0.05585360051147784,
            0.055528325134880194,
            0.05517988025994924,
            0.0548081148725756,
            0.05441286700149225,
            0.05399396347710996,
            0.0535512196714519,
            0.05308443921834538,
            0.05259341371295401,
            0.05207792238965314,
            0.05153773177716636,
            0.050972595329787644,
            0.05038225303341506,
            0.04976643098501442,
            0.04912484094401555,
            0.048457179854018304,
            0.047763129333050006,
            0.04704235513046811,
            0.046294506548442034,
            0.04551921582577348,
            0.04471609748162466,
            0.04388474761651642,
            0.043024743167731846,
            0.042135641116012715,
            0.04121697764016548,
            0.04026826721589414,
            0.039289001654852856,
            0.038278649079548366,
            0.03723665282932995,
            0.036162430292264694,
            0.0350553716572172,
            0.03391483857991803,
            0.0327401627562169,
            0.0315306443950629,
            0.03028555058302893,
            0.029004113531391262,
            0.027685528695877773,
            0.026328952758198222,
            0.02493350145735234,
            0.02349824725746264,
            0.022022216837479132,
            0.020504388386533075,
            0.018943688686951995,
            0.01733898996496129,
            0.015689106486856702,
            0.013992790875898761,
            0.01224873012231352,
            0.010455541255531019,
            0.008611766644094188,
            0.0067158688844607475,
            0.004766225235110048,
            0.0027611215468672165,
            0.0006987456340458373,
            -0.0014228199762402333,
            -0.0036056059876062446,
            -0.00585176505143041,
            -0.008163581349246468,
            -0.01054348114534015,
            -0.012994044429537721,
            -0.015518017787860827,
            -0.018118328659458352,
            -0.02079810116260529,
            -0.023560673701322893,
            -0.026409618598232612,
            -0.02934876403972478,
            -0.03238221866779764,
            -0.035514399210736514,
            -0.038750061614329825,
            -0.04209433621930146,
            -0.04555276763254475,
            -0.04913136006399707,
            -0.05283662905326314,
            -0.05667566069769299,
            -0.060656179726045534,
            -0.06478662805153894,
            -0.06907625580138257,
            -0.07353522727852801,
            -0.07817474489450124,
            -0.08300719485911218,
            -0.08804631937725801,
            -0.09330742135886724,
            -0.09880760929825222,
            -0.10456609216878113,
            -0.11060453711471452,
            -0.11694750670319137,
            -0.12362299796389853,
            -0.13066311304422662,
            -0.13810490203121237,
            -0.14599143386071725,
            -0.1543731736435519,
            -0.16330977803708344,
            -0.1728724708196017,
            -0.18314723931088225,
            -0.194239217429842,
            -0.2062788267206994,
            -0.21943059582345162,
            -0.23390619537825716,
            -0.2499843641923766,
            -0.2680426211058272,
            -0.28861026385503374,
            -0.31246249973673024,
            -0.3408011765865182,
            -0.37563975761366497,
            -0.42075282089040245,
            -0.4846144700308982,
            -0.5942649528063568,
            -Infinity,
            -0.5929386539385482,
            -0.48196182624110473,
            -0.416773740060676,
            -0.3703341015430889,
            -0.3341687609623992,
            -0.3045030940961677,
            -0.2793235915368377,
            -0.2574283591927704,
            -0.2380421434437419,
            -0.22063560015265146,
            -0.20483116399184095,
            -0.19035004956962254,
            -0.17698053955475063,
            -0.1645580584995524,
            -0.15295213792555387,
            -0.14205759684294578,
            -0.13178840071429368,
            -0.12207327838667498,
            -0.1128525256608251,
            -0.10407562970639161,
            -0.09569947367985213,
            -0.08768695938781465,
            -0.08000593636715742,
            -0.07262835905229142,
            -0.06552961610909107,
            -0.058687991384186275,
            -0.05208422664180551,
            -0.04570116386063079,
            -0.039523450327671766,
            -0.03353729374730814,
            -0.027730257519580623,
            -0.022091088531457706,
            -0.0166095714550218,
            -0.011276404802352535,
            -0.006083094951301743,
            -0.0010218651032917747,
            0.003914423282610602,
            0.00873233857644562,
            0.013437938218748842,
            0.018036820460715454,
            0.02253416971485552,
            0.02693479644025761,
            0.031243172334310253,
            0.03546346147847526,
            0.03959954798380365,
            0.04365506059790089,
            0.047633394665522445,
            0.05153773177716637,
            0.055371057391755546,
            0.059136176679034085,
            0.06283572879324459,
            0.06647219976088937,
            0.07004793414099872,
            0.07356514559559561,
            0.07702592649035733,
            0.08043225663033632,
            0.08378601122260684,
            0.08708896814651931,
            0.0903428146025869,
            0.09354915320267176,
            0.09670950755688681,
            0.09982532740631957,
            0.10289799334518344,
            0.10592882117119576,
            0.10891906589876833,
            0.11186992546590088,
            0.11478254416241548,
            0.11765801580430278,
            0.12049738667642049,
            0.12330165826354249,
            0.12607178978777278,
            0.1288087005685734,
            0.1315132722200873,
            0.13418635069903762,
            0.13682874821523838,
            0.13944124501563404,
            0.14202459105178772,
            0.14457950753984045,
            0.1471066884211609,
            0.14960680173117866,
            0.15208049088324632,
            0.15452837587378315,
            0.15695105441442714,
            0.15934910299643718,
            0.16172307789215867,
            0.1640735160979659,
            0.1664009362227411,
            0.1687058393256251,
            0.17098870970647656,
            0.1732500156522115,
            0.17549021014194555,
            0.17770973151364233,
            0.17990900409476146,
            0.18208843879921896,
            0.18424843369279542,
            0.1863893745289765,
            0.18851163525706086,
            0.19061557850424485,
            0.1927015560332655,
            0.19476990917707757,
            0.1968209692519335,
            0.19885505795014463,
            0.20087248771370975,
            0.20287356208992283,
            0.20485857606999125,
            0.20682781641163295,
            0.2087815619465524,
            0.2107200838736411,
            0.21264364603868915,
            0.21455250520134986,
            0.2164469112900455,
            0.21832710764546615,
            0.22019333125326698,
            0.22204581296653628,
            0.22388477771856946,
            0.22571044472645183,
            0.22752302768592417,
            0.22932273495797426,
            0.23110976974757586,
            0.23288433027496513,
            0.23464660993983003,
            0.2363967974787587,
            0.23813507711627963,
            0.23986162870980227,
            0.24157662788875414,
            0.243280246188189,
            0.24497265117713093,
            0.2466540065818991,
            0.2483244724046496,
            0.24998420503735372,
            0.25163335737142445,
            0.25327207890318726,
            0.25490051583538476,
            0.2565188111748927,
            0.25812710482681644,
            0.2597255336851266,
            0.2613142317199884,
            0.2628933300619265,
            0.2644629570829625,
            0.2660232384748571,
            0.2675742973245773,
            0.26911625418710955,
            0.2706492271557265,
            0.27217333192981796,
            0.27368868188038387,
            0.2751953881132864,
            0.2766935595303532,
            0.2781833028884195,
            0.2796647228563903,
            0.28113792207040456,
            0.2826030011871741,
            0.28406005893557246,
            0.28550919216653947,
            0.28695049590136945,
            0.288384063378444,
            0.2898099860984713,
            0.2912283538682866,
            0.2926392548432709,
            0.2940427755684377,
            0.29543900101824094,
            0.2968280146351481,
            0.2982098983670271,
            0.2995847327033898,
            0.3009525967105332,
            0.3023135680656197,
            0.30366772308973355,
            0.30501513677995223,
            0.30635588284046456,
            0.3076900337127739,
            0.3090176606050141,
            0.31033883352041325,
            0.3116536212849321,
            0.31296209157410826,
            0.3142643109391303,
            0.31556034483217255,
            0.3168502576310106,
            0.31813411266294767,
            0.3194119722280693,
            0.3206838976218531,
            0.3219499491571536,
            0.3232101861855816,
            0.324464667118301,
            0.32571344944625913,
            0.3269565897598703,
            0.32819414376817135,
            0.32942616631746413,
            0.33065271140946284,
            0.3318738322189617,
            0.3330895811110379
        ]
    ]
}

==> anc/gamma2_compare_2_0.json <==
{
    "T": 0.0,
    "mu": 0.75,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.1290635524134082,
            0.12905647870318718,
            0.12903525568596377,
            0.12899987770037966,
            0.12895033530524283,
            0.12888661527112463,
            0.12880870056857338,
            0.1287165703529229,
            0.1286101999456672,
            0.12848956081236618,
            0.12835462053704122,
            0.1282053427930115,
            0.12804168731011636,
            0.12786360983826098,
            0.12767106210721532,
            0.12746399178258974,
            0.12724234241790142,
            0.12700605340263885,
            0.12675505990622277,
            0.12648929281775306,
            0.12620867868142222,
            0.1259131396274665,
            0.12560259329851578,
            0.12527695277119247,
            0.12493612647279949,
            0.12458001809292485,
            0.12420852648977902,
            0.12382154559106771,
            0.12341896428918973,
            0.12300066633053454,
            0.12256653019863933,
            0.12211642899094938,
            0.1216502302889076,
            0.1211677960210818,
            0.12066898231901806,
            0.12015363936548851,
            0.11962161123477932,
            0.11907273572464137,
            0.11850684417950096,
            0.11792376130450108,
            0.117323304969915,
            0.11670528600544298,
            0.11606950798387046,
            0.11541576699352979,
            0.11474385139897103,
            0.1140535415892048,
            0.1133446097128378,
            0.11261681939937367,
            0.11186992546590084,
            0.11110367360833537,
            0.1103178000763258,
            0.10951203133086522,
            0.10868608368358527,
            0.10783966291663297,
            0.10697246388195043,
            0.10608417007869014,
            0.10517445320740314,
            0.10424297269953522,
            0.10328937522065451,
            0.10231329414571161,
            0.1013143490045019,
            0.10029214489535547,
            0.09924627186492321,
            0.098176304251756,
            0.09708179999118749,
            0.09596229987882529,
            0.09481732678973304,
            0.09364638485013842,
            0.09244895855823546,
            0.0912245118503512,
            0.08997248710842495,
            0.08869230410438755,
            0.0873833588766373,
            0.08604502253337208,
            0.0846766399770583,
            0.08327752854378649,
            0.08184697655067492,
            0.08038424174383105,
            0.07888854963865641,
            0.077359091743477,
            0.075795023656583,
            0.07419546302576457,
            0.07255948735831282,
            0.07088613166820829,
            0.06917438594581968,
            0.06742319243386674,
            0.06563144269163805,
            0.06379797442746725,
            0.06192156807723183,
            0.060000943104106336,
            0.05803475399193521,
            0.056021585901338905,
            0.053959949953968855,
            0.05184827810611707,
            0.049684917568076664,
            0.04746812472015011,
            0.04519605846989194,
            0.04286677298792231,
            0.0404782097512881,
            0.0380281888136936,
            0.0355143992107365,
            0.03293438839528931,
            0.030285550583028925,
            0.027565113870426525,
            0.024770125966778286,
            0.02189743835747586,
            0.01894368868695198,
            0.015905281115679668,
            0.012778364365134909,
            0.009558807116357745,
            0.0062421703699339914,
            0.002823676305692302,
            -0.0007018269035709568,
            -0.0043399049719312355,
            -0.008096582845587369,
            -0.011978396437639233,
            -0.01599245186410511,
            -0.02014649352531578,
            -0.02444898266649334,
            -0.02890918841461529,
            -0.033537293747308156,
            -0.038344519432637086,
            -0.04334326972559516,
            -0.048547304571511574,
            -0.05397194432243374,
            -0.059634314622753676,
            -0.06555364130999597,
            -0.07175160811261569,
            -0.07825279390779821,
            -0.08508521176679568,
            -0.09228097961561044,
            -0.0998771630623276,
            -0.1079168463115526,
            -0.1164505094956634,
            -0.1255378240514228,
            -0.13525002829922642,
            -0.14567312386843015,
            -0.156912258759655,
            -0.16909786837548538,
            -0.18239449499537505,
            -0.19701382268435422,
            -0.2132346034641909,
            -0.23143436918316915,
            -0.2521424303837614,
            -0.2761340069704641,
            -0.30461095919219205,
            -0.3395867624808293,
            -0.3848360069441863,
            -0.4488328080485544,
            -0.5586174252373003,
            -Infinity,
            -0.5575563883535765,
            -0.44671071070181056,
            -0.38165280197268636,
            -0.33534237913410736,
            -0.29930530312161596,
            -0.2697669602166486,
            -0.244713851360826,
            -0.22294409265983692,
            -0.20368244054172033,
            -0.1863995607712974,
            -0.1707178977791556,
            -0.15635867579078214,
            -0.1431101869535855,
            -0.13080786516251933,
            -0.11932125114814957,
            -0.1085451729985075,
            -0.09839360512513631,
            -0.08879528519751412,
            -0.07969051771443902,
            -0.07102879842147297,
            -0.0627670189310035,
            -0.05486808938764365,
            -0.04729986755042592,
            -0.040034315962077044,
            -0.03304683128491878,
            -0.026315705252088817,
            -0.019821687406272825,
            -0.013547627398410256,
            -0.0074781800833800816,
            -0.0015995606308184251,
            0.004100660194851433,
            0.009633728241448883,
            0.015009851669180785,
            0.020238324894122806,
            0.02532763456084222,
            0.03028555058302901,
            0.035119204707883184,
            0.03983515860135815,
            0.04443946308807055,
            0.04893770989001528,
            0.05333507697580055,
            0.05763636844451896,
            0.06184604971610347,
            0.06596827867576208,
            0.07000693331818111,
            0.0739656363532035,
            0.07784777716516177,
            0.08165653146023283,
            0.08539487888790598,
            0.08906561888218839,
            0.09267138493411409,
            0.096214657478359,
            0.09969777555238545,
            0.10312294736580283,
            0.1064922598999481,
            0.10980768764254387,
            0.11307110054930297,
            0.11628427131316088,
            0.11944888201215739,
            0.12256653019863933,
            0.1256387344851942,
            0.1286669396764257,
            0.13165252149017312,
            0.1345967909069753,
            0.13750099818236228,
            0.14036633655286868,
            0.14319394566340105,
            0.14598491474073572,
            0.14874028553538124,
            0.15146105505180932,
            0.15414817808506265,
            0.15680256957999344,
            0.15942510682780875,
            0.16201663151320828,
            0.16457795162414468,
            0.1671098432351285,
            0.1696130521739921,
            0.17208829558114008,
            0.17453626336949937,
            0.17695761959266876,
            0.17935300372810536,
            0.18172303188160774,
            0.1840682979188163,
            0.18638937452897641,
            0.1886868142257757,
            0.19096115028966815,
            0.19321289765574703,
            0.1954425537508977,
            0.1976505992836713,
            0.19983749899004627,
            0.20200370233800527,
            0.20414964419362422,
            0.20627574545117427,
            0.20838241362954163,
            0.21047004343710704,
            0.2125390173070643,
            0.21458970590501691,
            0.21662246861055762,
            0.21863765397441692,
            0.2206356001526516,
            0.22261663531924655,
            0.224581078058403,
            0.2265292377377045,
            0.22846141486326715,
            0.23037790141791017,
            0.23227898118331003,
            0.23416493004704333,
            0.23603601629535864,
            0.23789250089246816,
            0.23973463774709805,
            0.24156267396698705,
            0.24337685010198462,
            0.2451774003763534,
            0.24696455291084984,
            0.2487385299351152,
            0.25049954799088325,
            0.2522478181264748,
            0.25398354608302603,
            0.2557069324728676,
            0.25741817295044944,
            0.2591174583761812,
            0.26080497497354,
            0.2624809044797721,
            0.2641454242905039,
            0.2657987075985504,
            0.2674409235272037,
            0.2690722372582591,
            0.270692810155029,
            0.27230279988057726,
            0.2739023605113958,
            0.2754916426467322,
            0.2770707935137684,
            0.278639957068836,
            0.2801992740948478,
            0.28174888229511397,
            0.2832889163837021,
            0.28481950817249435,
            0.28634078665508395,
            0.28785287808765025,
            0.2893559060669392,
            0.29084999160547587,
            0.292335253204124,
            0.29381180692210573,
            0.29527976644458603,
            0.2967392431479249,
            0.29819034616269147,
            0.29963318243453374,
            0.30106785678298786,
            0.3024944719583148,
            0.3039131286964381,
            0.3053239257720636,
            0.3067269600500485,
            0.30812232653509297,
            0.3095101184198148,
            0.31089042713127524,
            0.31226334237601094,
            0.31362895218363274,
            0.31498734294904374,
            0.31633859947332976
        ]
    ]
}

==> anc/gamma2_compare_2_1.json <==
{
    "T": 0.05,
    "mu": 0.75,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.12665639286833452,
            0.12664896721598173,
            0.12662668800034477,
            0.12658954844313497,
            0.12653753723869204,
            0.1264706385411915,
            0.12638883194669046,
            0.12629209246996698,
            0.12618039051609173,
            0.12605369184666415,
            0.1259119575406215,
            0.1257551439495252,
            0.12558320264721393,
            0.12539608037367841,
            0.125193718973031,
            0.12497605532540584,
            0.12474302127259679,
            0.12449454353725682,
            0.12423054363544248,
            0.12395093778225805,
            0.12365563679036808,
            0.12334454596108867,
            0.1230175649610826,
            0.12267458773117854,
            0.12231550228644729,
            0.12194019064137597,
            0.12154852862554355,
            0.12114038572989168,
            0.12071562493629938,
            0.12027410253668445,
            0.11981566794106499,
            0.1193401634740999,
            0.11884742415946248,
            0.11833727749137886,
            0.11780954319289072,
            0.11726403295958147,
            0.11670055018876803,
            0.11611888969266781,
            0.11551883739499505,
            0.114900170010013,
            0.11426265470301639,
            0.11360604873122118,
            0.11293009906400114,
            0.11223454198079004,
            0.11151910264688675,
            0.11078349466331708,
            0.11002741959183457,
            0.10925056645204698,
            0.10845261118956855,
            0.10763321611342995,
            0.1067920293009532,
            0.10592868396818415,
            0.10504279780388798,
            0.104133972264977,
            0.1032017918311429,
            0.10224582321633954,
            0.10126561453463769,
            0.10026069441785589,
            0.09923057108224956,
            0.09817473134138184,
            0.09709263956223933,
            0.0959837365614636,
            0.09484743843848956,
            0.09368313534226573,
            0.09249019016811433,
            0.09126793718120954,
            0.09001568056307142,
            0.08873269287741548,
            0.08741821345167389,
            0.08607144667049973,
            0.084691560177622,
            0.08327768298243468,
            0.08182890346804544,
            0.08034426729743013,
            0.07882277521490955,
            0.07726338074041852,
            0.07566498775459038,
            0.07402644797335042,
            0.07234655831151957,
            0.07062405813594959,
            0.06885762640995546,
            0.06704587873235265,
            0.0651873642761544,
            0.0632805626342688,
            0.06132388058207193,
            0.059315648769857024,
            0.057254118361829934,
            0.05513745764262988,
            0.05296374861743437,
            0.05073098363765802,
            0.04843706209118326,
            0.046079787204153844,
            0.04365686301074263,
            0.04116589155817882,
            0.03860437042686457,
            0.03596969065987589,
            0.033259135212733104,
            0.030469878053331165,
            0.027598984063596885,
            0.0246434099190877,
            0.02160000615064249,
            0.01846552062370381,
            0.015236603706193022,
            0.011909815435296109,
            0.008481635037151103,
            0.004948473201684567,
            0.0013066875672459455,
            -0.002447398073399748,
            -0.006317470273630832,
            -0.010307197504162202,
            -0.014420196093445803,
            -0.018659989769655744,
            -0.023029961972877655,
            -0.027533300047269144,
            -0.032172930373731146,
            -0.03695144346899462,
            -0.04187100806420213,
            -0.046933273193232816,
            -0.05213925737862632,
            -0.05748922411324342,
            -0.06298254301301359,
            -0.0686175362763792,
            -0.07439131044736491,
            -0.08029957395942447,
            -0.08633644155632542,
            -0.09249422745927927,
            -0.09876323009084631,
            -0.10513151228083567,
            -0.11158468216353609,
            -0.11810568140961378,
            -0.12467458898098233,
            -0.1312684501891871,
            -0.13786114238455416,
            -0.14442328997981407,
            -0.1509222425607769,
            -0.15732213037199078,
            -0.1635840112813376,
            -0.1696661222147514,
            -0.1755242458193519,
            -0.18111219961928854,
            -0.18638245011327448,
            -0.19128684818678915,
            -0.19577747508286913,
            -0.199807580369171,
            -0.20333258539635501,
            -0.20631111834360671,
            -0.2087060408525891,
            -0.21048542222175948,
            -0.21162341582617755,
            -0.21210099429474505,
            -0.21190650516605114,
            -0.21103601705530306,
            -0.20949343722953556,
            -0.20729039402906663,
            -0.20444589069725821,
            -0.20098574972126476,
            -0.1969418776515881,
            -0.19235138867880275,
            -0.1872556304359445,
            -0.18169915736120545,
            -0.17572869564904064,
            -0.1693921397884096,
            -0.16273761459234365,
            -0.1558126292188079,
            -0.14866334177369445,
            -0.14133394518344233,
            -0.13386617805252088,
            -0.12629895799282748,
            -0.11866813018549927,
            -0.11100632041284014,
            -0.1033428795691276,
            -0.09570390554643063,
            -0.08811232820739573,
            -0.08058804369254402,
            -0.07314808535826228,
            -0.06580682001830307,
            -0.058576159708227576,
            -0.05146578078469233,
            -0.04448334371474075,
            -0.037634708350312435,
            -0.03092414075513994,
            -0.024354508781163742,
            -0.01792746452052832,
            -0.011643612538676518,
            -0.005502663410931474,
            0.0004964274342326158,
            0.006355335200879664,
            0.012076254915613954,
            0.01766180352002235,
            0.02311493395342798,
            0.028438860256204596,
            0.03363699270670682,
            0.03871288201777302,
            0.04367017165328636,
            0.04851255737461824,
            0.05324375318549976,
            0.05786746290780864,
            0.062387356686738754,
            0.06680705178950577,
            0.07113009712546262,
            0.07535996097611611,
            0.07950002148032206,
            0.08355355947248808,
            0.08752375331975401,
            0.0914136754478039,
            0.09522629028443477,
            0.09896445338504525,
            0.10263091153743842,
            0.10622830366523711,
            0.10975916238581944,
            0.11322591608542297,
            0.11663089140500846,
            0.11997631604110134,
            0.1232643217820011,
            0.1264969477120692,
            0.12967614352769585,
            0.13280377291789647,
            0.13588161697066453,
            0.13891137757296437,
            0.14189468077843695,
            0.14483308012174134,
            0.14772805986292353,
            0.1505810381487988,
            0.15339337008145965,
            0.15616635068661255,
            0.15890121777665264,
            0.16159915470519845,
            0.16426129301131298,
            0.1668887149529063,
            0.1694824559298107,
            0.17204350679784725,
            0.17457281607587297,
            0.17707129204830058,
            0.179539804765994,
            0.18197918794873144,
            0.1843902407926577,
            0.18677372968628386,
            0.18913038983869257,
            0.19146092682362972,
            0.19376601804318938,
            0.196046314114749,
            0.19830244018476792,
            0.20053499717354617,
            0.20274456295043775,
            0.20493169345470308,
            0.20709692374548397,
            0.20924076900375235,
            0.21136372547736998,
            0.2134662713760755,
            0.2155488677185466,
            0.21761195913420017,
            0.2196559746221438,
            0.2216813282696654,
            0.22368841993261984,
            0.22567763587960393,
            0.22764934940218745,
            0.22960392139296157,
            0.23154170089326997,
            0.23346302561231802,
            0.235368222419281,
            0.23725760780993532,
            0.23913148834924952,
            0.24099016109131632,
            0.24283391397782855,
            0.24466302621644154,
            0.24647776864001725,
            0.2482784040479119,
            0.2500651875302707,
            0.25183836677631055,
            0.2535981823674553,
            0.25534486805618517,
            0.25707865103138167,
            0.2587997521709151,
            0.26050838628218514,
            0.26220476233125567,
            0.26388908366122266,
            0.26556154820039224,
            0.26722234866081873,
            0.2688716727277207,
            0.27050970324027257,
            0.272136618364206,
            0.27375259175668454,
            0.2753577927238362,
            0.27695238637133823,
            0.27853653374840814,
            0.2801103919855496,
            0.2816741144263668,
            0.2832278507537548,
            0.2847717471106463,
            0.2863059462163049,
            0.287830587476245,
            0.28934580708965185,
            0.29085173815089194,
            0.29234851074751367,
            0.2938362520541387,
            0.29531508642278476,
            0.29678513546938,
            0.2982465181570614,
            0.2996993508761602,
            0.30114374752112405,
            0.3025798195644729,
            0.3040076761279964,
            0.30542742405121914,
            0.3068391679573523,
            0.30824301031678913,
            0.3096390515082792,
            0.3110273898778583,
            0.3124081217956861,
            0.3137813417108163,
            0.3151471422040389
        ]
    ]
}

==> anc/gamma2_compare_2_2.json <==
{
    "T": 0.2009,
    "mu": 0.75,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.08402231026724584,
            0.08401406977558788,
            0.08398934948371392,
            0.08394815294346447,
            0.08389048608304536,
            0.08381635721973492,
            0.08372577707767326,
            0.08361875881073424,
            0.08349531803047731,
            0.08335547283918464,
            0.08319924386796612,
            0.08302665431995604,
            0.08283773001857231,
            0.08263249946085328,
            0.08241099387585848,
            0.08217324728813098,
            0.08191929658621486,
            0.08164918159621709,
            0.08136294516040692,
            0.08106063322083508,
            0.08074229490796479,
            0.08040798263429037,
            0.08005775209766514,
            0.07969166286115228,
            0.07930977750885031,
            0.07891216271186491,
            0.0784988888701877,
            0.07807003033096188,
            0.07762566551624914,
            0.07716587705550794,
            0.0766907519227244,
            0.07620038157809127,
            0.0756948621144412,
            0.07517429440751765,
            0.0746387842713879,
            0.07408844261750772,
            0.07352338561816632,
            0.0729437348739163,
            0.07234961758489769,
            0.0717411667259216,
            0.07111852122515691,
            0.07048182614625988,
            0.06983123287376725,
            0.06916689930156263,
            0.06848899002420902,
            0.06779767653092947,
            0.06709313740199396,
            0.06637555850726269,
            0.0656451332066133,
            0.06490206255196654,
            0.06414655549058934,
            0.06337882906937395,
            0.06259910863972033,
            0.06180762806267143,
            0.06100462991390809,
            0.06019036568819642,
            0.059365096002854334,
            0.058529090799788804,
            0.05768262954562275,
            0.056826001429418654,
            0.05595950555691409,
            0.05508345114464107,
            0.05419815770161693,
            0.053303955217587885,
            0.05240118433763819,
            0.05149019653427065,
            0.0505713542723835,
            0.04964503116701907,
            0.048711612133185964,
            0.047771493527012626,
            0.04682508327751252,
            0.04587280100817069,
            0.04491507814758406,
            0.0439523580283483,
            0.04298509597338087,
            0.042013759368845605,
            0.041038827722842036,
            0.04006079270900742,
            0.03908015819417159,
            0.03809744024920123,
            0.03711316714216674,
            0.036127879312965544,
            0.03514212932853636,
            0.034156481817807796,
            0.03317151338553331,
            0.032187812504176946,
            0.031205979383031802,
            0.03022662581377484,
            0.029250374991684536,
            0.028277861311778008,
            0.02730973013916168,
            0.02634663755291851,
            0.025389250062909534,
            0.024438244298905218,
            0.023494306671521123,
            0.022558133004485698,
            0.021630428137845298,
            0.020711905501709663,
            0.019803286660409133,
            0.018905300826669927,
            0.018018684345885397,
            0.01714418015035994,
            0.01628253718362592,
            0.015434509795001106,
            0.014600857104647286,
            0.013782342339506246,
            0.012979732140588646,
            0.012193795842205521,
            0.011425304723846008,
            0.010675031235517551,
            0.009943748197489388,
            0.009232227975490101,
            0.008541241632539887,
            0.007871558058709871,
            0.00722394308022864,
            0.006599158549469172,
            0.0059979614174706375,
            0.0054211027905961134,
            0.004869326974361279,
            0.0043433705029748,
            0.003843961162414436,
            0.003371817003506694,
            0.0029276453507227768,
            0.002512141807926499,
            0.0021259892636532607,
            0.001769856898492836,
            0.001444399197097393,
            0.0011502549674828888,
            0.0008880463702804903,
            0.0006583779606487566,
            0.00046183574556658835,
            0.0002989862592432252,
            0.00017037565937312593,
            7.652884695122375e-05,
            1.7948612335894065e-05,
            -4.885189798964351e-06,
            8.483565984762631e-06,
            5.848651633894031e-05,
            0.00014553008605310003,
            0.0002699948037959282,
            0.0004322346589379217,
            0.0006325765015942203,
            0.0008713194879058778,
            0.0011487345724378178,
            0.0014650640494293932,
            0.0018205211444754926,
            0.0022152896580485276,
            0.00264952366210823,
            0.003123347250857028,
            0.003636854346523277,
            0.004190108560850794,
            0.004783143112805324,
            0.005415960802776343,
            0.006088534043387009,
            0.006800804946807168,
            0.007552685468273715,
            0.008344057605323196,
            0.009174773652050078,
            0.010044656507510324,
            0.01095350003721303,
            0.011901069486452032,
            0.012887101944069251,
            0.013911306855067529,
            0.014973366580341999,
            0.01607293700164726,
            0.017209648169785624,
            0.018383104993873398,
            0.019592887969428485,
            0.020838553942919863,
            0.0221196369103314,
            0.023435648847208328,
            0.024786080567596187,
            0.026170402609223403,
            0.027588066142242983,
            0.02903850389881106,
            0.030521131120785597,
            0.03203534652279773,
            0.03358053326797966,
            0.0351560599536381,
            0.03676128160420795,
            0.03839554066884755,
            0.0400581680210982,
            0.041748483958091706,
            0.043465799196853304,
            0.045209415865335646,
            0.04697862848589446,
            0.04877272494901745,
            0.05059098747521311,
            0.052432693563061496,
            0.054297116921567974,
            0.056183528385017584,
            0.05809119680870438,
            0.060019389943981455,
            0.06196737529122564,
            0.0639344209294052,
            0.06591979632108402,
            0.06792277309180755,
            0.0699426257829047,
            0.07197863257693288,
            0.07403007599501309,
            0.07609624356549419,
            0.07817642846345309,
            0.0802699301206614,
            0.08237605480574595,
            0.08449411617438118,
            0.08662343578942679,
            0.08876334361103928,
            0.09091317845686078,
            0.09307228843246514,
            0.09524003133233178,
            0.09741577501168268,
            0.09959889772958007,
            0.10178878846376206,
            0.10398484719772882,
            0.10618648518066345,
            0.10839312516080504,
            0.11060420159294422,
            0.11281916082074228,
            0.11503746123461903,
            0.11725857340596146,
            0.11948198019846305,
            0.12170717685739087,
            0.12393367107761907,
            0.12616098305126203,
            0.12838864549577017,
            0.13061620366332782,
            0.13284321533243146,
            0.1350692507824929,
            0.1372938927523336,
            0.13951673638341267,
            0.1417373891486382,
            0.14395547076758802,
            0.14617061310896526,
            0.14838246008108347,
            0.15059066751119776,
            0.15279490301441342,
            0.15499484585296497,
            0.15719018678657987,
            0.15938062791464414,
            0.161565882510866,
            0.16374567485110386,
            0.16591974003500676,
            0.16808782380209591,
            0.17024968234287946,
            0.1724050821055842,
            0.17455379959907225,
            0.1766956211924056,
            0.1788303429116828,
            0.18095777023450837,
            0.18307771788262633,
            0.1851900096131277,
            0.18729447800864996,
            0.1893909642669558,
            0.1914793179900789,
            0.1935593969746558,
            0.19563106699994942,
            0.1976942016202348,
            0.19974868195546758,
            0.20179439648431896,
            0.2038312408385508,
            0.20585911759914519,
            0.2078779360943947,
            0.20988761220014765,
            0.21188806814242667,
            0.21387923230245529,
            0.21586103902445755,
            0.21783342842615172,
            0.21979634621218147,
            0.2217497434905576,
            0.22369357659220684,
            0.22562780689371553,
            0.22755240064333687,
            0.22946732879033277,
            0.23137256681768661,
            0.23326809457825692,
            0.23515389613437776,
            0.2370299596009528,
            0.2388962769920525,
            0.24075284407102904,
            0.2425996602036864,
            0.2444367282173055,
            0.24626405425850065,
            0.24808164765926818,
            0.2498895208041647,
            0.2516876890014151,
            0.25347617035788106,
            0.25525498565528193,
            0.2570241582340889,
            0.2587837138764323,
            0.2605336806944549,
            0.26227408902147964,
            0.26400497130637435,
            0.2657263620110648,
            0.26743829751114917,
            0.2691408159995581,
            0.2708339573932116,
            0.27251776324261345,
            0.2741922766443319,
            0.2758575421568987,
            0.277513605715926,
            0.27916051456081875,
            0.2807983171523,
            0.2824270631014072,
            0.28404680309748204,
            0.28565758883922315,
            0.28725947296816284,
            0.2888525090045017,
            0.2904367512852476,
            0.2920122549045977,
            0.2935790756565103
        ]
    ]
}

==> anc/gamma2_compare_2_3.json <==
{
    "T": 0.3,
    "mu": 0.75,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05
        ],
        [
            0.06404259879312968,
            0.06396680659824741,
            0.06374050823201383,
            0.06336693815497976,
            0.06285148615135477,
            0.06220169468968813,
            0.06142725292219408,
            0.06053998507249608,
            0.059553830402845516,
            0.05848481146454549,
            0.05735098694348903,
            0.05617238514381394,
            0.05497091403631181,
            0.0537702438711906,
            0.05259565862314952,
            0.05147387309211318,
            0.050432813230898654,
            0.049501358356012146,
            0.04870904519853843,
            0.048085735307232286,
            0.04766124905286679,
            0.04746497133571875,
            0.04752543597337015,
            0.04786989753112095,
            0.04852390092957712,
            0.04951086039496494,
            0.050851660088913175,
            0.052564288966116174,
            0.054663521992935366,
            0.05716065879173007,
            0.06006332907711297,
            0.06337537199416549,
            0.06709679377485502,
            0.07122380515514692,
            0.07574893692525071,
            0.08066122900984846,
            0.08594648577829908,
            0.09158758802330458,
            0.09756485034170614,
            0.10385641157479641,
            0.11043864554107838,
            0.11728657949596041,
            0.12437430851320741,
            0.1316753952030163,
            0.13916324574255282,
            0.14681145497007053,
            0.15459411516011795,
            0.16248608494397107,
            0.17046321657412006,
            0.1785025412845353,
            0.18658241382255508,
            0.1946826182996946,
            0.20278443832075077,
            0.21087069491519284,
            0.21892575613248688,
            0.22693552230389372,
            0.23488739095055236,
            0.24277020516590003,
            0.25057418905263257,
            0.2582908734810221,
            0.2659130150823146,
            0.2734345110209721,
            0.2808503117186984,
            0.28815633334672264,
            0.2953493715682963,
            0.3024270177083289,
            0.30938757825436924,
            0.31622999835429755,
            0.32295378977082123,
            0.32955896357965186,
            0.3360459677548626,
            0.34241562966857275,
            0.34866910343986746,
            0.3548078219965195,
            0.36083345365994557,
            0.3667478630257689,
            0.37255307588708686,
            0.3782512479326111,
            0.38384463694521387,
            0.38933557822645215,
            0.39472646297762615,
            0.4000197193768029
        ]
    ]
}

==> anc/gamma2_compare_2_4.json <==
{
    "T": 0.5,
    "mu": 0.75,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.08556960746835983,
            0.0855710050369689,
            0.08557519802681655,
            0.08558218728984855,
            0.08559197424558725,
            0.08560456088055157,
            0.08561994974744538,
            0.08563814396550698,
            0.08565914721226246,
            0.08568296373596493,
            0.08570959833991185,
            0.08573905638745236,
            0.08577134379839636,
            0.08580646704658962,
            0.08584443315726288,
            0.0858852497041494,
            0.08592892480638241,
            0.08597546712516127,
            0.08602488586019683,
            0.08607719074593259,
            0.08613239204754333,
            0.08619050055671364,
            0.08625152758719624,
            0.0863154849701514,
            0.08638238504927712,
            0.08645224067570367,
            0.08652506520270128,
            0.08660087248015873,
            0.08667967684885405,
            0.08676149313452035,
            0.08684633664170244,
            0.08693422314740996,
            0.08702516889456784,
            0.08711919058526542,
            0.08721630537380712,
            0.08731653085957072,
            0.08741988507966464,
            0.08752638650140088,
            0.08763605401457583,
            0.0877489069235641,
            0.08786496493923032,
            0.08798424817065917,
            0.088106777116707,
            0.08823257265737729,
            0.08836165604502598,
            0.08849404889539397,
            0.08862977317845787,
            0.08876885120920432,
            0.08891130563806958,
            0.08905715944139601,
            0.08920643591164736,
            0.0893591586474944,
            0.0895153515437501,
            0.08967503878116369,
            0.08983824481607526,
            0.09000499436993584,
            0.09017531241869063,
            0.09034922418204076,
            0.09052675511257656,
            0.09070793088479209,
            0.09089277738398263,
            0.09108132069503094,
            0.09127358709108538,
            0.09146960302213464,
            0.09166939510348222,
            0.09187299010412656,
            0.09208041493505192,
            0.09229169663742903,
            0.09250686237074054,
            0.09272593940082353,
            0.09294895508784286,
            0.0931759368741962,
            0.09340691227235634,
            0.09364190885265565,
            0.09388095423101625,
            0.09412407605663352,
            0.09437130199961455,
            0.09462265973857993,
            0.0948781769482301,
            0.09513788128688579,
            0.09540180038400396,
            0.09566996182767407,
            0.09594239315210515,
            0.09621912182510148,
            0.09650017523553801,
            0.09678558068083792,
            0.0970753653544572,
            0.09736955633338491,
            0.09766818056565653,
            0.09797126485789963,
            0.09827883586290195,
            0.09859092006721504,
            0.09890754377879979,
            0.09922873311471588,
            0.09955451398886171,
            0.09988491209977045,
            0.10021995291846558,
            0.10055966167638698,
            0.1009040633533841,
            0.10125318266578812,
            0.10160704405456636,
            0.10196567167356543,
            0.10232908937784387,
            0.10269732071210641,
            0.10307038889924158,
            0.10344831682895225,
            0.10383112704653338,
            0.10421884174172781,
            0.10461148273774844,
            0.10500907148037433,
            0.10541162902723124,
            0.10581917603718399,
            0.10623173275987781,
            0.10664931902542164,
            0.10707195423423266,
            0.10749965734703036,
            0.10793244687499405,
            0.10837034087008475,
            0.10881335691554027,
            0.10926151211653982,
            0.10971482309104989,
            0.11017330596085179,
            0.1106369763427547,
            0.11110584934000586,
            0.11157993953387613,
            0.11205926097546975,
            0.1125438271777149,
            0.11303365110756865,
            0.11352874517842726,
            0.11402912124294469,
            0.11453479058509276,
            0.1150457639143779,
            0.11556205135834652,
            0.1160836624562774,
            0.11661060615269499,
            0.11714289079217646,
            0.11768052411226546,
            0.11822351323873997,
            0.11877186468005695,
            0.11932558432224796,
            0.11988467742405476,
            0.12044914861230567,
            0.12101900187753618,
            0.12159424056985435,
            0.12217486739505362,
            0.12276088441097127,
            0.1233522930240975,
            0.1239490939864348,
            0.12455128739260576,
            0.12515887267721468,
            0.12577184861245932,
            0.12639021330599653,
            0.12701396419905997,
            0.1276430980648299,
            0.12827761100705803,
            0.12891749845894024,
            0.12956275518225013,
            0.1302133752667154,
            0.13086935212965084,
            0.13153067851586087,
            0.1321973464976761,
            0.1328693474755253,
            0.13354667217837438,
            0.13422931066469812,
            0.13491725232358087,
            0.13561048587608227,
            0.13630899937684388,
            0.13701278021593566,
            0.1377218151209425,
            0.13843609015928418,
            0.1391555907407736,
            0.13988030162040221,
            0.14061020690135878,
            0.14134529003827367,
            0.1420855338406869,
            0.14283092047673918,
            0.1435814314770804,
            0.14433704773899583,
            0.145097749530742,
            0.14586351649609608,
            0.14663432765910855,
            0.1474101614290599,
            0.14819099560561766,
            0.1489768073841879,
            0.14976757336146052,
            0.1505632695411422,
            0.1513638713398749,
            0.15216935359333433,
            0.152979690562508,
            0.15379485594014153,
            0.15461482285736003,
            0.15543956389044633,
            0.1562690510677921,
            0.15710325587698976,
            0.1579421492720885,
            0.15878570168099224,
            0.15963388301300693,
            0.16048666266650086,
            0.16134400953676037,
            0.1622058920238949,
            0.1630722780409266,
            0.16394313502197772,
            0.1648184299305755,
            0.16569812926807076,
            0.16658219908216157,
            0.16747060497551858,
            0.16836331211450792,
            0.16926028523800754,
            0.17016148866630618,
            0.17106688631009626,
            0.1719764416795297,
            0.1728901178933611,
            0.1738078776881516,
            0.17472968342753908,
            0.1756554971115702,
            0.17658528038608168,
            0.17751899455213718,
            0.1784566005755066,
            0.1793980590961873,
            0.18034333043796041,
            0.181292374625131,
            0.18224515135639907,
            0.183201620085984,
            0.18416173996180052,
            0.18512546987086842,
            0.18609276844184808,
            0.18706359405472645,
            0.18803790485050442,
            0.18901565874088302,
            0.18999681341793961,
            0.19098132636379528,
            0.1919691548602656,
            0.19296025599849367,
            0.19395458668855464,
            0.19495210366904714,
            0.19595276351663235,
            0.19695652265556135,
            0.1979633373671475,
            0.19897316379920602,
            0.19998595797544563,
            0.2010016758048127,
            0.20202027309078222,
            0.20304170554059453,
            0.20406592877443452,
            0.2050928983345497,
            0.20612256969429096,
            0.20715489826712227,
            0.20818983941551067,
            0.2092273484597794,
            0.21026738068687306,
            0.21130989135904268,
            0.21235483572245303,
            0.21340216901570566,
            0.21445184647827512,
            0.21550382335885798,
            0.2165580549236311,
            0.21761449646441716,
            0.21867310330675563,
            0.21973383081787662,
            0.2207966344145786,
            0.22186146957100197,
            0.22292829182630283,
            0.2239970567922232,
            0.2250677201605567,
            0.2261402377105029,
            0.22721456531591896,
            0.22829065895246017,
            0.2293684747046069,
            0.23044796877258336,
            0.23152909747916067,
            0.23261181727634733,
            0.2336960847519643,
            0.23478185663610138,
            0.2358690898071145,
            0.23695774129959485,
            0.23804776830698066,
            0.2391391281910421,
            0.24023177848599794,
            0.24132567690462267,
            0.24242078134386688,
            0.24351704989037154,
            0.24461444082585398,
            0.2457129126323767,
            0.24681242399749365,
            0.24791293381927582,
            0.24901440121121718,
            0.25011678550701677,
            0.2512200462652452,
            0.2523241432738849,
            0.25342903655475546,
            0.25453468636781323,
            0.25564105321533703,
            0.25674809784599084,
            0.2578557812587694,
            0.25896406470682454,
            0.2600729097011762,
            0.2611822780142983,
            0.2622921316836051,
            0.2634024330148001,
            0.2645131445851285,
            0.2656242292464968,
            0.26673565012850664,
            0.26784737064134206,
            0.26895935447857067,
            0.27007156561982204,
            0.27118396833336067,
            0.2722965271785466,
            0.2734092070081912,
            0.27452197297080416,
            0.2756347905127351
        ]
    ]
}

==> anc/gamma2_compare_3_0.json <==
{
    "T": 0.15,
    "mu": 0.0,
    "sigma": 0.9987777049537759,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            NaN,
            0.3155335682006493,
            0.3155419068848076,
            0.3155558034586346,
            0.3155752560731467,
            0.31560026214097986,
            0.31563081833770656,
            0.31566692060328677,
            0.31570856414468823,
            0.315755743436922,
            0.3158084522269973,
            0.31586668353629865,
            0.315930429664077,
            0.3159996821911579,
            0.3160744319839805,
            0.31615466919896684,
            0.31624038328724347,
            0.3163315629996505,
            0.31642819639209824,
            0.316530270831224,
            0.3166377730003631,
            0.3167506889058126,
            0.3168690038834012,
            0.316992702605362,
            0.3171217690873889,
            0.3172561866961525,
            0.31739593815692824,
            0.3175410055615297,
            0.3176913703765107,
            0.3178470134515991,
            0.3180079150283688,
            0.31817405474914234,
            0.3183454116661119,
            0.3185219642506705,
            0.3187036904029484,
            0.3188905674615317,
            0.31908257221343106,
            0.3192796809040662,
            0.31948186924762834,
            0.3196891124374456,
            0.31990138515655714,
            0.3201186615884194,
            0.32034091542773946,
            0.32056811989143386,
            0.3208002477296952,
            0.3210372712371647,
            0.32127916226419684,
            0.32152589222820904,
            0.32177743212510734,
            0.3220337525407745,
            0.32229482366262163,
            0.32256061529118696,
            0.32283109685176686,
            0.32310623740608907,
            0.32338600566399894,
            0.32367036999516563,
            0.32395929844079074,
            0.32425275872531606,
            0.3245507182681186,
            0.3248531441951904,
            0.32516000335078715,
            0.32547126230904877,
            0.325786887385574,
            0.3261068446489476,
            0.32643109993221475,
            0.3267596188442895,
            0.32709236678129644,
            0.32742930893783817,
            0.32777041031816956,
            0.3281156357473098,
            0.3284649498820327,
            0.3288183172214495,
            0.32917570211943115,
            0.3295370687920491,
            0.3299023813313986,
            0.3302716037144271,
            0.33064469981359496,
            0.33102163340707125,
            0.3314023681888082,
            0.33178686777847105,
            0.3321750957312385,
            0.33256701554744295,
            0.33296259068208306,
            0.33336178455417104,
            0.33376456055593706,
            0.33417088206187434,
            0.33458071243762594,
            0.3349940150487176,
            0.33541075326911807,
            0.3358308904896475,
            0.33625439012621394,
            0.33668121562788367,
            0.33711133048478603,
            0.3375446982358472,
            0.33798128247635517,
            0.33842104686535396,
            0.33886395513285705,
            0.3393099710869478,
            0.3397590586205629,
            0.3402111817182968,
            0.3406663044628906,
            0.3411243910416058,
            0.3415854057524252,
            0.34204931301006597,
            0.34251607735184153,
            0.34298566344334397,
            0.34345803608396197,
            0.34393316021222803,
            0.3444110009110056,
            0.34489152341250606,
            0.34537469310313895,
            0.34586047552821586,
            0.34634883639647207,
            0.3468397415844434,
            0.34733315714069174,
            0.34782904928984837,
            0.3483273844365327,
            0.34882812916910383,
            0.3493312502632662,
            0.349836714685527,
            0.35034448959650716,
            0.35085454235410884,
            0.3513668405165435,
            0.3518813518452176,
            0.3523980443074834,
            0.35291688607925437,
            0.3534378455474887,
            0.3539608913125423,
            0.35448599219039434,
            0.35501311721474743,
            0.3555422356390059,
            0.35607331693813205,
            0.3566063308103865,
            0.3571412471789507,
            0.35767803619343885,
            0.3582166682313005,
            0.35875711389910436,
            0.3592993440337351,
            0.35984332970343863,
            0.360389042208931,
            0.36093645308414335,
            0.36148553409696593,
            0.36203625725015,
            0.3625885947817594,
            0.363142519165724,
            0.36369800311226774,
            0.3642550195682549,
            0.3648135417174511,
            0.36537354298071767,
            0.36593499701610394,
            0.3664978777188899,
            0.36706215922154445,
            0.3676278158936151,
            0.3681948223415482,
            0.36876315340844573,
            0.369332784173761,
            0.36990368995292033,
            0.37047584629689767,
            0.3710492289917295,
            0.3716238140579667,
            0.37219957775008133,
            0.3727764965558144,
            0.3733545471954785,
            0.37393370662121,
            0.37451395201617543,
            0.37509526079373295,
            0.3756776105965516,
            0.37626097929568886,
            0.3768453449896283,
            0.3774306860032806,
            0.378016980886948,
            0.3786042084152528,
            0.3791923475860345,
            0.3797813776192141,
            0.3803712779556284,
            0.38096202825583625,
            0.38155360839889574,
            0.3821459984811186,
            0.38273917881479597,
            0.38333312992690266,
            0.38392783255778035,
            0.3845232676597975,
            0.38511941639599084,
            0.3857162601386904,
            0.3863137804681216,
            0.38691195917099486,
            0.3875107782390816,
            0.38811021986776784,
            0.3887102664546165,
            0.3893109005978718,
            0.3899121050950112,
            0.39051386294124146,
            0.39111615732800603,
            0.39171897164147745,
            0.392322289461044,
            0.3929260945577916,
            0.39353037089295995,
            0.39413510261644336,
            0.39474027406521917,
            0.3953458697618233,
            0.39595187441280183,
            0.39655827290716206,
            0.3971650503148246,
            0.39777219188507,
            0.39837968304498805,
            0.3989875093979243,
            0.3995956567219274,
            0.4002041109681992,
            0.4008128582595396,
            0.40142188488880604,
            0.40203117731735993,
            0.40264072217352487,
            0.4032505062510473,
            0.4038605165075588,
            0.40447074006304173,
            0.40508116419830165,
            0.40569177635344245,
            0.4063025641263467,
            0.40691351527116254,
            0.40752461769679466,
            0.4081358594655394,
            0.4087472287910574,
            0.40935871403765534,
            0.4099703037183091,
            0.4105819864932997,
            0.4111937511687525,
            0.4118055866951739,
            0.4124174821659975,
            0.41302942681614013,
            0.41364141002056365,
            0.4142534212928466,
            0.4148654502837641,
            0.41547748677987517,
            0.41608952070212063,
            0.4167015421044286,
            0.4173135411723309,
            0.4179255082215835,
            0.41853743369680496,
            0.41914930817011636,
            0.419761122339794,
            0.4203728670289328,
            0.42098453318411583,
            0.42159611187409807,
            0.42220759428849663,
            0.4228189717364842,
            0.4234302356455374,
            0.4240413775600864,
            0.4246523891403152,
            0.42526326216087096,
            0.42587398850962,
            0.42648456018641084,
            0.427094969301845,
            0.4277052080760602,
            0.42831526883752136,
            0.4289251440218244,
            0.42953482617050864,
            0.4301443079298823,
            0.4307535820498448,
            0.43136264138274555,
            0.43197147888223286,
            0.4325800876021098,
            0.43318846069521816,
            0.4337965914123183,
            0.4344044731009852,
            0.43501209920451106,
            0.4356194632608248,
            0.4362265589014104,
            0.4368333798502471,
            0.4374399199227522,
            0.43804617302473675,
            0.43865213315137,
            0.43925779438615653,
            0.4398631508999113,
            0.44046819694977307,
            0.44107292687819016,
            0.4416773351119434,
            0.44228141616116845,
            0.44288516461838867,
            0.4434885751575587,
            0.44409164253311584,
            0.4446943615790436,
            0.44529672720794083,
            0.44589873441010475,
            0.44650037825261885,
            0.4471016538784535,
            0.44770255650557345,
            0.44830308142605724,
            0.44890322400521954,
            0.4495029796807513,
            0.45010234396186116,
            0.4507013124284309,
            0.4512998807301755,
            0.4518980445858158,
            0.45249579978225707,
            0.45309314217377716,
            0.4536900676812238,
            0.4542865722912187,
            0.45488265205549316,
            0.45547830308950465,
            0.45607352157287395,
            0.45666830374742484,
            0.45726264591701804,
            0.45785654444669766,
            0.4584499957619498,
            0.45904299634797313,
            0.4596355427489579,
            0.46022763156737145,
            0.4608192594632521,
            0.4614104231535112,
            0.46200111941124306
        ]
    ]
}

==> anc/gamma2_compare_3_1.json <==
{
    "T": 0.15,
    "mu": 0.6,
    "sigma": 0.9591276053965644,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.2320584883687158,
            0.2320645817412696,
            0.2320831106017415,
            0.23211398729054092,
            0.23215720469185688,
            0.2322127528478005,
            0.23228061896269447,
            0.23236078740855287,
            0.23245323973180487,
            0.23255795466120835,
            0.2326749081170277,
            0.23280407322141722,
            0.23294542031000373,
            0.23309891694477383,
            0.2332645279280966,
            0.23344221531804787,
            0.2336319384449302,
            0.23383365392907962,
            0.23404731569978052,
            0.23427287501558824,
            0.23451028048575578,
            0.23475947809295056,
            0.23502041121719153,
            0.2352930206610265,
            0.23557724467593374,
            0.23587301898996285,
            0.23618027683658852,
            0.23649894898479795,
            0.23682896377038895,
            0.23717024712848042,
            0.23752272262723273,
            0.23788631150275197,
            0.2382609326951977,
            0.238646502886056,
            0.2390429365365835,
            0.23945014592740535,
            0.23986804119924518,
            0.24029653039479484,
            0.24073551950166638,
            0.24118491249646204,
            0.241644611389861,
            0.24211451627283367,
            0.2425945253637917,
            0.24308453505683048,
            0.24358443997082788,
            0.2440941329995884,
            0.24461350536286253,
            0.24514244665824994,
            0.24568084491395822,
            0.24622858664237995,
            0.24678555689444917,
            0.2473516393147454,
            0.247926716197296,
            0.24851066854205547,
            0.24910337611199768,
            0.2497047174907943,
            0.2503145701410303,
            0.2509328104629037,
            0.251559313853381,
            0.2521939547657379,
            0.252836606769455,
            0.2534871426104065,
            0.2541454342713034,
            0.25481135303232066,
            0.25548476953188165,
            0.25616555382752554,
            0.25685357545681403,
            0.257548703498225,
            0.2582508066319754,
            0.2589597532007191,
            0.2596754112700752,
            0.2603976486889099,
            0.2611263331493473,
            0.26186133224645114,
            0.2626025135374651,
            0.26334974460067556,
            0.2641028930937295,
            0.26486182681142073,
            0.2656264137428726,
            0.2663965221280716,
            0.2671720205137033,
            0.2679527778082377,
            0.268738663336219,
            0.26952954689173925,
            0.27032529879097905,
            0.2711257899238701,
            0.2719308918047697,
            0.27274047662211043,
            0.27355441728704477,
            0.27437258748096877,
            0.2751948617019436,
            0.27602111530996487,
            0.276851224571048,
            0.2776850667001049,
            0.2785225199025789,
            0.2793634634148175,
            0.2802077775431662,
            0.2810553437016909,
            0.28190604444872974,
            0.2827597635218879,
            0.2836163858718292,
            0.28447579769462966,
            0.28533788646275565,
            0.28620254095464776,
            0.28706965128290135,
            0.28793910892104035,
            0.2888108067288804,
            0.2896846389764788,
            0.29056050136667755,
            0.2914382910562291,
            0.29231790667553087,
            0.2931992483469453,
            0.2940822177017482,
            0.29496671789568213,
            0.2958526536231483,
            0.2967399311300401,
            0.2976284582252375,
            0.29851814429077306,
            0.29940890029069356,
            0.3003006387786292,
            0.30119327390409745,
            0.3020867214175558,
            0.3029808986742318,
            0.3038757246367537,
            0.3047711198765989,
            0.30566700657439644,
            0.3065633085191034,
            0.30745995110608343,
            0.3083568613341172,
            0.3092539678013732,
            0.3101512007003663,
            0.31104849181193645,
            0.3119457744982779,
            0.3128429836950473,
            0.31374005590258686,
            0.31463692917628017,
            0.31553354311610704,
            0.31642983885537534,
            0.31732575904871335,
            0.3182212478593255,
            0.3191162509455521,
            0.3200107154467654,
            0.3209045899686319,
            0.3217978245677874,
            0.32269037073587703,
            0.32358218138319045,
            0.32447321082165403,
            0.3253634147474103,
            0.3262527502229408,
            0.32714117565882955,
            0.32802865079499494,
            0.32891513668171435,
            0.32980059566024916,
            0.33068499134317847,
            0.3315682885944628,
            0.33245045350925884,
            0.3333314533935161,
            0.33421125674337704,
            0.335089833224409,
            0.33596715365068913,
            0.3368431899637705,
            0.3377179152115465,
            0.33859130352704175,
            0.3394633301071463,
            0.340333971191317,
            0.3412032040402672,
            0.34207100691465964,
            0.34293735905382566,
            0.3438022406545281,
            0.3446656328497842,
            0.34552751768776496,
            0.3463878781107885,
            0.3472466979344215,
            0.34810396182670394,
            0.3489596552875108,
            0.34981376462806185,
            0.350666276950598,
            0.3515171801282321,
            0.35236646278497863,
            0.35321411427598476,
            0.35406012466797543,
            0.3549044847198935,
            0.35574718586380627,
            0.35658822018597575,
            0.3574275804082365,
            0.3582652598695875,
            0.3591012525080438,
            0.35993555284274814,
            0.36076815595634837,
            0.3615990574776434,
            0.3624282535645047,
            0.363255740887082,
            0.3640815166112715,
            0.364905578382497,
            0.3657279243097563,
            0.36654855294996824,
            0.36736746329260755,
            0.3681846547446345,
            0.36900012711571745,
            0.3698138806037519,
            0.3706259157806722,
            0.37143623357855776,
            0.3722448352760498,
            0.37305172248502577,
            0.37385689713761266,
            0.3746603614734608,
            0.3754621180273217,
            0.3762621696169128,
            0.37706051933107115,
            0.37785717051819045,
            0.3786521267749448,
            0.37944539193529225,
            0.3802369700597553,
            0.3810268654249811,
            0.3818150825135688,
            0.38260162600417447,
            0.38338650076187425,
            0.38416971182879694,
            0.3849512644150141,
            0.38573116388968676,
            0.38650941577246445,
            0.3872860257251349,
            0.3880609995435166,
            0.3888343431495923,
            0.3896060625838881,
            0.3903761639980707,
            0.391144653647789,
            0.3919115378857319,
            0.3926768231549305,
            0.39344051598216245,
            0.39420262297185227,
            0.3949631507998045,
            0.3957221062074243,
            0.39647949596595444,
            0.3972353270213277,
            0.39798960618823626,
            0.39874234044567036,
            0.39949353678168953,
            0.40024320221875,
            0.40099134380914686,
            0.40173796863062633,
            0.4024830837821662,
            0.4032266963799181,
            0.4039688135533123,
            0.40470944244131246,
            0.4054485901888356,
            0.40618626394328994,
            0.40692247085129435,
            0.4076572180555124,
            0.4083905126916294,
            0.4091223618854629,
            0.40985277275020177,
            0.4105817523837703,
            0.4113093078663144,
            0.41203544625780586,
            0.4127601745957615,
            0.4134834998930745,
            0.4142054291359529,
            0.4149259692819636,
            0.41564512725818015,
            0.4163629099594513,
            0.417079324246635,
            0.4177943769451688,
            0.41850807484358404,
            0.41922042469198956,
            0.4199314332008673,
            0.4206411070398207,
            0.42134945283642783,
            0.42205647717516925,
            0.42276218659642906,
            0.4234665875955683,
            0.4241696866220662,
            0.4248714900787181,
            0.42557200432092074,
            0.426271235655987,
            0.42696919034254366,
            0.4276658745899743,
            0.4283612945579207,
            0.42905545635583564,
            0.42974836604258476,
            0.4304400296260997,
            0.43113045306307424,
            0.43181964225870756,
            0.43250760306649016,
            0.4331943412880287,
            0.4338798626729119,
            0.4345641729186137,
            0.4352472776704315,
            0.43592918252146146,
            0.43660989301260233,
            0.4372894146325939,
            0.43796775281808475,
            0.438644912953749,
            0.4393209003723228,
            0.43999572035486517,
            0.4406693781309232,
            0.4413418788786291,
            0.44201322772500096,
            0.4426834297461623,
            0.44335248996759985,
            0.44402041336445297,
            0.4446872048617876,
            0.44535286933493035,
            0.44601741160978814,
            0.44668083646319307,
            0.4473431486232594,
            0.4480043527697541,
            0.4486644535344795,
            0.4493234555016672,
            0.44998136320838333
        ]
    ]
}

==> anc/gamma2_compare_3_2.json <==
{
    "T": 0.15,
    "mu": 0.8,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.1259952276504377,
            0.1259865633867836,
            0.12596056925618457,
            0.1259172412412334,
            0.12585657265130748,
            0.12577855413016165,
            0.12568317366659545,
            0.12557041660822146,
            0.12544026567837813,
            0.1252927009962406,
            0.1251277001001782,
            0.12494523797444984,
            0.124745287079291,
            0.12452781738450425,
            0.12429279640663199,
            0.12404018924983404,
            0.12376995865058253,
            0.12348206502629824,
            0.12317646652807814,
            0.12285311909764544,
            0.12251197652869837,
            0.12215299053281345,
            0.12177611058523723,
            0.12138128512472504,
            0.12096845938571471,
            0.1205375777329031,
            0.12008858262859347,
            0.11962141495495901,
            0.11913601411749922,
            0.1186323181547967,
            0.11811026385484329,
            0.1175697868782134,
            0.11701082188837732,
            0.11643330268945318,
            0.11583716237171421,
            0.11522233346517302,
            0.11458874810158057,
            0.11393633818518498,
            0.11326503557260811,
            0.11257477226220833,
            0.11186548059330927,
            0.1111370934556793,
            0.11038954450966282,
            0.10962276841736987,
            0.1088367010853343,
            0.10803127991907667,
            0.10720644408998536,
            0.1063621348149639,
            0.10549829564928234,
            0.10461487279307781,
            0.10371181541195305,
            0.10278907597212342,
            0.1018466105905623,
            0.10088437940059242,
            0.09990234693335834,
            0.09890048251565209,
            0.09787876068447547,
            0.09683716161878922,
            0.0957756715888565,
            0.09469428342356415,
            0.09359299699609559,
            0.09247181972830884,
            0.09133076711414233,
            0.09016986326234266,
            0.08898914145877634,
            0.08778864474854498,
            0.08656842653808763,
            0.08532855121737368,
            0.0840690948023209,
            0.08279014559740033,
            0.0814918048783642,
            0.08017418759505171,
            0.07883742309399719,
            0.07748165586058814,
            0.0761070462803826,
            0.07471377141910601,
            0.07330202582073744,
            0.07187202232297549,
            0.07042399288925116,
            0.0689581894563201,
            0.06747488479632227,
            0.0659743733920501,
            0.0644569723239875,
            0.06292302216755932,
            0.061372887898733505,
            0.05980695980621077,
            0.058225654407731586,
            0.05662941536845578,
            0.0550187144186428,
            0.05339405226790844,
            0.05175595951302141,
            0.05010499753598813,
            0.04844175938892713,
            0.04676687066200588,
            0.04508099033044713,
            0.04338481157638718,
            0.04167906258110185,
            0.039964507282892914,
            0.03824194609565368,
            0.03651221658293903,
            0.034776194082100184,
            0.03303479227284788,
            0.03128896368440086,
            0.029539700135175484,
            0.027788033098846837,
            0.026035033990382248,
            0.02428181436563269,
            0.022529526027892377,
            0.020779361034819005,
            0.019032551599076825,
            0.017290369876080236,
            0.015554127632281839,
            0.013825175787554045,
            0.012104903825385205,
            0.010394739064794073,
            0.008696145788200951,
            0.007010624219751196,
            0.00533970934904672,
            0.0036849695956632095,
            0.002048005310388845,
            0.00043044710969111777,
            -0.001166045959391182,
            -0.0027397884260136895,
            -0.0042890705752043345,
            -0.005812160800905075,
            -0.007307308131757367,
            -0.008772744928187803,
            -0.010206689748156667,
            -0.011607350377904224,
            -0.012972927022853659,
            -0.014301615652653893,
            -0.015591611493124491,
            -0.016841112656636875,
            -0.018048323901216717,
            -0.019211460507414818,
            -0.02032875226076547,
            -0.02139844752643988,
            -0.02241881740156132,
            -0.023388159929507712,
            -0.02430480435951013,
            -0.025167115433876036,
            -0.025973497684297492,
            -0.02672239971795029,
            -0.027412318473424374,
            -0.02804180342603696,
            -0.02860946072168649,
            -0.02911395721819826,
            -0.02955402441304683,
            -0.029928462236443465,
            -0.030236142689063356,
            -0.03047601330412547,
            -0.030647100414176315,
            -0.030748512203718048,
            -0.030779441529804497,
            -0.03073916849385061,
            -0.03062706274920521,
            -0.030442585530469662,
            -0.030185291392123892,
            -0.0298548296457255,
            -0.029450945486681007,
            -0.028973480803724305,
            -0.02842237466571218,
            -0.02779766348296711,
            -0.02709948084195954,
            -0.026328057014415318,
            -0.025483718143910483,
            -0.024566885115037324,
            -0.02357807211219315,
            -0.022517884876921967,
            -0.021387018674558778,
            -0.02018625598263421,
            -0.018916463952933588,
            -0.01757859139683149,
            -0.016173666108740464,
            -0.014702791215088079,
            -0.013167141898073775,
            -0.011567961715903408,
            -0.009906558805513777,
            -0.008184301950675515,
            -0.00640261653644833,
            -0.00456298041110445,
            -0.0026669196765697345,
            -0.0007160044282158162,
            0.0012881555355388763,
            0.003343915013870727,
            0.0054495976951983716,
            0.007603500420871406,
            0.009803897404515274,
            0.012049044388198302,
            0.014337182721896255,
            0.016666543350429205,
            0.01903535069491527,
            0.021441826416496418,
            0.023884193051384575,
            0.026360677507521066,
            0.028869514414374117,
            0.03140894931865097,
            0.033977241719319345,
            0.03657266794115743,
            0.03919352383100613,
            0.041838127294374264,
            0.04450482065063399,
            0.04719197281842198,
            0.049897981327585314,
            0.05262127415954222,
            0.05536031141812965,
            0.05811358683373552,
            0.06087962910422755,
            0.0636570030767356,
            0.06644431077488916,
            0.06924019227666203,
            0.07204332644809619,
            0.07485243153896068,
            0.07766626564625337,
            0.08048362705183074,
            0.08330335444074233,
            0.086124327006688,
            0.08894546445130719,
            0.09176572688390758,
            0.09458411462826073,
            0.09739966794302331,
            0.1002114666622493,
            0.10301862976235032,
            0.10582031486169483,
            0.10861571765889533,
            0.11140407131561694,
            0.11418464578956036,
            0.11695674712303969,
            0.11971971669235719,
            0.12247293042293728,
            0.12521579797493607,
            0.12794776190383514,
            0.1306682968001719,
            0.13337690841248204,
            0.13607313275715477,
            0.13875653521866255,
            0.1414267096434727,
            0.1440832774306398,
            0.14672588662189412,
            0.1493542109937165,
            0.15196794915399137,
            0.15456682364507357,
            0.15715058005549515,
            0.15971898614196595,
            0.16227183096328868,
            0.16480892402761588,
            0.16733009445430852,
            0.16983519015151324,
            0.17232407701042257,
            0.17479663811705853,
            0.17725277298227954,
            0.1796923967906195,
            0.182115439668418,
            0.18452184597164822,
            0.1869115735937021,
            0.18928459329337707,
            0.19164088804314205,
            0.1939804523977507,
            0.19630329188320222,
            0.19860942240595164,
            0.2008988696822515,
            0.20317166868744152,
            0.2054278631249695,
            0.2076675049148768,
            0.2098906537014576,
            0.2120973763797585,
            0.2142877466405884,
            0.2164618445336276,
            0.2186197560482772,
            0.220761572711821,
            0.22288739120448164,
            0.22499731299093395,
            0.22709144396783737,
            0.2291698941269381,
            0.23123277723328842,
            0.23328021051812697,
            0.23531231438596983,
            0.23732921213545505,
            0.2393310296934908,
            0.2413178953622583,
            0.24328993957862793,
            0.24524729468554812,
            0.24719009471498027,
            0.24911847518194974,
            0.25103257288930303,
            0.25293252574275543,
            0.2548184725758383,
            0.25669055298434884,
            0.2585489071699284,
            0.26039367579238826,
            0.2622249998304325,
            0.2640430204504216,
            0.26584787888283534,
            0.26763971630610556,
            0.26941867373749784,
            0.27118489193073214,
            0.2729385112800403,
            0.274679671730372,
            0.276408512693466,
            0.278125172969522,
            0.27982979067419556,
            0.2815225031706985,
            0.28320344700671324,
            0.2848727578559348,
            0.2865305704639859,
            0.288177018598503,
            0.2898122350031792,
            0.29143635135557044,
            0.2930494982284692,
            0.29465180505466615
        ]
    ]
}

==> anc/gamma2_compare_3_3.json <==
{
    "T": 0.15,
    "mu": 1.0,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.20623820871469575,
            0.2062329371798828,
            0.20621712162618283,
            0.20619075920576702,
            0.20615384517203067,
            0.20610637287927244,
            0.20604833378224394,
            0.20597971743557944,
            0.20590051149311325,
            0.2058107017070865,
            0.20571027192726468,
            0.2055992040999615,
            0.2054774782669825,
            0.2053450725645368,
            0.20520196322206116,
            0.20504812456104765,
            0.20488352899384743,
            0.20470814702248666,
            0.20452194723751452,
            0.20432489631690476,
            0.2041169590250401,
            0.20389809821180271,
            0.20366827474329077,
            0.20342744784377892,
            0.2031755744101892,
            0.20291260969705854,
            0.20263850697408647,
            0.2023532175950783,
            0.20205669099873372,
            0.2017488747098395,
            0.2014297143409163,
            0.20109915359436645,
            0.20075713426518083,
            0.2004035962442593,
            0.20003847752239642,
            0.199661714195027,
            0.19927324046774214,
            0.19887298866270342,
            0.1984608892259926,
            0.19803687073598797,
            0.19760085991284576,
            0.19715278162917227,
            0.19669255892197682,
            0.19622011300600006,
            0.1957353632885156,
            0.19523822738571014,
            0.19472862114075337,
            0.1942064586436465,
            0.19367165225304508,
            0.19312411262005483,
            0.19256374871425663,
            0.19199046785202253,
            0.19140417572728985,
            0.1908047764449446,
            0.19019217255695858,
            0.18956626510145763,
            0.18892695364487988,
            0.18827413632740847,
            0.18760770991185813,
            0.18692756983621417,
            0.186233610270025,
            0.18552572417484142,
            0.1848038033689551,
            0.18406773859660064,
            0.18331741960197173,
            0.1825527352081227,
            0.1817735734011795,
            0.18097982142001995,
            0.18017136585173144,
            0.17934809273312097,
            0.17850988765857176,
            0.1776566358945473,
            0.17678822250105664,
            0.1759045324604,
            0.17500545081353075,
            0.17409086280437314,
            0.17316065403245476,
            0.1722147106142028,
            0.17125291935329373,
            0.17027516792042696,
            0.16928134504291847,
            0.16827134070451333,
            0.1672450463558277,
            0.16620235513584353,
            0.1651431621048613,
            0.16406736448937784,
            0.16297486193929395,
            0.16186555679791642,
            0.16073935438519835,
            0.15959616329466952,
            0.15843589570451294,
            0.15725846770324325,
            0.1560637996304437,
            0.1548518164330127,
            0.15362244803737074,
            0.15237562973807195,
            0.15111130260325248,
            0.1498294138973434,
            0.1485299175214566,
            0.14721277447184003,
            0.14587795331677714,
            0.14452543069228346,
            0.1431551918169287,
            0.14176723102607658,
            0.1403615523258109,
            0.1389381699667639,
            0.1374971090380313,
            0.13603840608130358,
            0.13456210972528837,
            0.1330682813404439,
            0.13155699571396862,
            0.13002834174493133,
            0.12848242315933608,
            0.12691935924483744,
            0.12533928560472296,
            0.12374235493068374,
            0.12212873779378049,
            0.12049862345289218,
            0.11885222067983234,
            0.11718975860013073,
            0.11551148754840414,
            0.11381767993703122,
            0.1121086311367128,
            0.11038466036733198,
            0.10864611159730961,
            0.10689335444954551,
            0.10512678511173491,
            0.10334682724872885,
            0.10155393291435179,
            0.09974858345988245,
            0.09793129043617348,
            0.09610259648615496,
            0.09426307622422596,
            0.09241333709879783,
            0.0905540202340056,
            0.08868580124635964,
            0.08680939103186068,
            0.08492553651885676,
            0.08303502138167308,
            0.08113866670986561,
            0.07923733162752475,
            0.07733191385723301,
            0.07542335022258537,
            0.07351261708338239,
            0.07160073069724962,
            0.06968874750133802,
            0.06777776429637156,
            0.06586891840535941,
            0.06396338756371772,
            0.06206238992855903,
            0.06016718380612973,
            0.0582790673274757,
            0.05639937798700548,
            0.05452949204893284,
            0.052670823815523876,
            0.05082482475134603,
            0.048992982458056,
            0.047176819494650135,
            0.045377892038574175,
            0.04359778838360945,
            0.04183812727105765,
            0.04010055605140836,
            0.03838674867441297,
            0.03669840350629108,
            0.0350372409736715,
            0.03340500103478042,
            0.03180344047946623,
            0.03023433006054352,
            0.028699451460240694,
            0.027200594096524977,
            0.025739551775346065,
            0.02431811919602539,
            0.0229380883182633,
            0.021601244600470054,
            0.020309363120384005,
            0.01906420459014202,
            0.01786751127920483,
            0.016721002859670625,
            0.01562637218964044,
            0.014585281051334553,
            0.013599355861628915,
            0.012670183373547167,
            0.01179930638798457,
            0.010988219495710577,
            0.010238364869945366,
            0.00955112813041939,
            0.008927834300116705,
            0.008369743875594082,
            0.007878049031875278,
            0.007453869982912087,
            0.007098251517634185,
            0.006812159731349493,
            0.006596478971333586,
            0.00645200901448123,
            0.006379462493801918,
            0.006379462589124946,
            0.006452540996168626,
            0.006599136186274807,
            0.006819591967632849,
            0.00711415635690521,
            0.0074829807683053084,
            0.007926119525214798,
            0.008443529697409274,
            0.009035071265033223,
            0.009700507607518227,
            0.010439506316709618,
            0.011251640325218748,
            0.012136389346852072,
            0.013093141617842002,
            0.014121195928906899,
            0.015219763935625158,
            0.016387972733029194,
            0.017624867679075867,
            0.018929415450148007,
            0.02030050731077862,
            0.021736962578682406,
            0.02323753226549008,
            0.02480090287287698,
            0.026425700323372936,
            0.028110494004832953,
            0.029853800907465172,
            0.031654089832352295,
            0.033509785650650326,
            0.03541927359299135,
            0.03738090354914769,
            0.03939299435865845,
            0.04145383807388367,
            0.04356170417781216,
            0.04571484373993373,
            0.04791149349450302,
            0.05014987982666666,
            0.05242822265305336,
            0.05474473918465789,
            0.057097647561055176,
            0.059485170346261024,
            0.0619055378776959,
            0.06435699146114737,
            0.06683778640558083,
            0.06934619489304411,
            0.07188050867995702,
            0.0744390416272038,
            0.07702013205750469,
            0.07962214493952624,
            0.08224347389914319,
            0.08488254305911312,
            0.08753780870925192,
            0.09020776080991764,
            0.09289092433228914,
            0.09558586043951248,
            0.09829116751333064,
            0.10100548203126473,
            0.10372747929980919,
            0.10645587404945532,
            0.1091894208976043,
            0.11192691468566468,
            0.114667190696786,
            0.11740912476078444,
            0.12015163325288428,
            0.1228936729929156,
            0.12563424105158572,
            0.12837237447037927,
            0.13110714990157754,
            0.1338376831747058,
            0.13656312879565324,
            0.13928267938447364,
            0.14199556505772593,
            0.1447010527609846,
            0.14739844555696782,
            0.15008708187445835,
            0.15276633472299536,
            0.15543561087805569,
            0.15809435004119698,
            0.16074202397939985,
            0.1633781356475831,
            0.1660022182980434,
            0.16861383458028786,
            0.17121257563456185,
            0.17379806018204294,
            0.17636993361456016,
            0.17892786708629727,
            0.18147155661004186,
            0.1840007221599303,
            0.18651510678278013,
            0.18901447571974198,
            0.1914986155398692,
            0.19396733328703453,
            0.19642045564145477,
            0.1988578280969389,
            0.2012793141548238,
            0.20368479453543908,
            0.20607416640779255,
            0.20844734263814696,
            0.21080425105774722,
            0.2131448337504495,
            0.21546904636016886,
            0.21777685741857383,
            0.22006824769307004,
            0.22234320955514134,
            0.2246017463690258,
            0.22684387190065808,
            0.2290696097467373,
            0.23127899278376096,
            0.23347206263677847,
            0.2356488691676255,
            0.23780946998232827,
            0.23995392995736098,
            0.2420823207843999,
            0.24419472053320285,
            0.24629121323221656,
            0.24837188846650685
        ]
    ]
}

==> anc/gamma2_compare_3_4.json <==
{
    "T": 0.15,
    "mu": 1.2,
    "sigma": 0.0,
    "columns": [
        "$q/\\bar\\Sigma_0$",
        "$Gamma^{(2)}/\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.01,
            0.02,
            0.03,
            0.04,
            0.05,
            0.06,
            0.07,
            0.08,
            0.09,
            0.1,
            0.11,
            0.12,
            0.13,
            0.14,
            0.15,
            0.16,
            0.17,
            0.18,
            0.19,
            0.2,
            0.21,
            0.22,
            0.23,
            0.24,
            0.25,
            0.26,
            0.27,
            0.28,
            0.29,
            0.3,
            0.31,
            0.32,
            0.33,
            0.34,
            0.35000000000000003,
            0.36,
            0.37,
            0.38,
            0.39,
            0.4,
            0.41000000000000003,
            0.42,
            0.43,
            0.44,
            0.45,
            0.46,
            0.47000000000000003,
            0.48,
            0.49,
            0.5,
            0.51,
            0.52,
            0.53,
            0.54,
            0.55,
            0.56,
            0.5700000000000001,
            0.58,
            0.59,
            0.6,
            0.61,
            0.62,
            0.63,
            0.64,
            0.65,
            0.66,
            0.67,
            0.68,
            0.6900000000000001,
            0.7000000000000001,
            0.71,
            0.72,
            0.73,
            0.74,
            0.75,
            0.76,
            0.77,
            0.78,
            0.79,
            0.8,
            0.81,
            0.8200000000000001,
            0.8300000000000001,
            0.84,
            0.85,
            0.86,
            0.87,
            0.88,
            0.89,
            0.9,
            0.91,
            0.92,
            0.93,
            0.9400000000000001,
            0.9500000000000001,
            0.96,
            0.97,
            0.98,
            0.99,
            1.0,
            1.01,
            1.02,
            1.03,
            1.04,
            1.05,
            1.06,
            1.07,
            1.08,
            1.09,
            1.1,
            1.11,
            1.12,
            1.1300000000000001,
            1.1400000000000001,
            1.1500000000000001,
            1.16,
            1.17,
            1.18,
            1.19,
            1.2,
            1.21,
            1.22,
            1.23,
            1.24,
            1.25,
            1.26,
            1.27,
            1.28,
            1.29,
            1.3,
            1.31,
            1.32,
            1.33,
            1.34,
            1.35,
            1.36,
            1.37,
            1.3800000000000001,
            1.3900000000000001,
            1.4000000000000001,
            1.41,
            1.42,
            1.43,
            1.44,
            1.45,
            1.46,
            1.47,
            1.48,
            1.49,
            1.5,
            1.51,
            1.52,
            1.53,
            1.54,
            1.55,
            1.56,
            1.57,
            1.58,
            1.59,
            1.6,
            1.61,
            1.62,
            1.6300000000000001,
            1.6400000000000001,
            1.6500000000000001,
            1.6600000000000001,
            1.67,
            1.68,
            1.69,
            1.7,
            1.71,
            1.72,
            1.73,
            1.74,
            1.75,
            1.76,
            1.77,
            1.78,
            1.79,
            1.8,
            1.81,
            1.82,
            1.83,
            1.84,
            1.85,
            1.86,
            1.87,
            1.8800000000000001,
            1.8900000000000001,
            1.9000000000000001,
            1.9100000000000001,
            1.92,
            1.93,
            1.94,
            1.95,
            1.96,
            1.97,
            1.98,
            1.99,
            2.0,
            2.0100000000000002,
            2.02,
            2.0300000000000002,
            2.04,
            2.05,
            2.06,
            2.07,
            2.08,
            2.09,
            2.1,
            2.11,
            2.12,
            2.13,
            2.14,
            2.15,
            2.16,
            2.17,
            2.18,
            2.19,
            2.2,
            2.21,
            2.22,
            2.23,
            2.24,
            2.25,
            2.2600000000000002,
            2.27,
            2.2800000000000002,
            2.29,
            2.3000000000000003,
            2.31,
            2.32,
            2.33,
            2.34,
            2.35,
            2.36,
            2.37,
            2.38,
            2.39,
            2.4,
            2.41,
            2.42,
            2.43,
            2.44,
            2.45,
            2.46,
            2.47,
            2.48,
            2.49,
            2.5,
            2.5100000000000002,
            2.52,
            2.5300000000000002,
            2.54,
            2.5500000000000003,
            2.56,
            2.57,
            2.58,
            2.59,
            2.6,
            2.61,
            2.62,
            2.63,
            2.64,
            2.65,
            2.66,
            2.67,
            2.68,
            2.69,
            2.7,
            2.71,
            2.72,
            2.73,
            2.74,
            2.75,
            2.7600000000000002,
            2.77,
            2.7800000000000002,
            2.79,
            2.8000000000000003,
            2.81,
            2.82,
            2.83,
            2.84,
            2.85,
            2.86,
            2.87,
            2.88,
            2.89,
            2.9,
            2.91,
            2.92,
            2.93,
            2.94,
            2.95,
            2.96,
            2.97,
            2.98,
            2.99,
            3.0,
            3.0100000000000002,
            3.02,
            3.0300000000000002,
            3.04,
            3.0500000000000003,
            3.06,
            3.0700000000000003,
            3.08,
            3.09
        ],
        [
            0.2692064922163102,
            0.2692030890194329,
            0.2691928789328442,
            0.2691758604685341,
            0.2691520311460203,
            0.26912138749165365,
            0.26908392503763884,
            0.2690396383207823,
            0.26898852088096054,
            0.2689305652593094,
            0.2688657629961404,
            0.26879410462857845,
            0.26871557968791954,
            0.26863017669672706,
            0.2685378831656436,
            0.2684386855899401,
            0.26833256944577305,
            0.26821951918620424,
            0.2680995182369304,
            0.26797254899175216,
            0.267838592807781,
            0.2676976300003828,
            0.2675496398191311,
            0.2673946005358904,
            0.26723248925167414,
            0.26706328207788,
            0.2668869540363077,
            0.2667034790713015,
            0.26651283004296644,
            0.26631497872008514,
            0.26610989577284566,
            0.2658975507653257,
            0.26567791214775177,
            0.2654509472485417,
            0.26521662226612946,
            0.26497490226060466,
            0.26472575114509683,
            0.2644691316770383,
            0.2642050054491848,
            0.26393333288048104,
            0.2636540732067524,
            0.26336718447123114,
            0.2630726235149334,
            0.2627703459668909,
            0.2624603062342785,
            0.26214245749236625,
            0.2618167516744224,
            0.26148313946147145,
            0.2611415702720432,
            0.2607919922517685,
            0.2604343522629915,
            0.2600685958743237,
            0.25969466735018715,
            0.2593125096403614,
            0.258922064369557,
            0.2585232718270299,
            0.2581160709562678,
            0.257700399344766,
            0.25727619321392176,
            0.2568433874090703,
            0.2564019153896941,
            0.2559517092198329,
            0.2554926995587282,
            0.2550248156517337,
            0.2545479853215274,
            0.2540621349596634,
            0.2535671895185027,
            0.25306307250356297,
            0.2525497059663324,
            0.252027010497595,
            0.25149490522131246,
            0.2509533077891171,
            0.25040213437546893,
            0.24984129967353333,
            0.24927071689183913,
            0.24869029775178142,
            0.24809995248603398,
            0.24749958983794124,
            0.2468891170619644,
            0.2462684399252569,
            0.24563746271045092,
            0.24499608821974114,
            0.24434421778035245,
            0.24368175125148833,
            0.24300858703285322,
            0.24232462207485891,
            0.24162975189061625,
            0.24092387056982884,
            0.24020687079470593,
            0.23947864385801948,
            0.23873907968343386,
            0.2379880668482454,
            0.23722549260867126,
            0.23645124292784087,
            0.2356652025066383,
            0.2348672548175638,
            0.23405728214177884,
            0.233235165609514,
            0.23240078524402258,
            0.23155402000927006,
            0.23069474786156233,
            0.22982284580531714,
            0.22893818995319787,
            0.22804065559083433,
            0.22713011724635923,
            0.2262064487650141,
            0.22526952338906592,
            0.2243192138433019,
            0.223355392426373,
            0.22237793110826604,
            0.22138670163419608,
            0.22038157563521957,
            0.21936242474588047,
            0.21832912072920724,
            0.21728153560939722,
            0.2162195418125244,
            0.21514301231562397,
            0.21405182080451704,
            0.21294584184075394,
            0.21182495103803348,
            0.21068902104875153,
            0.20953794275933113,
            0.20837158350007273,
            0.20718982926095003,
            0.20599256392282772,
            0.20477967369908023,
            0.20355104738987428,
            0.20230657664929486,
            0.2010461562657631,
            0.1997696844562002,
            0.19847706317438663,
            0.1971681984339687,
            0.19584300064663276,
            0.19450138497568215,
            0.1931432717058363,
            0.19176858662932006,
            0.19037726144890305,
            0.18896923419823786,
            0.18754444967991524,
            0.18610285992163486,
            0.18464442465086242,
            0.1831691117883269,
            0.1816768979606846,
            0.1801677690326432,
            0.17864172065880918,
            0.17709875885548138,
            0.17553890059256605,
            0.17396217440574777,
            0.17236862102898898,
            0.17075829404737453,
            0.16913126057025257,
            0.16748760192454615,
            0.16582741436803755,
            0.16415080982233435,
            0.16245791662513742,
            0.160748880301328,
            0.1590238643522821,
            0.15728305106270374,
            0.1555266423241421,
            0.15375486047422332,
            0.15196794915048606,
            0.15016617415755606,
            0.14834982434623328,
            0.1465192125029025,
            0.14467467624748143,
            0.14281657893795102,
            0.1409453105793265,
            0.13906128873466161,
            0.13716495943555768,
            0.13525679808935165,
            0.1333373103799688,
            0.131407033159183,
            0.1294665353247871,
            0.1275164186819387,
            0.1255573187836957,
            0.12358990574651399,
            0.12161488503622955,
            0.11963299821980419,
            0.11764502367786972,
            0.11565177727287634,
            0.11365411296741457,
            0.1116529233870695,
            0.10964914032196404,
            0.1076437351609483,
            0.1056377192522435,
            0.1036321441841832,
            0.10162810197958705,
            0.099626725197201,
            0.09762918693361133,
            0.09563670071893615,
            0.09365052029975574,
            0.09167193930262202,
            0.0897022907717985,
            0.08774294657485993,
            0.0857953166701389,
            0.08386084823015622,
            0.08194102461567382,
            0.08003736419507815,
            0.07815141900482803,
            0.07628477324654959,
            0.07443904161749848,
            0.07261586747150994,
            0.07081692080836727,
            0.06904389609031594,
            0.06729850988531941,
            0.0655824983375955,
            0.06389761446695214,
            0.062245625299516855,
            0.060628308833534955,
            0.05904745084507465,
            0.05750484153965621,
            0.05600227205704242,
            0.05454153083763971,
            0.05312439986030992,
            0.05175265076229438,
            0.05042804085384636,
            0.049152309040542824,
            0.04792717166806776,
            0.046754318305043285,
            0.045635407480625334,
            0.04457206239452047,
            0.043565866617971766,
            0.042618359805007056,
            0.04173103343389911,
            0.040905326599304404,
            0.040142621875865064,
            0.03944424127444551,
            0.03881144231198155,
            0.03824541421599029,
            0.03774727428453781,
            0.037318064421869745,
            0.03695874786938208,
            0.036670206150789364,
            0.03645323624936947,
            0.03630854803402758,
            0.036236761949645396,
            0.03623840698571418,
            0.03631391893570601,
            0.03646363895789764,
            0.03668781244664848,
            0.0369865882210893,
            0.03736001803638517,
            0.03780805642058893,
            0.03833056083818001,
            0.038927292179173234,
            0.03959791557080122,
            0.04034200150664019,
            0.041159027286163774,
            0.04204837875574691,
            0.04300935234042119,
            0.044041157353914534,
            0.04514291857296282,
            0.046313679060457774,
            0.047552403220657624,
            0.04885798006862538,
            0.050229226694933404,
            0.051664891906153504,
            0.05316366002069686,
            0.05472415479933615,
            0.05634494348939309,
            0.05802454096152976,
            0.05976141391798512,
            0.06155398515151797,
            0.06340063783455485,
            0.06529971981860092,
            0.06724954792461635,
            0.06924841220583747,
            0.07129458016531759,
            0.07338630091162054,
            0.0755218092367537,
            0.07769932960216025,
            0.07991708001903186,
            0.08217327581099254,
            0.08446613324807084,
            0.08679387304235256,
            0.0891547236967532,
            0.09154692469973744,
            0.09396872955993979,
            0.09641840867586421,
            0.09889425203697111,
            0.10139457175356587,
            0.10391770441399079,
            0.10646201326851593,
            0.10902589024047707,
            0.11160775776564474,
            0.11420607046233405,
            0.11681931663468309,
            0.11944601961259071,
            0.12208473893303215,
            0.12473407136617146,
            0.1273926517925409,
            0.13005915393603787,
            0.13273229095877798,
            0.13541081592384305,
            0.13809352213222365,
            0.14077924334038577,
            0.143466853865043,
            0.14615526858174313,
            0.14884344282391182,
            0.15153037218897392,
            0.15421509225810812,
            0.15689667823611217,
            0.15957424451771346,
            0.16224694418654315,
            0.16491396845279688,
            0.1675745460354347,
            0.17022794249456144,
            0.17287345951940938,
            0.17551043417713566,
            0.17813823812738072
        ]
    ]
}

==> anc/gamma2_q_sigma_argmin.json <==
{
    "T": 0.1,
    "mu": 0.67,
    "sigmahomin": [
        0.9834923571810861
    ],
    "columns": [
        "$\\bar\\sigma/\\bar\\Sigma_0$",
        "$\\mathrm{argmin}_q \\Gamma^{(2)}(\\sigma,\\mu,T,\\,q)/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05
        ],
        [
            1.6992244432955708,
            1.6877684398541577,
            1.6533702262552956,
            1.5958860269359882,
            1.5150331837342452,
            1.4104672722292488,
            1.2816398456908047,
            1.1279150724684504,
            0.948546256350175,
            0.7427389150006108,
            0.509835514791792,
            0.2495851206010571,
            1e-05,
            1.0000000000065512e-05,
            1e-05,
            1e-05,
            1e-05,
            1e-05,
            1e-05,
            1e-05,
            1e-05,
            1e-05
        ]
    ]
}

==> anc/gamma2_q_sigma_gamma2.json <==
{
    "T": 0.1,
    "mu": 0.67,
    "sigmahomin": [
        0.9834923571810861
    ],
    "columns": [
        "$\\bar\\sigma$",
        "$q$",
        "$\\Gamma^{(2)}$"
    ],
    "data": [
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.05,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.1,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.15000000000000002,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.2,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.25,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.30000000000000004,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.35000000000000003,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.4,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.45,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.5,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.55,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.6000000000000001,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.65,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.7000000000000001,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.75,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.8500000000000001,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            0.9500000000000001,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.0,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05,
            1.05
        ],
        [
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05,
            0.0,
            0.05,
            0.1,
            0.15000000000000002,
            0.2,
            0.25,
            0.30000000000000004,
            0.35000000000000003,
            0.4,
            0.45,
            0.5,
            0.55,
            0.6000000000000001,
            0.65,
            0.7000000000000001,
            0.75,
            0.8,
            0.8500000000000001,
            0.9,
            0.9500000000000001,
            1.0,
            1.05,
            1.1,
            1.1500000000000001,
            1.2000000000000002,
            1.25,
            1.3,
            1.35,
            1.4000000000000001,
            1.4500000000000002,
            1.5,
            1.55,
            1.6,
            1.6500000000000001,
            1.7000000000000002,
            1.75,
            1.8,
            1.85,
            1.9000000000000001,
            1.9500000000000002,
            2.0,
            2.0500000000000003,
            2.1,
            2.15,
            2.2,
            2.25,
            2.3000000000000003,
            2.35,
            2.4000000000000004,
            2.45,
            2.5,
            2.5500000000000003,
            2.6,
            2.6500000000000004,
            2.7,
            2.75,
            2.8000000000000003,
            2.85,
            2.9000000000000004,
            2.95,
            3.0,
            3.0500000000000003,
            3.1,
            3.1500000000000004,
            3.2,
            3.25,
            3.3000000000000003,
            3.35,
            3.4000000000000004,
            3.45,
            3.5,
            3.5500000000000003,
            3.6,
            3.6500000000000004,
            3.7,
            3.75,
            3.8000000000000003,
            3.85,
            3.9000000000000004,
            3.95,
            4.0,
            4.05
        ],
        [
            0.07892574650015394,
            0.07296601169559602,
            0.0668079660182918,
            0.060451969995103515,
            0.053900062238337064,
            0.04715619154347937,
            0.040226456033252506,
            0.033119344538991485,
            0.025845974126508464,
            0.018420316318641272,
            0.010859403202950244,
            0.0031835033235890486,
            -0.004583743852766928,
            -0.012415246909383545,
            -0.020280447256318668,
            -0.028145381833935085,
            -0.03597283488257293,
            -0.04372258807781508,
            -0.05135177555912468,
            -0.058815346666645896,
            -0.06606663462102477,
            -0.07305802410644185,
            -0.07974170502244934,
            -0.08607049392519295,
            -0.09199869932464541,
            -0.09748300251805136,
            -0.10248332248223818,
            -0.1069636319103581,
            -0.11089269202779506,
            -0.11424467645459385,
            -0.1169996590004306,
            -0.11914394658795385,
            -0.12067024603976972,
            -0.12157766164540751,
            -0.1218715286096714,
            -0.12156309504845253,
            -0.12066907160568985,
            -0.11921107261652267,
            -0.11721497580888834,
            -0.11471022876884851,
            -0.11172912990792813,
            -0.10830610970613488,
            -0.10447703490009169,
            -0.100278554405723,
            -0.09574750149392672,
            -0.09092036240291557,
            -0.08583281745632287,
            -0.0805193570664981,
            -0.07501297187162836,
            -0.06934491374877588,
            -0.06354452257105883,
            -0.0576391123005959,
            -0.051653909263953995,
            -0.04561203516109463,
            -0.03953452742263536,
            -0.03344038986561114,
            -0.027346667124245536,
            -0.021268536978751557,
            -0.015219415414093579,
            -0.00921106996573437,
            -0.0032537376165480553,
            0.002643755825945171,
            0.008473877335461094,
            0.014230271178126974,
            0.019907647779170576,
            0.025501677991980123,
            0.03100889347809116,
            0.036426593628321936,
            0.04175275923057874,
            0.04698597291244767,
            0.0521253462498152,
            0.057170453330372795,
            0.06212127048711636,
            0.06697812186673738,
            0.07174163046635444,
            0.07641267425740114,
            0.08099234700550409,
            0.08548192341057316,
            0.08988282818860559,
            0.09419660874338756,
            0.09842491108967757,
            0.1025694587118777,
            0.07716009004835263,
            0.07115083795880442,
            0.06494320525477908,
            0.05853791034777797,
            0.05193739807140581,
            0.04514607551880705,
            0.03817055216211245,
            0.031019881024175834,
            0.02370579452651985,
            0.016242927274371058,
            0.008649016683392671,
            0.000945071091011343,
            -0.006844506061354963,
            -0.014691848109997907,
            -0.02256562549082007,
            -0.030431126491047525,
            -0.03825042926707142,
            -0.04598267393392541,
            -0.05358444056077119,
            -0.061010235001543484,
            -0.06821307974428728,
            -0.07514520157024587,
            -0.0817588020700861,
            -0.08800689135685483,
            -0.09384416009593777,
            -0.09922786071973391,
            -0.10411866586097313,
            -0.10848147099417274,
            -0.1122861092540032,
            -0.11550794946101806,
            -0.11812835339055078,
            -0.12013497493644834,
            -0.12152189155577955,
            -0.12228956662785986,
            -0.12244464947982239,
            -0.12199962720857369,
            -0.12097234855251013,
            -0.11938544456938319,
            -0.11726567356762627,
            -0.11464321860292268,
            -0.11155096503370374,
            -0.10802378339547902,
            -0.10409783954967103,
            -0.09980995006564669,
            -0.0951969964734645,
            -0.09029540770695321,
            -0.08514071600669365,
            -0.07976718796238852,
            -0.07420752936301953,
            -0.06849266014381802,
            -0.06265155396967462,
            -0.056711135832309995,
            -0.05069623039307705,
            -0.04462955358963422,
            -0.038531740152914024,
            -0.03242140006356464,
            -0.026315197535608445,
            -0.020227946780926986,
            -0.014172719525918878,
            -0.008160959977568424,
            -0.0022026036382645775,
            0.00369380297599306,
            0.009520984062664856,
            0.015272819526648579,
            0.020944234603147746,
            0.026531095081529385,
            0.03203010877605605,
            0.03743873362214858,
            0.04275509256218475,
            0.04797789521599437,
            0.053106366201911406,
            0.05814017987810778,
            0.06307940120546254,
            0.06792443238729894,
            0.07267596491336172,
            0.07733493662347728,
            0.08190249339870291,
            0.08637995510441318,
            0.0907687854087665,
            0.09507056512716641,
            0.09928696875753135,
            0.10341974389394401,
            0.07177407658872956,
            0.06561603495794419,
            0.059259889348888116,
            0.05270749259019726,
            0.045962577854886416,
            0.03903099848989273,
            0.03192096962379931,
            0.024643306913210018,
            0.017211655186814653,
            0.009642698377175116,
            0.0019563408202587784,
            -0.005824151145944978,
            -0.013672059216284005,
            -0.021557187158337127,
            -0.029445911094524366,
            -0.03730131741144263,
            -0.045083437987559274,
            -0.05274958981105296,
            -0.060254822492311094,
            -0.06755247271899517,
            -0.07459481951062136,
            -0.08133382846210271,
            -0.08772196737701377,
            -0.09371307021431502,
            -0.09926322158226081,
            -0.10433163058064551,
            -0.1088814610266933,
            -0.11288058529479447,
            -0.11630223128544037,
            -0.11912549635203767,
            -0.12133570809462332,
            -0.12292461933658766,
            -0.1238904327660493,
            -0.12423765900329475,
            -0.12397681962056806,
            -0.12312401332408651,
            -0.12170036868541337,
            -0.11973141021645675,
            -0.1172463661386525,
            -0.11427744598943362,
            -0.11085911446381119,
            -0.10702738492851224,
            -0.10281915224327565,
            -0.09827158025745508,
            -0.09342155496825491,
            -0.08830521012211537,
            -0.08295752823444774,
            -0.077412016742715,
            -0.07170045637048439,
            -0.06585271678425333,
            -0.05989663323875899,
            -0.05385793707362582,
            -0.047760232554708654,
            -0.04162501256731353,
            -0.03547170596793442,
            -0.029317749907503687,
            -0.023178681077879,
            -0.017068240543520352,
            -0.010998487553830427,
            -0.00497991845169235,
            0.0009784125255369314,
            0.00686877313193518,
            0.012684635706772973,
            0.018420564008640054,
            0.02407210540378829,
            0.02963568917048893,
            0.035108531390692664,
            0.04048854666525893,
            0.04577426670267358,
            0.050964765687164765,
            0.05605959222373688,
            0.061058707579239674,
            0.06596242988470702,
            0.07077138393007089,
            0.07548645616497947,
            0.08010875451054354,
            0.0846395725962671,
            0.08908035803942936,
            0.09343268440559536,
            0.09769822650482526,
            0.10187873870002608,
            0.10597603592595453,
            0.06249980305555386,
            0.05609418933404481,
            0.04949268672411606,
            0.04269926848972294,
            0.03572005150491566,
            0.02856353857498116,
            0.02124085696214871,
            0.013765986294793538,
            0.006155967164637316,
            -0.0015689195916663429,
            -0.009385014060450822,
            -0.017265190887472553,
            -0.02517883774866364,
            -0.033091910947050704,
            -0.040967079468781975,
            -0.048763967130664,
            -0.05643949977479015,
            -0.06394836084975195,
            -0.07124355421155118,
            -0.07827706774080653,
            -0.0850006256682653,
            -0.09136651168772145,
            -0.09732843945098671,
            -0.10284244236195586,
            -0.10786775118786929,
            -0.11236762629486463,
            -0.1163101115829438,
            -0.11966867956814273,
            -0.1224227414686834,
            -0.12455800232788797,
            -0.12606664870445658,
            -0.12694736470072474,
            -0.12720518043715495,
            -0.12685116487860373,
            -0.12590198161101793,
            -0.12437933132942272,
            -0.12230930816981028,
            -0.11972169852199938,
            -0.11664925069047671,
            -0.11312694195705911,
            -0.10919126657106323,
            -0.10487956432661577,
            -0.10022940506503017,
            -0.0952780400133334,
            -0.09006192663124374,
            -0.0846163298099312,
            -0.07897499899308558,
            -0.07316991815029025,
            -0.06723112354009458,
            -0.06118658282471176,
            -0.05506212827629972,
            -0.0488814364633738,
            -0.04266604683397207,
            -0.03643541192897291,
            -0.030206972480597685,
            -0.023996251304002597,
            -0.01781696061266065,
            -0.011681118132531157,
            -0.005599168119069353,
            0.0004198959308672201,
            0.006368409450010562,
            0.012239917869634576,
            0.018029062109898318,
            0.023731469594217583,
            0.029343651536872503,
            0.03486290696226199,
            0.04028723367610337,
            0.04561524623283506,
            0.050846100779856046,
            0.05597942657661559,
            0.06101526388893966,
            0.0659540079159862,
            0.07079635837125423,
            0.0755432743220164,
            0.0801959338872063,
            0.08475569839561688,
            0.08922408062248535,
            0.09360271673248798,
            0.09789334158169298,
            0.10209776705014001,
            0.10621786310014683,
            0.11025554127840634,
            0.048893318587198864,
            0.04214664230060361,
            0.03521143100974098,
            0.028095119423871176,
            0.02080766333861321,
            0.013361768885478305,
            0.005773112256197491,
            -0.0019394646530117021,
            -0.009753793272334194,
            -0.017644263683247244,
            -0.025581768525248266,
            -0.03353371794022983,
            -0.041464137528152714,
            -0.0493338600177496,
            -0.057100819190486235,
            -0.06472045147760139,
            -0.07214620659307613,
            -0.07933016367393356,
            -0.08622374387928,
            -0.09277850455976075,
            -0.09894699434953264,
            -0.10468364331694466,
            -0.10994565812328191,
            -0.11469388943575418,
            -0.118893637987848,
            -0.12251536690192799,
            -0.12553529122841534,
            -0.12793582095342224,
            -0.12970584062835216,
            -0.13084081676372872,
            -0.13134273258289147,
            -0.1312198579907536,
            -0.13048637005916314,
            -0.12916184544785736,
            -0.1272706506094405,
            -0.12484125818573694,
            -0.12190551869389027,
            -0.11849791558295983,
            -0.11465482930041454,
            -0.11041383250251796,
            -0.10581303436345527,
            -0.10089048746237761,
            -0.09568366628775488,
            -0.09022902226075066,
            -0.08456161653474475,
            -0.0787148287921301,
            -0.0727201378804039,
            -0.06660696840011981,
            -0.06040259622928365,
            -0.05413210536707652,
            -0.04781838831484393,
            -0.04148218239061005,
            -0.035142134805047104,
            -0.02881488993082891,
            -0.022515192904278808,
            -0.016256004451671663,
            -0.010048622588838041,
            -0.003902807569568456,
            0.0021730928658264814,
            0.00817202027936998,
            0.01408808615943069,
            0.01991645771088712,
            0.025653249746716546,
            0.031295423287130066,
            0.03684069120414158,
            0.04228743103283926,
            0.04763460490998607,
            0.052881686459042246,
            0.05802859436441191,
            0.06307563229790182,
            0.06802343482416692,
            0.07287291888498,
            0.07762524045165972,
            0.08228175593556639,
            0.08684398795444735,
            0.09131359506747047,
            0.09569234511130842,
            0.09998209178866559,
            0.10418475418629833,
            0.10830229892165796,
            0.11233672464148835,
            0.11629004861882661,
            0.030359039896934892,
            0.02319666023738779,
            0.01586385991980515,
            0.008373399088989215,
            0.0007409975774477495,
            -0.007014459259269107,
            -0.0148707565072142,
            -0.02280223102482494,
            -0.030779710415524922,
            -0.03877052215157624,
            -0.04673858495818241,
            -0.054644593391635896,
            -0.06244630448185348,
            -0.07009893229228442,
            -0.07755565228230299,
            -0.08476821253029931,
            -0.09168764338238075,
            -0.098265051228828,
            -0.10445247626950024,
            -0.11020378877061116,
            -0.11547559392817644,
            -0.12022811250458254,
            -0.12442600328038822,
            -0.1280390943142093,
            -0.1310429931008199,
            -0.13341955083028859,
            -0.13515716274750741,
            -0.13625089458996312,
            -0.13670243362250536,
            -0.13651987122517037,
            -0.13571733168478475,
            -0.13431446825277274,
            -0.13233585226863956,
            -0.12981028400154604,
            -0.12677005480548773,
            -0.12325018936006812,
            -0.11928769445134582,
            -0.11492083729480107,
            -0.11018847221073053,
            -0.10512942991932148,
            -0.09978197917515536,
            -0.09418336619037174,
            -0.08836943350760124,
            -0.08237431680603824,
            -0.07623021561443535,
            -0.069967232062664,
            -0.06361327058412966,
            -0.05719399081063853,
            -0.050732805688896404,
            -0.044250916997962714,
            -0.037767380866813444,
            -0.031299196496363715,
            -0.024861412008166286,
            -0.018467242113167512,
            -0.012128193071912458,
            -0.005854191168327749,
            0.0003462883808723338,
            0.006466094524670014,
            0.01249927736623381,
            0.018440970437312097,
            0.024287279241695568,
            0.03003517670723929,
            0.03568240590531249,
            0.0412273901720402,
            0.04666915059017339,
            0.052007230656802114,
            0.05724162786377819,
            0.06237273184851902,
            0.06740126872753384,
            0.07232825119856244,
            0.07715493398587808,
            0.08188277420335112,
            0.08651339621877058,
            0.09104856061757309,
            0.09549013688420704,
            0.09984007944056857,
            0.10410040670656634,
            0.10827318287019874,
            0.11236050208124261,
            0.11636447480560477,
            0.12028721610099004,
            0.12413083559658261,
            0.006236521703980008,
            -0.0013675754365813156,
            -0.009103975792790694,
            -0.016952256126814086,
            -0.024888601181645764,
            -0.032885705504701795,
            -0.040912736300906805,
            -0.048935370874303344,
            -0.056915920528940206,
            -0.06481355135789728,
            -0.07258460998974103,
            -0.080183059036048,
            -0.08756102271854646,
            -0.09466943806959224,
            -0.10145880141860919,
            -0.10787999392706166,
            -0.11388516413259361,
            -0.11942864028633002,
            -0.12446784120958676,
            -0.12896415191244878,
            -0.132883729665152,
            -0.13619820780182754,
            -0.1388852682828202,
            -0.1409290597571697,
            -0.14232044516391376,
            -0.1430570712417894,
            -0.14314326103270283,
            -0.1425897388880749,
            -0.1414132049903528,
            -0.13963578247113417,
            -0.13728436449282197,
            -0.13438989099999302,
            -0.1309865852642654,
            -0.12711117902760222,
            -0.12280215230240807,
            -0.11809901009339144,
            -0.11304161387280764,
            -0.10766958095539966,
            -0.10202176032014221,
            -0.09613578917989682,
            -0.09004773089493512,
            -0.0837917917717543,
            -0.07740011192536494,
            -0.07090262369593894,
            -0.06432697004318322,
            -0.057698474811596914,
            -0.05104015667121957,
            -0.04437277879314783,
            -0.03771492682343969,
            -0.031083108389496447,
            -0.02449186813874618,
            -0.017953913113391354,
            -0.011480244062868253,
            -0.0050802890569994555,
            0.001237963535642872,
            0.007467835008064083,
            0.013603830964057359,
            0.01964152193001354,
            0.02557743080182861,
            0.03140892766757303,
            0.037134132277913734,
            0.042751824223218556,
            0.04826136071144276,
            0.05366260171704197,
            0.058955842181596156,
            0.06414175088544133,
            0.06922131557100004,
            0.07419579387802604,
            0.07906666964457355,
            0.08383561413189715,
            0.08850445174379817,
            0.093075129828967,
            0.09754969217675,
            0.10193025584108509,
            0.10621899095267803,
            0.11041810320607376,
            0.11452981873296326,
            0.11855637109897192,
            0.12249999018450755,
            0.1263628927330148,
            0.13014727437111034,
            0.1338553029247297,
            -0.02397225971528419,
            -0.031938292437178606,
            -0.039965074536128534,
            -0.048022037055639163,
            -0.05607510112380769,
            -0.06408678180394521,
            -0.07201638892057817,
            -0.07982033168447483,
            -0.08745253284054322,
            -0.09486495402563883,
            -0.10200822911671137,
            -0.10883239676631315,
            -0.1152877173613161,
            -0.12132555369718051,
            -0.12689928920145607,
            -0.13196525306520407,
            -0.1364836186278703,
            -0.14041924020865545,
            -0.14374239454815035,
            -0.1464293961986846,
            -0.14846306145440996,
            -0.1498330024069878,
            -0.15053574094469388,
            -0.1505746413356175,
            -0.14995966877389974,
            -0.14870698924764195,
            -0.14683843274745365,
            -0.14438084676452323,
            -0.14136536999187246,
            -0.13782665712589942,
            -0.13380208479089759,
            -0.12933096617531406,
            -0.12445379833911535,
            -0.11921156174416234,
            -0.11364508678139545,
            -0.10779449728535598,
            -0.10169873653582986,
            -0.09539517726574223,
            -0.08891931385988144,
            -0.08230453230195492,
            -0.07558195150717859,
            -0.06878032841667658,
            -0.06192601854935771,
            -0.055042983510390414,
            -0.04815283714090453,
            -0.041274922462248814,
            -0.03442641222988846,
            -0.027622426690529223,
            -0.0208761629666242,
            -0.014199031327857006,
            -0.007600794411929651,
            -0.00108970620325443,
            0.00532735174750814,
            0.011644738785367106,
            0.017857929703195122,
            0.023963396358824652,
            0.029958496971619626,
            0.03584137342044816,
            0.04161085663227544,
            0.047266379969886196,
            0.05280790039096605,
            0.058235827051678415,
            0.06355095695947957,
            0.06875441723637696,
            0.07384761353009303,
            0.0788321841023224,
            0.08370995912678489,
            0.08848292474213303,
            0.09315319142326647,
            0.09772296625762189,
            0.10219452873848664,
            0.10657020971447516,
            0.11085237316182603,
            0.11504340047350776,
            0.11914567698554451,
            0.12316158048682349,
            0.12709347148207256,
            0.1309436850008754,
            0.13471452376618998,
            0.13840825255530148,
            0.14202709360386218,
            0.14557322291986471,
            -0.06010592122423329,
            -0.06815374635024121,
            -0.07614133770940727,
            -0.08402681269630902,
            -0.09176547613946864,
            -0.09931026655481714,
            -0.10661230925414869,
            -0.1136215768515895,
            -0.12028764732895181,
            -0.12656054379300288,
            -0.1323916341058765,
            -0.13773456317118948,
            -0.142546186316826,
            -0.14678746940777612,
            -0.150424320439246,
            -0.15342831864858142,
            -0.15577731070356965,
            -0.15745584912200045,
            -0.158455455392642,
            -0.1587746987640219,
            -0.1584190906882537,
            -0.15740080375019602,
            -0.15573823190832176,
            -0.15345541546211344,
            -0.15058135893021604,
            -0.14714927279235832,
            -0.14319577075725276,
            -0.1387600530905673,
            -0.13388310382687355,
            -0.128606925815726,
            -0.12297383293174158,
            -0.11702581383065352,
            -0.11080397672673997,
            -0.10434808009879168,
            -0.09769615021587424,
            -0.09088418304018181,
            -0.08394592546653505,
            -0.07691272898836794,
            -0.06981346768322422,
            -0.0626745118018568,
            -0.05551974812205315,
            -0.04837063848526854,
            -0.041246308469133824,
            -0.03416365887018137,
            -0.027137493500495824,
            -0.02018065767599876,
            -0.013304182643893492,
            -0.006517432026943021,
            0.00017175287106953319,
            0.006756911365459566,
            0.013232827158627197,
            0.019595398919198193,
            0.025841518578960564,
            0.03196895789425612,
            0.037976263527773696,
            0.043862660677185285,
            0.04962796510041856,
            0.05527250325571005,
            0.06079704018018859,
            0.06620271466769279,
            0.07149098126683079,
            0.07666355860226423,
            0.08172238351727051,
            0.08666957054357535,
            0.09150737622021901,
            0.09623816780509169,
            0.10086439594856286,
            0.10538857092680104,
            0.10981324206169693,
            0.11414097998381958,
            0.11837436142389257,
            0.12251595624633364,
            0.12656831646514843,
            0.13053396700759312,
            0.13441539801468946,
            0.13821505848917154,
            0.14193535112170763,
            0.14557862814441372,
            0.14914718807737637,
            0.15264327324900773,
            0.1560690679846925,
            0.15942669737045903,
            -0.1004306985456244,
            -0.1079549131988197,
            -0.11523872802701635,
            -0.12223207485644827,
            -0.12888425703739828,
            -0.13514477561030064,
            -0.1409642174314723,
            -0.1462951871885567,
            -0.15109325311212737,
            -0.15531787263732,
            -0.15893326249720954,
            -0.16190917806169453,
            -0.16422156932486853,
            -0.16585308573382546,
            -0.16679340877786294,
            -0.16703939944529184,
            -0.16659505669306,
            -0.16547129225320933,
            -0.16368553571581787,
            -0.1612611912460288,
            -0.15822697302096433,
            -0.15461615020373407,
            -0.15046573390229237,
            -0.1458156381803826,
            -0.14070784504814743,
            -0.13518559982870287,
            -0.12929265880305368,
            -0.12307260601989548,
            -0.11656825102526236,
            -0.10982111436308631,
            -0.10287100328151838,
            -0.09575567632391982,
            -0.08851059247696223,
            -0.08116873830896922,
            -0.0737605250212744,
            -0.06631374647675893,
            -0.05885358896225751,
            -0.05140268357512229,
            -0.04398119258958337,
            -0.03660692185464159,
            -0.02929545211425809,
            -0.0220602830495632,
            -0.014912984764622356,
            -0.007863352329245243,
            -0.000919559825115452,
            0.0059116889037773394,
            0.01262501492816044,
            0.0192162258932208,
            0.025682185728531717,
            0.03202069307136295,
            0.03823036873838789,
            0.04431055232039256,
            0.05026120777308111,
            0.05608283772575191,
            0.06177640612046899,
            0.06734326871982685,
            0.07278511097486035,
            0.07810389272048138,
            0.08330179915880889,
            0.0883811975970117,
            0.0933445994221796,
            0.09819462681854009,
            0.10293398375974772,
            0.10756543083922258,
            0.11209176353317447,
            0.11651579352299034,
            0.12084033273526068,
            0.12506817978827797,
            0.12920210856308664,
            0.13324485864457347,
            0.13719912740360246,
            0.14106756351683997,
            0.14485276173612321,
            0.14855725875258802,
            0.15218353000223392,
            0.15573398728948795,
            0.15921097711348575,
            0.16261677959708276,
            0.1659536079303548,
            0.16922360825105914,
            0.17242885989409093,
            0.17557137595046685,
            -0.14032896712707799,
            -0.14630852663669572,
            -0.15182529759972346,
            -0.15683229781798078,
            -0.16128566066838593,
            -0.16514558177876873,
            -0.16837718926614237,
            -0.1709513205166276,
            -0.17284517266193203,
            -0.17404279874353887,
            -0.1745354283563866,
            -0.17432159986259166,
            -0.17340710043973723,
            -0.17180471956534332,
            -0.16953383031828156,
            -0.16661982044998183,
            -0.16309340103447095,
            -0.1589898243253221,
            -0.15434804411546071,
            -0.14920985149800806,
            -0.14361901671674643,
            -0.13762046414806106,
            -0.13125950281336302,
            -0.12458112963611581,
            -0.11762941735141477,
            -0.11044699390648086,
            -0.10307461562551053,
            -0.09555083253562938,
            -0.08791174115278362,
            -0.08019081772767671,
            -0.07241882341174374,
            -0.06462377194116144,
            -0.05683095014770141,
            -0.049062981773470994,
            -0.041339925577770165,
            -0.03367939947282028,
            -0.026096723318821194,
            -0.018605073971832458,
            -0.011215647150512403,
            -0.003937821625756184,
            0.003220677889806698,
            0.010253621986597095,
            0.0171561240761752,
            0.02392449572297442,
            0.03055611082537546,
            0.037049279265318494,
            0.04340313030923726,
            0.049617505777756025,
            0.05569286279775509,
            0.0616301857989525,
            0.06743090730936194,
            0.07309683703199667,
            0.07863009864203632,
            0.0840330737232262,
            0.0893083522595172,
            0.09445868910820744,
            0.09948696590114456,
            0.10439615784686634,
            0.10918930493850618,
            0.11386948710516469,
            0.1184398028800464,
            0.12290335119329389,
            0.12726321593180512,
            0.13152245294125664,
            0.13568407917690448,
            0.13975106373886706,
            0.14372632055535997,
            0.14761270250193764,
            0.15141299676843675,
            0.15512992130602682,
            0.158766122206032,
            0.16232417187938358,
            0.16580656792109139,
            0.16921573255806818,
            0.1725540125910435,
            0.175823679752449,
            0.1790269314119973,
            0.18216589157045765,
            0.18524261208987217,
            0.1882590741153316,
            0.19121718964946824,
            0.19411880324615158,
            -0.17122972686035964,
            -0.17433686293579612,
            -0.1767856694291779,
            -0.17855131158402687,
            -0.17961565012786657,
            -0.17996768604244662,
            -0.1796037827689781,
            -0.17852769482097405,
            -0.17675040335441553,
            -0.17428976854838604,
            -0.17117001710708518,
            -0.16742109019545473,
            -0.16307788221826067,
            -0.158179403800394,
            -0.15276790309028737,
            -0.14688797824836874,
            -0.14058571101376574,
            -0.13390784698275723,
            -0.12690104314683176,
            -0.11961119778494074,
            -0.11208287239427386,
            -0.10435881030988194,
            -0.096479552247195,
            -0.0884831453511805,
            -0.0804049395132119,
            -0.072277462713697,
            -0.06413036590193774,
            -0.05599042733796827,
            -0.047881606276888755,
            -0.03982513625355078,
            -0.03183964890711795,
            -0.023941320166415144,
            -0.01614403160884234,
            -0.008459540836148761,
            -0.000897655724653345,
            0.00653359163369396,
            0.013827774605686103,
            0.020979907831610838,
            0.02798629102652999,
            0.034844362037317285,
            0.04155255994512823,
            0.04811019861288015,
            0.05451735076738782,
            0.0607747424659581,
            0.06688365761734792,
            0.07284585209750324,
            0.07866347691247953,
            0.08433900980653906,
            0.08987519468564356,
            0.0952749882194611,
            0.10054151299359104,
            0.10567801660378581,
            0.11068783611211629,
            0.11557436731861308,
            0.12034103833866114,
            0.12499128701476467,
            0.12952854172987943,
            0.1339562052274409,
            0.13827764107978088,
            0.14249616248139374,
            0.1466150230761678,
            0.1506374095580717,
            0.15456643581281979,
            0.15840513839373416,
            0.16215647314842083,
            0.1658233128341183,
            0.16940844557863272,
            0.1729145740611914,
            0.1763443153026458,
            0.17970020096852762,
            0.18298467810050745,
            0.18620011020277166,
            0.18934877861945115,
            0.19243288414774043,
            0.19545454883881333,
            0.19841581794584753,
            0.2013186619820846,
            0.2041649788613949,
            0.2069565960927047,
            0.2096952730079949,
            0.2123827030047689,
            0.21502051578746728,
            -0.18149686859362443,
            -0.18059771158036916,
            -0.1789845265331143,
            -0.1766695087337181,
            -0.17367189806642752,
            -0.17001733308308656,
            -0.16573719234437934,
            -0.1608678230769359,
            -0.15544969076359497,
            -0.149526484356052,
            -0.14314421077668715,
            -0.13635030955508726,
            -0.1291928142361028,
            -0.12171958207034608,
            -0.11397760792854507,
            -0.10601243279962863,
            -0.09786765199556305,
            -0.08958452355819287,
            -0.08120167351148,
            -0.07275489160379178,
            -0.0642770090394012,
            -0.055797848348250356,
            -0.047344234890600065,
            -0.03894005941881701,
            -0.030606381495446824,
            -0.022361564271101485,
            -0.01422143204751447,
            -0.006199443093289203,
            0.0016931287331842758,
            0.009447008927602404,
            0.017054738210486767,
            0.0245104927567212,
            0.03180991138982514,
            0.038949931629738276,
            0.045928635874513804,
            0.052745108491688245,
            0.05939930418582179,
            0.06589192768496878,
            0.07222432453956744,
            0.07839838264176438,
            0.0844164439410906,
            0.09028122574420878,
            0.09599575093361051,
            0.1015632864152661,
            0.1069872891018962,
            0.11227135875145736,
            0.11741919700510217,
            0.1224345720017754,
            0.12732128798477224,
            0.1320831593568165,
            0.13672398868272106,
            0.141247548181175,
            0.14565756428868867,
            0.14995770491851892,
            0.1541515690750607,
            0.15824267851939683,
            0.162234471214393,
            0.16613029630767545,
            0.1699334104382769,
            0.17364697517767033,
            0.1772740554383368,
            0.18081761870329915,
            0.1842805349481627,
            0.18766557714344684,
            0.190975422239217,
            0.19421265254718986,
            0.19737975744633232,
            0.20047913534835182,
            0.20351309586808564,
            0.20648386215159203,
            0.20939357332153674,
            0.2122442870053869,
            0.21503798191721335,
            0.21777656046813962,
            0.220461851384977,
            0.223095612319324,
            0.22567953243288322,
            0.22821523494725465,
            0.23070427964806742,
            0.2331481653365656,
            0.23554833222171115,
            0.23790616424862185,
            -0.1611016259087818,
            -0.156037055877347,
            -0.15041323600260648,
            -0.14427323708545958,
            -0.13766290052538377,
            -0.1306299348141936,
            -0.12322303623198398,
            -0.11549106604907569,
            -0.10748230418599787,
            -0.09924379357410522,
            -0.0908207838474211,
            -0.08225627782149944,
            -0.07359067972165143,
            -0.06486154045686582,
            -0.056103392452434016,
            -0.047347664636173195,
            -0.03862266704691954,
            -0.029953634090319724,
            -0.021362815578924988,
            -0.012869605229349657,
            -0.004490697124322474,
            0.0037597383294302594,
            0.011869866298324809,
            0.019829993486315145,
            0.027632373275051345,
            0.0352710141189886,
            0.04274149434382296,
            0.050040785678037325,
            0.057167087144406575,
            0.06411967034904505,
            0.07089873672273157,
            0.07750528688317544,
            0.08394100198639115,
            0.0902081367086708,
            0.09630942333657874,
            0.10224798632997514,
            0.10802726665275311,
            0.11365095512921244,
            0.11912293407313732,
            0.12444722644567524,
            0.12962795182157177,
            0.13466928847707077,
            0.13957544095322214,
            0.14435061249311956,
            0.1489989817976378,
            0.15352468359163443,
            0.1579317925380935,
            0.16222431008220342,
            0.16640615384927812,
            0.17048114925979468,
            0.1744530230613336,
            0.17832539851076884,
            0.18210179197075668,
            0.18578561071238825,
            0.1893801517410249,
            0.19288860148494077,
            0.19631403620657856,
            0.19965942301430334,
            0.2029276213685187,
            0.20612138499022983,
            0.2092433640926392,
            0.2122961078674496,
            0.21528206716723927,
            0.2182035973337507,
            0.2210629611294405,
            0.22386233173609224,
            0.22660379578997572,
            0.2292893564279497,
            0.23192093632317082,
            0.2345003806927822,
            0.2370294602630825,
            0.23950987418054479,
            0.24194325285924348,
            0.24433116075742797,
            0.2466750990775972,
            0.2489765083859499,
            0.25123677114831433,
            0.25345721418069844,
            0.2556391110135535,
            0.2577836841694229,
            0.25989210735445134,
            0.26196550756466175,
            -0.10852602062759242,
            -0.10049694072216844,
            -0.0922063303025703,
            -0.08370118361416795,
            -0.0750270109856771,
            -0.06622704530779126,
            -0.0573418756226929,
            -0.04840918024675393,
            -0.03946355234166503,
            -0.03053640868141031,
            -0.021655971026583072,
            -0.012847308912043585,
            -0.004132432652215912,
            0.004469574164183553,
            0.012942392612238986,
            0.02127228569847045,
            0.029447902710761892,
            0.03746007722278927,
            0.04530162417053046,
            0.05296714033406516,
            0.06045281157267628,
            0.06775622929120725,
            0.07487621786676255,
            0.08181267413564844,
            0.08856641952439746,
            0.09513906499596637,
            0.1015328886608791,
            0.10775072566138115,
            0.11379586976173854,
            0.11967198595888663,
            0.1253830333537359,
            0.13093319748560406,
            0.1363268313222611,
            0.14156840410938076,
            0.1466624573097739,
            0.15161356690033034,
            0.1564263113392662,
            0.16110524456496805,
            0.16565487343850743,
            0.17007963909270762,
            0.1743839017004637,
            0.1785719282228061,
            0.18264788274240157,
            0.18661581903044566,
            0.19047967503403412,
            0.19424326900691263,
            0.19791029703921265,
            0.2014843317713655,
            0.20496882210400857,
            0.20836709373957873,
            0.21168235041259226,
            0.21491767568453596,
            0.2180760351960938,
            0.22116027928422505,
            0.22417314588467557,
            0.22711726365193718,
            0.22999515523873826,
            0.23280924068586967,
            0.23556184088082205,
            0.23825518105033472,
            0.24089139425772355,
            0.24347252488083237,
            0.2460005320507614,
            0.2484772930352231,
            0.250904606553563,
            0.25328419601319657,
            0.2556177126595468,
            0.25790673863353514,
            0.2601527899323552,
            0.2623573192706852,
            0.26452171884065484,
            0.2666473229699049,
            0.26873541067787476,
            0.2707872081311499,
            0.27280389099923996,
            0.27478658671261497,
            0.276736376625172,
            0.27865429808360265,
            0.2805413464062777,
            0.28239847677455715,
            0.28422660603935335,
            0.286026614446011,
            -0.03349489813580696,
            -0.024480327810307914,
            -0.015480580029551022,
            -0.006525366978529533,
            0.0023587577527662343,
            0.011148396851744347,
            0.019823198981247202,
            0.028365711414693018,
            0.036761205464404687,
            0.0449974834851494,
            0.053064675054605964,
            0.06095502872711697,
            0.06866270458741551,
            0.07618357174022286,
            0.0835150138869377,
            0.09065574527659413,
            0.097605638579514,
            0.10436556561587935,
            0.1109372513702205,
            0.11732314132571732,
            0.12352628184697588,
            0.12955021311367948,
            0.13539887394765093,
            0.14107651777073477,
            0.14658763886977944,
            0.15193690811861055,
            0.15712911730719525,
            0.1621691312482792,
            0.16706184686624576,
            0.1718121585170656,
            0.17642492883842192,
            0.1809049644825657,
            0.185256996138993,
            0.18948566230804714,
            0.19359549633886602,
            0.197590916294767,
            0.20147621725608522,
            0.20525556571365133,
            0.20893299574616275,
            0.21251240671106336,
            0.21599756221154265,
            0.21939209013202476,
            0.22269948356121422,
            0.22592310244543745,
            0.22906617583628586,
            0.23213180461521576,
            0.2351229645942159,
            0.23804250990624026,
            0.24089317661179155,
            0.24367758645915338,
            0.2463982507454779,
            0.24905757423435987,
            0.2516578590928424,
            0.2542013088171192,
            0.25669003212165953,
            0.2591260467711671,
            0.2615112833388248,
            0.2638475888777062,
            0.26613673049518394,
            0.2683803988226543,
            0.27058021137501,
            0.2727377157960746,
            0.27485439298770475,
            0.27693166012150716,
            0.27897087353315747,
            0.2809733315001454,
            0.28294027690446866,
            0.2848728997823546,
            0.28677233976352573,
            0.28863968840287363,
            0.2904759914076621,
            0.2922822507635835,
            0.2940594267631038,
            0.29580843993964084,
            0.2975301729111413,
            0.2992254721366433,
            0.30089514958938346,
            0.30253998434998175,
            0.30416072412312756,
            0.30575808668121235,
            0.3073327612381443,
            0.3088854097565851,
            0.048435368280163434,
            0.056745277935047585,
            0.06489040242683736,
            0.07286102194194652,
            0.08064952630160521,
            0.08825025419172661,
            0.09565928668312218,
            0.10287424822669702,
            0.10989411771260296,
            0.11671905138464198,
            0.1233502187300049,
            0.12978965191395958,
            0.13604010888963244,
            0.14210494997210554,
            0.14798802741105294,
            0.15369358731360588,
            0.15922618314682777,
            0.16459059997562075,
            0.1697917885569946,
            0.17483480840654117,
            0.17972477897032443,
            0.18446683806893988,
            0.1890661068252085,
            0.19352766033878882,
            0.19785650342675207,
            0.20205755080641505,
            0.206135611153679,
            0.21009537452539304,
            0.2139414026869983,
            0.2176781219362574,
            0.22130981805990957,
            0.22484063310242114,
            0.2282745636646395,
            0.23161546048513965,
            0.23486702908852425,
            0.23803283131317393,
            0.24111628755602466,
            0.24412067959425587,
            0.24704915386347032,
            0.24990472508924555,
            0.2526902801842,
            0.2554085823359766,
            0.25806227522316805,
            0.2606538873062961,
            0.2631858361496883,
            0.2656604327376756,
            0.2680798857550215,
            0.27044630580715895,
            0.27276170956051254,
            0.27502802378738905,
            0.2772470893033465,
            0.27942066478793914,
            0.28155043048223494,
            0.28363799175860716,
            0.2856848825600713,
            0.28769256870788396,
            0.289662451077369,
            0.29159586864289133,
            0.2934941013937311,
            0.2953583731232505,
            0.29718985409425736,
            0.29898966358368406,
            0.30075887231146253,
            0.30249850475357903,
            0.3042095413496661,
            0.30589292060280154,
            0.3075495410794479,
            0.3091802633123641,
            0.31078591161074526,
            0.3123672757816197,
            0.3139251127664481,
            0.3154601481967764,
            0.3169730778727198,
            0.3184645691678736,
            0.319935262364211,
            0.32138577192033635,
            0.32281668767635735,
            0.32422857599854815,
            0.32562198086669575,
            0.3269974249071884,
            0.3283554103744084,
            0.32969642008316363,
            0.1242808203592513,
            0.1310580962211163,
            0.13763992028072186,
            0.1440277346726352,
            0.1502240475612528,
            0.15623204961446102,
            0.16205549270231245,
            0.1676985816605987,
            0.1731658784434118,
            0.17846221786840621,
            0.18359263408740778,
            0.18856229688284043,
            0.19337645688822974,
            0.19804039885131125,
            0.2025594020945896,
            0.20693870737550335,
            0.21118348940263237,
            0.21529883432223956,
            0.2192897215486609,
            0.22316100937058098,
            0.2269174238219549,
            0.23056355036018755,
            0.23410382794468404,
            0.23754254515564988,
            0.24088383803593083,
            0.24413168937768137,
            0.2472899292110063,
            0.2503622362832601,
            0.2533521403460693,
            0.2562630250922071,
            0.2590981316066956,
            0.26186056221610576,
            0.26455328463718747,
            0.2671791363410417,
            0.26974082906213315,
            0.27224095339285376,
            0.2746819834142212,
            0.27706628132182587,
            0.2793961020135167,
            0.2816735976115648,
            0.283900821897526,
            0.28607973464256237,
            0.28821220581994356,
            0.2903000196897306,
            0.29234487874847404,
            0.2943484075390794,
            0.29631215631796254,
            0.2982376045782436,
            0.30012616442906054,
            0.30197918383218425,
            0.3037979496980023,
            0.30558369084360226,
            0.30733758081637363,
            0.30906074058675326,
            0.31075424111426886,
            0.3124191057911538,
            0.31405631276796314,
            0.3156667971657494,
            0.31725145317935505,
            0.3188111360763878,
            0.32034666409640794,
            0.3218588202546844,
            0.32334835405544265,
            0.32481598311743987,
            0.3262623947177582,
            0.3276882472569433,
            0.32909417164897536,
            0.3304807726405012,
            0.3318486300625396,
            0.3331983000181381,
            0.334530316009256,
            0.33584519000600344,
            0.33714341346120097,
            0.3384254582731375,
            0.33969177769919673,
            0.3409428072229531,
            0.3421789653771682,
            0.34340065452504986,
            0.3446082616018759,
            0.34580215881925164,
            0.34698270433380596,
            0.34815024288291063,
            0.18769291639757477,
            0.1928507226944953,
            0.19784315616114867,
            0.2026754178146613,
            0.20735281692136864,
            0.2118807033655718,
            0.2162644257332977,
            0.22050929616749718,
            0.22462056121651727,
            0.228603377954879,
            0.23246279471512837,
            0.2362037358295616,
            0.2398309898393473,
            0.24334920068492472,
            0.2467628614445374,
            0.25007631023732185,
            0.25329372795276667,
            0.2564191375099526,
            0.2594564043875593,
            0.26240923819945977,
            0.2652811951209518,
            0.2680756809975648,
            0.27079595499219117,
            0.27344513364725936,
            0.2760261952570696,
            0.27854198446155953,
            0.2809952169867129,
            0.2833884844691162,
            0.2857242593126387,
            0.2880048995343533,
            0.2902326535646354,
            0.2924096649731054,
            0.29453797709778234,
            0.29661953755974685,
            0.29865620264971654,
            0.30064974157645696,
            0.3026018405698848,
            0.30451410683418334,
            0.30638807234832044,
            0.3082251975129982,
            0.31002687464452555,
            0.3117944313171772,
            0.31352913355653145,
            0.3152321888870054,
            0.3169047492373483,
            0.31854791370827373,
            0.3201627312068041,
            0.3217502029519315,
            0.32331128485657623,
            0.32484688979070564,
            0.3263578897305907,
            0.3278451177991244,
            0.329309370202067,
            0.33075140806503267,
            0.3321719591757739,
            0.33357171963650517,
            0.3349513554304328,
            0.3363115039069405,
            0.33765277518938475,
            0.3389757535095106,
            0.3402809984722272,
            0.34156904625431844,
            0.34284041074080734,
            0.344095584601543,
            0.3453350403121587,
            0.3465592311215865,
            0.34776859196923676,
            0.34896354035467847,
            0.35014447716192665,
            0.351311787442071,
            0.35246584115322904,
            0.3536069938653751,
            0.35473558742675293,
            0.3558519505970303,
            0.3569563996479759,
            0.3580492389338531,
            0.35913076143146583,
            0.36020124925555974,
            0.3612609741451348,
            0.3623101979291939,
            0.3633491729639893,
            0.36437814255317436,
            0.23790135548981142,
            0.24171448586784902,
            0.2454075754436136,
            0.2489854771393976,
            0.2524529481356075,
            0.2558145973644499,
            0.2590748796057829,
            0.26223809165580547,
            0.26530837043963296,
            0.2682896925540602,
            0.2711858751067886,
            0.274000577582019,
            0.27673730454196266,
            0.27939940899505833,
            0.2819900962859596,
            0.28451242838366353,
            0.2869693284628678,
            0.28936358568997045,
            0.29169786013939214,
            0.2939746877781826,
            0.2961964854675754,
            0.298365555939329,
            0.3004840927125677,
            0.3025541849236576,
            0.30457782204692485,
            0.3065568984905398,
            0.3084932180527714,
            0.3103884982313575,
            0.3122443743783998,
            0.31406240369725247,
            0.3158440690794202,
            0.31759078278118835,
            0.31930388994107717,
            0.3209846719402757,
            0.3226343496091002,
            0.3242540862831912,
            0.32584499071368733,
            0.32740811983601503,
            0.3289444814022401,
            0.33045503648162766,
            0.33194070183602786,
            0.3334023521729137,
            0.33484082228373735,
            0.33625690907131867,
            0.3376513734718539,
            0.33902494227648194,
            0.34037830985720896,
            0.341712139801987,
            0.3430270664634185,
            0.34432369642551985,
            0.34560260989274116,
            0.34686436200529536,
            0.3481094840846458,
            0.3493384848128692,
            0.3505518513493996,
            0.35175005038852347,
            0.3529335291608069,
            0.35410271638149426,
            0.35525802314875865,
            0.35639984379453515,
            0.3575285566905261,
            0.35864452501179356,
            0.3597480974605054,
            0.36083960895135725,
            0.3619193812617352,
            0.3629877236478689,
            0.364044933428892,
            0.3650912965406895,
            0.3661270880615838,
            0.3671525727107191,
            0.36816800532069205,
            0.3691736312866992,
            0.3701696869923685,
            0.37115640021424334,
            0.3721339905058403,
            0.3731026695624293,
            0.37406264156717517,
            0.375014103521938,
            0.37595724555807,
            0.37689225123530357,
            0.37781929782431645,
            0.37873855657577793,
            0.27693071827350113,
            0.27975212968702384,
            0.28249253107911704,
            0.2851556316108933,
            0.2877448141526681,
            0.29026331164797115,
            0.2927142112691137,
            0.2951004589722364,
            0.2974248642612799,
            0.2996901051328655,
            0.30189873311430243,
            0.30405317833976536,
            0.3061557546172025,
            0.30820866444733996,
            0.3102140039636247,
            0.31217376776832584,
            0.3140898536454816,
            0.315964067135948,
            0.31779812596370244,
            0.31959366430579306,
            0.3213522369010366,
            0.3230753229948267,
            0.3247643301192472,
            0.32642059770923043,
            0.32804540055656345,
            0.329639952105046,
            0.33120540758982503,
            0.3327428670258342,
            0.33425337804965205,
            0.3357379386199495,
            0.3371974995817512,
            0.3386329670998983,
            0.34004520496714064,
            0.3414350367923141,
            0.34280324807399093,
            0.34415058816492555,
            0.3454777721324962,
            0.34678548252022,
            0.3480743710152942,
            0.3493450600266559,
            0.3505981441789269,
            0.35183419172534713,
            0.3530537458852133,
            0.35425732610908156,
            0.3554454292758492,
            0.3566185308253731,
            0.35777708583006257,
            0.35892153000887494,
            0.36005228068677636,
            0.3611697377027207,
            0.36227428426897357,
            0.36336628778447405,
            0.36444610060478244,
            0.3655140607710269,
            0.36657049270012215,
            0.36761570783843034,
            0.36865000528087205,
            0.36967367235743737,
            0.37068698518889254,
            0.371690209213402,
            0.37268359968566717,
            0.37366740215017913,
            0.37464185288984897,
            0.3756071793515721,
            0.37656360054991256,
            0.3775113274500831,
            0.37845056333141214,
            0.3793815041323458,
            0.38030433877799036,
            0.38121924949120856,
            0.3821264120879869,
            0.3830259962582205,
            0.3839181658324207,
            0.3848030790352635,
            0.38568088872664535,
            0.3865517426306305,
            0.3874157835545945,
            0.3882731495950905,
            0.3891239743362873,
            0.3899683870376447,
            0.39080651281283657,
            0.3916384728001443,
            0.3075034756306455,
            0.3096349956249355,
            0.31171387631427583,
            0.313742421493642,
            0.3157228019879127,
            0.31765708241816865,
            0.3195472260823051,
            0.3213950996964972,
            0.32320247800469076,
            0.3249710482370906,
            0.32670241441064796,
            0.32839810146632364,
            0.33005955924024005,
            0.33168816626789327,
            0.33328523342173966,
            0.33485200738463194,
            0.336389673961486,
            0.3378993612332555,
            0.33938214255745575,
            0.34083903942007293,
            0.34227102414400573,
            0.34367902245941495,
            0.3450639159414915,
            0.3464265443212158,
            0.3477677076746452,
            0.3490881684963753,
            0.3503886536624115,
            0.3516698562879826,
            0.3529324374853578,
            0.35417702802673334,
            0.3554042299170478,
            0.35661461788138815,
            0.3578087407714995,
            0.3589871228956848,
            0.3601502652762156,
            0.3612986468381828,
            0.36243272553352307,
            0.3635529394037889,
            0.3646597075849988,
            0.36575343125789456,
            0.3668344945464706,
            0.367903265367904,
            0.3689600962362363,
            0.3700053250228406,
            0.37103927567578204,
            0.3720622589005088,
            0.3730745728040305,
            0.37407650350463617,
            0.3750683257090954,
            0.3760503032591674,
            0.3770226896491521,
            0.37798572851609924,
            0.3789396541042201,
            0.3798846917049411,
            0.38082105807396405,
            0.3817489618266206,
            0.38266860381272316,
            0.3835801774720518,
            0.38448386917159844,
            0.3853798585254558,
            0.3862683186984704,
            0.38714941669443753,
            0.38802331362972015,
            0.3888901649931231,
            0.3897501208927022,
            0.39060332629029376,
            0.3914499212243816,
            0.392290041021957,
            0.39312381649994543,
            0.393951374156782,
            0.39477283635463545,
            0.3955883214928205,
            0.39639794417281826,
            0.3972018153553809,
            0.39800004251013643,
            0.3987927297578575,
            0.39957997800701217,
            0.4003618850819588,
            0.40113854584699166,
            0.401910052323715,
            0.402676493803148,
            0.4034379569526623
        ]
    ]
}

==> anc/largeN_pd_BrokenInhom.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.6082212198,
            0.6119404198,
            0.61638465,
            0.6200769388,
            0.6231425032,
            0.6256855025,
            0.627792711,
            0.6295364914,
            0.6309772307,
            0.6321653556,
            0.6331429844,
            0.6339453117,
            0.6346017458,
            0.635136866,
            0.6355712123,
            0.6359219471,
            0.6362034117,
            0.6364275788,
            0.6366044491,
            0.6367423652,
            0.6368482855,
            0.6369280088,
            0.6369863603,
            0.6370273592,
            0.6370543398,
            0.6370700675,
            0.6370768328,
            0.6370765317,
            0.6370707226,
            0.6370606891,
            0.6370474815,
            0.6370319591,
            0.6370148196,
            0.6369966258,
            0.63697783,
            0.6369587931,
            0.6369397996,
            0.63692107,
            0.6369027753,
            0.6368850403,
            0.6368679617,
            0.6368515998,
            0.6368359984,
            0.6368211799,
            0.6368071537,
            0.6367939167,
            0.6367814572,
            0.6367697564,
            0.636758791,
            0.6367485334,
            0.6367389527,
            0.6367300194,
            0.6367216996,
            0.6367139594,
            0.6367067681,
            0.6367000919,
            0.6366938987,
            0.6366881608,
            0.6366828465,
            0.636677927,
            0.6366733788,
            0.6366691733,
            0.6366652888,
            0.6366617004,
            0.6366583878,
            0.6366553319,
            0.6366525129,
            0.6366499138,
            0.6366475171,
            0.6366453093,
            0.6366432736,
            0.6366413992,
            0.6366396729,
            0.6366380825,
            0.636636619,
            0.6366352717,
            0.636634031,
            0.6366328905,
            0.6366318401,
            0.6366308738,
            0.6366299846,
            0.6366291665,
            0.6366284139,
            0.6366277214,
            0.6366270858,
            0.6366265,
            0.6366259606,
            0.6366254663,
            0.6366250104,
            0.6366245908,
            0.6366242056,
            0.6366238511,
            0.6366235247,
            0.6366232252,
            0.6366229497,
            0.6366226954,
            0.6366224626,
            0.6366222481,
            0.636622051,
            0.6366218695,
            0.6366217026,
            0.6366215489,
            0.6366214075,
            0.6366212774,
            0.6366211587,
            0.6366210477,
            0.6366209471,
            0.6366208535,
            0.636620768,
            0.6366206892,
            0.6366206164,
            0.63662055,
            0.6366204886,
            0.6366204323,
            0.6366203796,
            0.6366203321,
            0.6366202885,
            0.6366202474,
            0.6366202096,
            0.6366201757,
            0.6366201436,
            0.6366201145,
            0.6366200878,
            0.6366200632,
            0.6366200396,
            0.6366200188,
            0.6366200002,
            0.636619982,
            0.6366199658,
            0.6366199502,
            0.6366199366,
            0.6366199235,
            0.6366199121,
            0.6366199019,
            0.6366198911,
            0.6366198818,
            0.6366198732,
            0.6366198657,
            0.6366198583,
            0.6366198519,
            0.6366198454,
            0.6366198392,
            0.636619834,
            0.6366198288,
            0.6366198251,
            0.6366198212,
            0.6366197722
        ],
        [
            0.3183289819,
            0.3059702099,
            0.2900633647,
            0.2755897506,
            0.2623757908,
            0.250274201,
            0.239159128,
            0.2289223605,
            0.2194703411,
            0.2107217852,
            0.202605755,
            0.1950600959,
            0.1880301469,
            0.181467676,
            0.1753299896,
            0.1695791859,
            0.1641815256,
            0.1591068947,
            0.1543283513,
            0.149821733,
            0.1455653224,
            0.1415395575,
            0.1377267806,
            0.134111023,
            0.1306778133,
            0.1274140135,
            0.1243076747,
            0.1213479108,
            0.1185247856,
            0.1158292162,
            0.1132528856,
            0.1107881668,
            0.1084280544,
            0.1061661043,
            0.1039963804,
            0.1019134069,
            0.0999121254,
            0.0979878569,
            0.096136268,
            0.0943533393,
            0.0926353399,
            0.0909788,
            0.089380491,
            0.0878374041,
            0.0863467327,
            0.0849058556,
            0.0835123223,
            0.0821638395,
            0.0808582592,
            0.0795935667,
            0.0783678711,
            0.0771793963,
            0.0760264716,
            0.0749075246,
            0.0738210746,
            0.0727657248,
            0.0717401576,
            0.070743129,
            0.0697734626,
            0.0688300462,
            0.0679118271,
            0.0670178077,
            0.066147043,
            0.0652986359,
            0.0644717355,
            0.0636655332,
            0.0628792605,
            0.0621121867,
            0.0613636161,
            0.0606328866,
            0.0599193669,
            0.0592224557,
            0.0585415791,
            0.0578761893,
            0.0572257635,
            0.0565898019,
            0.0559678269,
            0.0553593818,
            0.0547640293,
            0.054181351,
            0.0536109461,
            0.0530524305,
            0.0525054362,
            0.0519696099,
            0.051444613,
            0.05093012,
            0.0504258187,
            0.0499314091,
            0.0494466028,
            0.0489711224,
            0.0485047014,
            0.0480470831,
            0.0475980205,
            0.0471572759,
            0.0467246202,
            0.0462998324,
            0.0458827,
            0.0454730177,
            0.0450705877,
            0.0446752189,
            0.0442867271,
            0.0439049344,
            0.0435296689,
            0.0431607646,
            0.0427980611,
            0.0424414032,
            0.0420906411,
            0.0417456297,
            0.0414062288,
            0.0410723025,
            0.0407437195,
            0.0404203524,
            0.040102078,
            0.039788777,
            0.0394803336,
            0.0391766358,
            0.0388775749,
            0.0385830453,
            0.0382929449,
            0.0380071747,
            0.0377256381,
            0.037448242,
            0.0371748956,
            0.0369055109,
            0.0366400023,
            0.0363782868,
            0.0361202837,
            0.0358659145,
            0.035615103,
            0.035367775,
            0.0351238586,
            0.0348832835,
            0.0346459816,
            0.0344118866,
            0.0341809338,
            0.0339530604,
            0.0337282052,
            0.0335063087,
            0.0332873129,
            0.0330711611,
            0.0328577985,
            0.0326471712,
            0.0324392272,
            0.0322339154,
            0.0320311862,
            0.0318309911,
            0.0
        ]
    ]
}

==> anc/largeN_pd_BrokenSymmetric.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0235941565,
            0.0440826491,
            0.0670343318,
            0.0899953757,
            0.1126575663,
            0.1334589834,
            0.1547465132,
            0.1764534715,
            0.1977391871,
            0.2192284285,
            0.237785274,
            0.2582287081,
            0.2782487253,
            0.297033412,
            0.3136395146,
            0.3328034714,
            0.3485270463,
            0.3662114468,
            0.3813100095,
            0.3972656119,
            0.4118589026,
            0.426456393,
            0.439293544,
            0.4525306832,
            0.4656131384,
            0.4764518377,
            0.4875891552,
            0.4984828757,
            0.50854798,
            0.5177394684,
            0.5273286136,
            0.535405057,
            0.5434797581,
            0.5503212174,
            0.5572996486,
            0.563403415,
            0.5693213269,
            0.5746672046,
            0.5798162611,
            0.5843605249,
            0.5886050787,
            0.5924305955,
            0.5956242992,
            0.5989242185,
            0.6015655735,
            0.6040760599,
            0.6061987957,
            0.6081914644
        ],
        [
            0.5669329585,
            0.5667235915,
            0.5662013925,
            0.5652382855,
            0.563870772,
            0.562118753,
            0.560152016,
            0.557775718,
            0.554963485,
            0.551811949,
            0.5482198195,
            0.544772565,
            0.5405876125,
            0.536076399,
            0.5314513645,
            0.527028353,
            0.521509577,
            0.5166282675,
            0.510729853,
            0.5053263595,
            0.4992180424,
            0.493242864,
            0.4868607184,
            0.4808819697,
            0.4743223596,
            0.4674043093,
            0.4613092566,
            0.4546641018,
            0.4477454458,
            0.4409382233,
            0.434327996,
            0.4269748818,
            0.4203673064,
            0.413323592,
            0.4069604134,
            0.4000347192,
            0.3935561517,
            0.3868318587,
            0.3803122254,
            0.3735520328,
            0.3671107782,
            0.3606003431,
            0.35422576,
            0.3484442377,
            0.3419118953,
            0.3361576732,
            0.3301175404,
            0.324430767,
            0.3184248504
        ]
    ]
}

==> anc/largeN_pd_BrokenSymmetricFirstOrder.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.70752,
            0.70752,
            0.706543,
            0.706543,
            0.706543,
            0.705566,
            0.70459,
            0.70459,
            0.703613,
            0.702637,
            0.70166,
            0.699707,
            0.69873,
            0.697754,
            0.695801,
            0.694824,
            0.692871,
            0.690918,
            0.689941,
            0.687988,
            0.686035,
            0.684082,
            0.682129,
            0.680176,
            0.678223,
            0.67627,
            0.674316,
            0.672363,
            0.67041,
            0.669434,
            0.66748,
            0.665527,
            0.663574,
            0.661621,
            0.659668,
            0.657715,
            0.655762,
            0.653809,
            0.651855,
            0.649902,
            0.648926,
            0.646973,
            0.64502,
            0.643066,
            0.641113,
            0.63916,
            0.637207,
            0.63623,
            0.634277,
            0.632324,
            0.630371,
            0.628418,
            0.627441,
            0.625488,
            0.623535,
            0.621582,
            0.620605,
            0.618652,
            0.616699,
            0.615723,
            0.61377,
            0.612793,
            0.61084,
            0.608887
        ],
        [
            0.0,
            0.005,
            0.01,
            0.015,
            0.02,
            0.025,
            0.03,
            0.035,
            0.04,
            0.045,
            0.05,
            0.055,
            0.06,
            0.065,
            0.07,
            0.075,
            0.08,
            0.085,
            0.09,
            0.095,
            0.1,
            0.105,
            0.11,
            0.115,
            0.12,
            0.125,
            0.13,
            0.135,
            0.14,
            0.145,
            0.15,
            0.155,
            0.16,
            0.165,
            0.17,
            0.175,
            0.18,
            0.185,
            0.19,
            0.195,
            0.2,
            0.205,
            0.21,
            0.215,
            0.22,
            0.225,
            0.23,
            0.235,
            0.24,
            0.245,
            0.25,
            0.255,
            0.26,
            0.265,
            0.27,
            0.275,
            0.28,
            0.285,
            0.29,
            0.295,
            0.3,
            0.305,
            0.31,
            0.315
        ]
    ]
}

==> anc/largeN_pd_InhomSymmetric.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.6082212198,
            0.6125657616,
            0.6160025567,
            0.6197174178,
            0.6236741623,
            0.6278415057,
            0.6321922814,
            0.636702805,
            0.6413523551,
            0.64612274,
            0.650997947,
            0.6559638385,
            0.661007908,
            0.6661190654,
            0.6712874612,
            0.67650433,
            0.6817618637,
            0.6870530958,
            0.6923718066,
            0.6977124375,
            0.7030700172,
            0.7084401006,
            0.7138187068,
            0.7192022758,
            0.7245876199,
            0.7299718898,
            0.735352534,
            0.7407272764,
            0.7460940805,
            0.751451133,
            0.7567968164,
            0.7621296944,
            0.7674484884,
            0.7727520688,
            0.7780394367,
            0.7833097103,
            0.788562118,
            0.7937959838,
            0.7990107199,
            0.8042058172,
            0.8093808402,
            0.8145354168,
            0.8196692334,
            0.8247820312,
            0.8298735975,
            0.8349437624,
            0.839992397,
            0.8450194058,
            0.8500247258,
            0.855008322,
            0.8599701844,
            0.8649103273,
            0.8698287851,
            0.8747256116,
            0.8796008728,
            0.8844546568,
            0.8892870556,
            0.894098183,
            0.8988881541,
            0.9036570999,
            0.9084051545,
            0.9131324605,
            0.9178391677,
            0.9225254311,
            0.927191409,
            0.9318372654,
            0.9364631648,
            0.9410692758,
            0.9456557715,
            0.9502228231,
            0.9547706043,
            0.9592992913,
            0.9638090585,
            0.9683000834,
            0.9727725427,
            0.97722661,
            0.9816624638,
            0.9860802779,
            0.990480228,
            0.9948624847,
            0.9992272239,
            1.003574616,
            1.007904829,
            1.012218035,
            1.016514401,
            1.020794091,
            1.02505727,
            1.029304103,
            1.033534749,
            1.037749369,
            1.041948119,
            1.046131156,
            1.050298634,
            1.054450706,
            1.058587523,
            1.062709233,
            1.066815984,
            1.070907921,
            1.074985186,
            1.079047923,
            1.083096272,
            1.087130368,
            1.091150352,
            1.095156355,
            1.099148509,
            1.103126949,
            1.107091802,
            1.111043196,
            1.114981255,
            1.118906109,
            1.122817874,
            1.126716675,
            1.130602629,
            1.134475857,
            1.138336473,
            1.142184591,
            1.146020327,
            1.14984379,
            1.153655092,
            1.157454339,
            1.161241641,
            1.165017103,
            1.168780828,
            1.172532922,
            1.176273483,
            1.180002615,
            1.183720415,
            1.187426979,
            1.191122406,
            1.194806792,
            1.198480229,
            1.202142808,
            1.205794624,
            1.209435764,
            1.213066322,
            1.216686379,
            1.220296028,
            1.223895351,
            1.227484435,
            1.231063361,
            1.234632214,
            1.238191072,
            1.24174002,
            1.245279133,
            1.248808493,
            1.252328175,
            1.255838257,
            1.259338813,
            1.262829917,
            1.266311644,
            1.269784067,
            1.273247258,
            1.276701287,
            1.280146223,
            1.28358214,
            1.287009099,
            1.290427173,
            1.293836427,
            1.297236929,
            1.300628742,
            1.304011929,
            1.307386556,
            1.310752686,
            1.314110381,
            1.317459701,
            1.320800708,
            1.324133464,
            1.327458022,
            1.330774446,
            1.334082794,
            1.337383121,
            1.340675485,
            1.343959941,
            1.347236545,
            1.350505351,
            1.353766416,
            1.357019789,
            1.360265526,
            1.363503679,
            1.366734299,
            1.369957438,
            1.373173146,
            1.376381473,
            1.379582469,
            1.382776183,
            1.385962664,
            1.389141958,
            1.392314115,
            1.39547918,
            1.398637199,
            1.401788221,
            1.404932288,
            1.408069446,
            1.411199741,
            1.414323215,
            1.417439914,
            1.42054988,
            1.423653154,
            1.42674978,
            1.4298398,
            1.432923254,
            1.436000184,
            1.43907063,
            1.442134633,
            1.445192232,
            1.448243467,
            1.451288376,
            1.454326997,
            1.457359372,
            1.460385532,
            1.463405521,
            1.466419373,
            1.469427127,
            1.472428814,
            1.475424477,
            1.478414147,
            1.481397859,
            1.484375651,
            1.487347555,
            1.490313608,
            1.49327384,
            1.496228287,
            1.499176983,
            1.502119961,
            1.505057251,
            1.507988889,
            1.510914903,
            1.513835329,
            1.516750198,
            1.519659538,
            1.522563382,
            1.525461761,
            1.528354706,
            1.531242244,
            1.534124406,
            1.537001225,
            1.539872725,
            1.542738939,
            1.545599893,
            1.548455618,
            1.551306141,
            1.55415149,
            1.556991694,
            1.559826776,
            1.56265677,
            1.565481697,
            1.568301588,
            1.571116467,
            1.573926362,
            1.576731299,
            1.579531301,
            1.582326398,
            1.585116613,
            1.587901971,
            1.590682498,
            1.593458217,
            1.596229156,
            1.598995337,
            1.601756784,
            1.604513523,
            1.607265574,
            1.610012964,
            1.612755714,
            1.615493851,
            1.618227394,
            1.620956367,
            1.623680793,
            1.626400694,
            1.629116094,
            1.631827012,
            1.634533472,
            1.637235496,
            1.639933105,
            1.642626319,
            1.645315162,
            1.647999653,
            1.650679812,
            1.653355663,
            1.656027223,
            1.658694515,
            1.661357558,
            1.664016371,
            1.666670976,
            1.669321394,
            1.67196764,
            1.674609737,
            1.677247704,
            1.679881558,
            1.68251132,
            1.685137009
        ],
        [
            0.3183289819,
            0.3062828808,
            0.2986679063,
            0.291631726,
            0.2851081885,
            0.2790406692,
            0.273380446,
            0.2680853916,
            0.2631189149,
            0.258449096,
            0.2540479793,
            0.2498909861,
            0.2459564309,
            0.2422251147,
            0.2386799862,
            0.2353058539,
            0.2320891451,
            0.2290176986,
            0.2260805899,
            0.22326798,
            0.2205709858,
            0.2179815694,
            0.2154924398,
            0.2130969706,
            0.2107891258,
            0.2085633971,
            0.2064147464,
            0.204338559,
            0.2023305981,
            0.2003869688,
            0.198504083,
            0.1966786308,
            0.1949075526,
            0.1931880172,
            0.1915173998,
            0.1898932631,
            0.1883133416,
            0.1867755256,
            0.1852778481,
            0.1838184725,
            0.1823956823,
            0.1810078704,
            0.1796535306,
            0.17833125,
            0.1770397008,
            0.1757776342,
            0.1745438747,
            0.173337314,
            0.1721569065,
            0.1710016644,
            0.1698706537,
            0.1687629907,
            0.1676778381,
            0.1666144022,
            0.165571929,
            0.1645497036,
            0.1635470447,
            0.162563306,
            0.1615978704,
            0.1606501511,
            0.1597195876,
            0.1588056453,
            0.1579078138,
            0.1570256053,
            0.1561585531,
            0.1553062109,
            0.1544681509,
            0.1536439634,
            0.152833256,
            0.1520356517,
            0.1512507888,
            0.1504783202,
            0.149717912,
            0.1489692436,
            0.1482320065,
            0.1475059034,
            0.1467906488,
            0.1460859671,
            0.1453915931,
            0.1447072705,
            0.144032753,
            0.1433678023,
            0.1427121882,
            0.1420656891,
            0.1414280906,
            0.1407991849,
            0.140178772,
            0.139566658,
            0.1389626553,
            0.1383665825,
            0.1377782637,
            0.1371975286,
            0.1366242126,
            0.1360581556,
            0.1354992029,
            0.1349472042,
            0.1344020137,
            0.1338634901,
            0.133331496,
            0.1328058982,
            0.1322865676,
            0.131773378,
            0.1312662077,
            0.1307649379,
            0.1302694529,
            0.1297796411,
            0.1292953929,
            0.1288166024,
            0.1283431661,
            0.1278749839,
            0.1274119573,
            0.1269539915,
            0.1265009935,
            0.126052873,
            0.1256095418,
            0.1251709141,
            0.1247369063,
            0.1243074368,
            0.123882426,
            0.1234617962,
            0.1230454719,
            0.1226333793,
            0.1222254461,
            0.1218216023,
            0.1214217789,
            0.1210259092,
            0.1206339276,
            0.12024577,
            0.1198613742,
            0.1194806792,
            0.1191036252,
            0.1187301539,
            0.1183602085,
            0.1179937331,
            0.1176306736,
            0.1172709763,
            0.1169145895,
            0.116561462,
            0.1162115441,
            0.1158647869,
            0.1155211428,
            0.1151805648,
            0.1148430076,
            0.114508426,
            0.1141767765,
            0.1138480159,
            0.1135221023,
            0.1131989944,
            0.1128786518,
            0.112561035,
            0.1122461054,
            0.1119338249,
            0.1116241562,
            0.1113170629,
            0.1110125094,
            0.1107104601,
            0.1104108811,
            0.1101137385,
            0.1098189993,
            0.1095266309,
            0.1092366014,
            0.1089488797,
            0.1086634351,
            0.1083802376,
            0.1080992575,
            0.107820466,
            0.1075438346,
            0.1072693351,
            0.1069969404,
            0.1067266235,
            0.1064583579,
            0.1061921176,
            0.1059278771,
            0.1056656114,
            0.1054052957,
            0.1051469061,
            0.1048904185,
            0.1046358097,
            0.1043830568,
            0.1041321371,
            0.1038830285,
            0.1036357091,
            0.1033901576,
            0.1031463528,
            0.1029042741,
            0.102663901,
            0.1024252135,
            0.1021881919,
            0.1019528168,
            0.101719069,
            0.10148693,
            0.1012563811,
            0.1010274042,
            0.1007999815,
            0.1005740953,
            0.1003497284,
            0.1001268638,
            0.0999054845,
            0.0996855742,
            0.0994671165,
            0.0992500955,
            0.0990344954,
            0.0988203008,
            0.0986074963,
            0.0983960668,
            0.0981859977,
            0.0979772743,
            0.0977698821,
            0.0975638073,
            0.0973590355,
            0.0971555533,
            0.096953347,
            0.0967524034,
            0.0965527091,
            0.0963542516,
            0.0961570177,
            0.0959609949,
            0.095766171,
            0.0955725337,
            0.0953800709,
            0.0951887707,
            0.0949986214,
            0.0948096116,
            0.0946217298,
            0.0944349648,
            0.0942493055,
            0.0940647411,
            0.0938812607,
            0.0936988539,
            0.0935175101,
            0.0933372188,
            0.0931579702,
            0.092979754,
            0.0928025602,
            0.0926263792,
            0.0924512015,
            0.0922770173,
            0.0921038172,
            0.0919315922,
            0.0917603329,
            0.0915900305,
            0.0914206759,
            0.0912522604,
            0.0910847753,
            0.0909182121,
            0.0907525622,
            0.0905878174,
            0.0904239694,
            0.09026101,
            0.0900989314,
            0.0899377253,
            0.0897773843,
            0.0896179004,
            0.089459266,
            0.0893014736,
            0.0891445156,
            0.088988385,
            0.0888330743,
            0.0886785763,
            0.088524884,
            0.0883719903,
            0.0882198884,
            0.0880685714,
            0.0879180327,
            0.0877682655,
            0.0876192631,
            0.0874710192,
            0.0873235272,
            0.087176781,
            0.087030774,
            0.0868855002,
            0.0867409534,
            0.0865971277,
            0.0864540168,
            0.086311615,
            0.0861699165,
            0.0860289153,
            0.0858886059,
            0.0857489824,
            0.0856100395,
            0.0854717715,
            0.0853341729,
            0.0851972384,
            0.0850609627,
            0.0849253405,
            0.0847903664,
            0.0846560355,
            0.0845223425,
            0.0843892825,
            0.0842568505
        ]
    ]
}

==> anc/largeN_pd_Lifshitz.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        0.608221,
        0.318329
    ]
}

==> anc/q_stab_vs_min_finite_T_Q.json <==
{
    "T": 0.15,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$Q/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.609,
            0.6134649367088607,
            0.6179298734177215,
            0.6223948101265823,
            0.626859746835443,
            0.6313246835443038,
            0.6357896202531645,
            0.6402545569620253,
            0.6447194936708861,
            0.6491844303797468,
            0.6536493670886075,
            0.6581143037974684,
            0.6625792405063291,
            0.6670441772151898,
            0.6715091139240507,
            0.6715091139240507,
            0.6759740506329114,
            0.6804389873417721,
            0.6849039240506329,
            0.6893688607594937,
            0.6938337974683544,
            0.6982987341772151,
            0.7027636708860759,
            0.7072286075949367,
            0.7116935443037975,
            0.7161584810126582,
            0.7206234177215189,
            0.7250883544303797,
            0.7295532911392405,
            0.7340182278481012,
            0.7384831645569621,
            0.7429481012658228,
            0.7474130379746835,
            0.7518779746835442,
            0.7563429113924051,
            0.7608078481012658,
            0.7652727848101266,
            0.7697377215189873,
            0.7742026582278481,
            0.7786675949367088,
            0.7831325316455696,
            0.7875974683544303,
            0.7920624050632912,
            0.7965273417721519,
            0.8009922784810126,
            0.8054572151898733,
            0.8099221518987342,
            0.8143870886075949,
            0.8188520253164557,
            0.8233169620253165,
            0.8277818987341772,
            0.8322468354430379,
            0.8367117721518987,
            0.8411767088607595,
            0.8456416455696203,
            0.850106582278481,
            0.8545715189873417,
            0.8590364556962025,
            0.8635013924050632,
            0.867966329113924,
            0.8724312658227849,
            0.8768962025316456,
            0.8813611392405063,
            0.885826075949367,
            0.8902910126582277,
            0.8947559493670886,
            0.8992208860759494,
            0.9036858227848101,
            0.9081507594936709,
            0.9126156962025316,
            0.9170806329113923,
            0.9215455696202531,
            0.926010506329114,
            0.9304754430379747,
            0.9349403797468354,
            0.9394053164556961,
            0.9438702531645569,
            0.9483351898734177,
            0.9528001265822785,
            0.9572650632911393,
            0.96173
        ],
        [
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.003162277660178738,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            0.0031622776601683794,
            1.255790005080725,
            1.2654397269998372,
            1.275075537636907,
            1.2846976061997675,
            1.2943064407166172,
            1.3039016225715585,
            1.3134834089558038,
            1.3230906521364243,
            1.332657479750518,
            1.342213803047497,
            1.3517593206052996,
            1.3612946620590674,
            1.3708200426767785,
            1.3803358457388237,
            1.3898421700416779,
            1.3993394131409187,
            1.4088279017391865,
            1.4183079383695636,
            1.4277801139568556,
            1.4372446656506892,
            1.4467030245426573,
            1.4561566068633869,
            1.4656080291446096,
            1.475006987852186,
            1.484432800116358,
            1.4938500044220187,
            1.5032604298401875,
            1.5126666303578655,
            1.5220718665027235,
            1.5314850377389917,
            1.5408287705322228,
            1.5502050130058118,
            1.5595784425236723,
            1.568951278591782,
            1.5783250714308013,
            1.5876507410196152,
            1.5969977821315258,
            1.6063392902160223,
            1.6156755430513365,
            1.6250471948873577,
            1.6343367154864632,
            1.643679309632666,
            1.6529700522315103,
            1.6622864373907953,
            1.6716059358963928,
            1.6809123205057235,
            1.690196246253874,
            1.6994554710704488,
            1.7087645403099063,
            1.7180474630217069,
            1.7273375069308972,
            1.7365625283223471,
            1.745874138612776,
            1.7551417070425117,
            1.7644050808000695,
            1.7736648579605254,
            1.782921220179109,
            1.792174757086092,
            1.801421907175027,
            1.810661269633478,
            1.8198962183959018,
            1.8291295437975326,
            1.8383669076113347,
            1.8476178717892844,
            1.856837355537075,
            1.8660623927856996
        ]
    ]
}

==> anc/q_stab_vs_min_finite_T_gamma_zeros.json <==
{
    "T": 0.15,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "lower zero",
        "upper zero"
    ],
    "data": [
        [
            0.609,
            0.6134649367088607,
            0.6179298734177215,
            0.6223948101265823,
            0.626859746835443,
            0.6313246835443038,
            0.6357896202531645,
            0.6402545569620253,
            0.6447194936708861,
            0.6491844303797468,
            0.6536493670886075,
            0.6581143037974684,
            0.6625792405063291,
            0.6670441772151898,
            0.6715091139240507,
            0.6715091139240507,
            0.6759740506329114,
            0.6804389873417721,
            0.6849039240506329,
            0.6893688607594937,
            0.6938337974683544,
            0.6982987341772151,
            0.7027636708860759,
            0.7072286075949367,
            0.7116935443037975,
            0.7161584810126582,
            0.7206234177215189,
            0.7250883544303797,
            0.7295532911392405,
            0.7340182278481012,
            0.7384831645569621,
            0.7429481012658228,
            0.7474130379746835,
            0.7518779746835442,
            0.7563429113924051,
            0.7608078481012658,
            0.7652727848101266,
            0.7697377215189873,
            0.7742026582278481,
            0.7786675949367088,
            0.7831325316455696,
            0.7875974683544303,
            0.7920624050632912,
            0.7965273417721519,
            0.8009922784810126,
            0.8054572151898733,
            0.8099221518987342,
            0.8143870886075949,
            0.8188520253164557,
            0.8233169620253165,
            0.8277818987341772,
            0.8322468354430379,
            0.8367117721518987,
            0.8411767088607595,
            0.8456416455696203,
            0.850106582278481,
            0.8545715189873417,
            0.8590364556962025,
            0.8635013924050632,
            0.867966329113924,
            0.8724312658227849,
            0.8768962025316456,
            0.8813611392405063,
            0.885826075949367,
            0.8902910126582277,
            0.8947559493670886,
            0.8992208860759494,
            0.9036858227848101,
            0.9081507594936709,
            0.9126156962025316,
            0.9170806329113923,
            0.9215455696202531,
            0.926010506329114,
            0.9304754430379747,
            0.9349403797468354,
            0.9394053164556961,
            0.9438702531645569,
            0.9483351898734177,
            0.9528001265822785,
            0.9572650632911393,
            0.96173
        ],
        [
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            0.724410685930184,
            0.7430284965357535,
            0.7613976079914402,
            0.7795368511154757,
            0.7974631875227445,
            0.8151919670547618,
            0.8327371425920062,
            0.8501114506219758,
            0.8673265640686828,
            0.8843932224890053,
            0.9013213436774345,
            0.9181201199039314,
            0.9347981014005479,
            0.9513632691313261,
            0.9678230987759648,
            0.9841846168705212,
            1.0004544511345723,
            1.0166388747181223,
            1.0327438466223515,
            1.0487750477793778,
            1.0647379140248343,
            1.0806376671402753,
            1.0964793411220497,
            1.1122678103551256,
            1.1280078130778768,
            1.1437039752241387,
            1.1593608330852652,
            1.1749828554189186,
            1.1905744651125572,
            1.206140061223494,
            1.221684040956784,
            1.237210822561575,
            1.2527248697121274,
            1.2682307152577392,
            1.2837329893130027,
            1.2992364500875169,
            1.3147460117393495,
            1.330266785321045,
            1.3458041158711815,
            1.3613636293457445,
            1.3769512881759538,
            1.3925734462506902,
            1.4082369272227755,
            1.4239491078439708,
            1.4397180172747865,
            1.4555524666107547,
            1.471462190742866,
            1.487458041752987,
            1.5035522174612055,
            1.5197585560048867,
            1.5360929131156378,
            1.5525736539183466,
            1.5692223045473783,
            1.586064431607026,
            1.6031308603717787,
            1.620459404959172,
            1.6380973881361758,
            1.6561054624387455,
            1.6745636484946993,
            1.6935814017735693,
            1.7133155750684181,
            1.7340054811989707,
            1.7560504779966761,
            1.7802176609820695,
            1.8084218942865546,
            1.8522762751863182
        ],
        [
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            NaN,
            1.6807531076097881,
            1.6858812636506155,
            1.691004790878616,
            1.6961230511162124,
            1.7012353886175189,
            1.7063411288513994,
            1.7114395771968185,
            1.7165300175402827,
            1.7216117107678062,
            1.7266838931398105,
            1.7317457745378426,
            1.7367965365675777,
            1.7418353305186014,
            1.7468612751162882,
            1.7518734541466527,
            1.7568709137562848,
            1.7618526597625155,
            1.7668176542437937,
            1.771764812393347,
            1.7766929986584135,
            1.7816010223875454,
            1.7864876343743639,
            1.7913515199014043,
            1.7961912951325547,
            1.8010055000324543,
            1.8057925917993503,
            1.8105509373290152,
            1.8152788046951107,
            1.8199743538596662,
            1.824635625903079,
            1.8292605312559123,
            1.833846835862436,
            1.8383921468177566,
            1.8428938933829238,
            1.8473493084898993,
            1.8517554057792052,
            1.8561089523446084,
            1.8604064396112359,
            1.8646440471464332,
            1.8688176010795314,
            1.8729225289442266,
            1.8769537954401287,
            1.8809058408405546,
            1.884772496186929,
            1.888546883810698,
            1.8922213013771232,
            1.895787066366123,
            1.8992343404431278,
            1.9025518958566976,
            1.905726824634763,
            1.9087441635860878,
            1.9115864048027307,
            1.9142328457648796,
            1.9166587098250691,
            1.9188339301388553,
            1.9207214245867203,
            1.9222745736585796,
            1.9234334017449004,
            1.9241185402009615,
            1.9242211615574867,
            1.9235850183533074,
            1.921971381418062,
            1.9189814547642992,
            1.9138486893775397,
            1.9046587422974643,
            1.8797990235370343
        ]
    ]
}

==> anc/q_stab_vs_min_finite_T_min.json <==
{
    "T": 0.15,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$q_\\Sigma/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.636737433200151,
            0.636737433200151,
            0.637737433200151,
            0.6387374332001511,
            0.6397374332001511,
            0.6407374332001511,
            0.6417374332001511,
            0.6427374332001511,
            0.6437374332001512,
            0.6447374332001512,
            0.6457374332001512,
            0.6467374332001512,
            0.6477374332001512,
            0.6487374332001513,
            0.6497374332001513,
            0.6507374332001513,
            0.6517374332001513,
            0.6527374332001513,
            0.6537374332001514,
            0.6547374332001514,
            0.6557374332001514,
            0.6567374332001514,
            0.6577374332001514,
            0.6587374332001515,
            0.6597374332001515,
            0.6607374332001515,
            0.6617374332001515,
            0.6627374332001515,
            0.6637374332001517,
            0.6647374332001517,
            0.6657374332001517,
            0.6667374332001517,
            0.6677374332001517,
            0.6687374332001518,
            0.6697374332001518,
            0.6707374332001518,
            0.6717374332001518,
            0.6727374332001518,
            0.6737374332001519,
            0.6747374332001519,
            0.6757374332001519,
            0.6767374332001519,
            0.6777374332001519,
            0.678737433200152,
            0.679737433200152,
            0.680737433200152,
            0.681737433200152,
            0.682737433200152,
            0.6837374332001521,
            0.6847374332001521,
            0.6857374332001521,
            0.6867374332001521,
            0.6877374332001521,
            0.6887374332001522,
            0.6897374332001522,
            0.6907374332001522,
            0.6917374332001522,
            0.6927374332001522,
            0.6937374332001524,
            0.6947374332001524,
            0.6957374332001524,
            0.6967374332001524,
            0.6977374332001524,
            0.6987374332001525,
            0.6997374332001525,
            0.7007374332001525,
            0.7017374332001525,
            0.7027374332001525,
            0.7037374332001526,
            0.7047374332001526,
            0.7057374332001526,
            0.7067374332001526,
            0.7077374332001526,
            0.7087374332001527,
            0.7097374332001527,
            0.7107374332001527,
            0.7117374332001527,
            0.7127374332001527,
            0.7137374332001528,
            0.7147374332001528,
            0.7157374332001528,
            0.7167374332001528,
            0.7177374332001528,
            0.7187374332001529,
            0.7197374332001529,
            0.7207374332001529,
            0.7217374332001529,
            0.7227374332001529,
            0.723737433200153,
            0.724737433200153,
            0.725737433200153,
            0.726737433200153,
            0.727737433200153,
            0.7287374332001532,
            0.7297374332001532,
            0.7307374332001532,
            0.7317374332001532,
            0.7327374332001532,
            0.7337374332001533,
            0.7347374332001533,
            0.7357374332001533,
            0.7367374332001533,
            0.7377374332001533,
            0.7387374332001534,
            0.7397374332001534,
            0.7407374332001534,
            0.7417374332001534,
            0.7427374332001534,
            0.7437374332001535,
            0.7447374332001535,
            0.7457374332001535,
            0.7467374332001535,
            0.7477374332001535,
            0.7487374332001536,
            0.7497374332001536,
            0.7507374332001536,
            0.7517374332001536,
            0.7527374332001536,
            0.7537374332001536,
            0.7547374332001537,
            0.7557374332001537,
            0.7567374332001537,
            0.7577374332001537,
            0.7587374332001537,
            0.7597374332001539,
            0.7607374332001539,
            0.7617374332001539,
            0.7627374332001539,
            0.7637374332001539,
            0.764737433200154,
            0.765737433200154,
            0.766737433200154,
            0.767737433200154,
            0.768737433200154,
            0.7697374332001541,
            0.7707374332001541,
            0.7717374332001541,
            0.7727374332001541,
            0.7737374332001541,
            0.7747374332001542,
            0.7757374332001542,
            0.7767374332001542,
            0.7777374332001542,
            0.7787374332001542,
            0.7797374332001543,
            0.7807374332001543,
            0.7817374332001543,
            0.7827374332001543,
            0.7837374332001543,
            0.7847374332001544,
            0.7857374332001544,
            0.7867374332001544,
            0.7877374332001544,
            0.7887374332001544,
            0.7897374332001545,
            0.7907374332001545,
            0.7917374332001546,
            0.7927374332001546,
            0.7937374332001546,
            0.7947374332001547,
            0.7957374332001547,
            0.7967374332001547,
            0.7977374332001547,
            0.7987374332001547,
            0.7997374332001548,
            0.8007374332001548,
            0.8017374332001548,
            0.8027374332001548,
            0.8037374332001548,
            0.8047374332001549,
            0.8057374332001549,
            0.8067374332001549,
            0.8077374332001549,
            0.8087374332001549,
            0.809737433200155,
            0.810737433200155,
            0.811737433200155,
            0.812737433200155,
            0.813737433200155,
            0.8147374332001551,
            0.8157374332001551,
            0.8167374332001551,
            0.8177374332001551,
            0.8187374332001551,
            0.8197374332001552,
            0.8207374332001552,
            0.8217374332001552,
            0.8227374332001552,
            0.8237374332001552,
            0.8247374332001554,
            0.8257374332001554,
            0.8267374332001554,
            0.8277374332001554,
            0.8287374332001554,
            0.8297374332001555,
            0.8307374332001555,
            0.8317374332001555,
            0.8327374332001555,
            0.8337374332001555,
            0.8347374332001556,
            0.8357374332001556,
            0.8367374332001556,
            0.8377374332001556,
            0.8387374332001556,
            0.8397374332001557,
            0.8407374332001557,
            0.8417374332001557,
            0.8427374332001557,
            0.8437374332001557,
            0.8447374332001558,
            0.8457374332001558,
            0.8467374332001558,
            0.8477374332001558,
            0.8487374332001558,
            0.8497374332001559,
            0.8507374332001559,
            0.8517374332001559,
            0.8527374332001559,
            0.8537374332001559,
            0.854737433200156,
            0.855737433200156,
            0.856737433200156,
            0.857737433200156,
            0.858737433200156,
            0.8597374332001562,
            0.8607374332001562,
            0.8617374332001562,
            0.8627374332001562,
            0.8637374332001562,
            0.8647374332001563,
            0.8657374332001563,
            0.8667374332001563,
            0.8677374332001563,
            0.8687374332001563,
            0.8697374332001564,
            0.8707374332001564,
            0.8717374332001564,
            0.8727374332001564,
            0.8737374332001564,
            0.8747374332001565,
            0.8757374332001565,
            0.8767374332001565,
            0.8777374332001565,
            0.8787374332001565,
            0.8797374332001566,
            0.8807374332001566,
            0.8817374332001566,
            0.8827374332001566,
            0.8837374332001566,
            0.8847374332001567,
            0.8857374332001567,
            0.8867374332001567,
            0.8877374332001567,
            0.8887374332001567,
            0.8897374332001569,
            0.8907374332001569,
            0.8917374332001569,
            0.8927374332001569,
            0.8937374332001569,
            0.894737433200157,
            0.895737433200157,
            0.896737433200157,
            0.897737433200157,
            0.898737433200157,
            0.8997374332001571,
            0.9007374332001571,
            0.9017374332001571,
            0.9027374332001571,
            0.9037374332001571,
            0.9047374332001572,
            0.9057374332001572,
            0.9067374332001572,
            0.9077374332001572,
            0.9087374332001572,
            0.9097374332001573,
            0.9107374332001573,
            0.9117374332001573,
            0.9127374332001573,
            0.9137374332001573,
            0.9147374332001574,
            0.9157374332001574,
            0.9167374332001574,
            0.9177374332001574,
            0.9187374332001574,
            0.9197374332001576,
            0.9207374332001576,
            0.9217374332001576,
            0.9227374332001576,
            0.9237374332001576,
            0.9247374332001577,
            0.9257374332001577,
            0.9267374332001577,
            0.9277374332001577,
            0.9287374332001577,
            0.9297374332001578,
            0.9307374332001578,
            0.9317374332001578,
            0.9327374332001578,
            0.9337374332001578,
            0.9347374332001579,
            0.9357374332001579,
            0.9367374332001579,
            0.9377374332001579,
            0.9387374332001579,
            0.939737433200158,
            0.940737433200158,
            0.941737433200158,
            0.942737433200158,
            0.943737433200158,
            0.9447374332001581,
            0.9457374332001581,
            0.9467374332001581,
            0.9477374332001581,
            0.9487374332001581,
            0.9497374332001582,
            0.9507374332001582,
            0.9517374332001582,
            0.9527374332001582,
            0.9537374332001582,
            0.9547374332001584,
            0.9557374332001584,
            0.9567374332001584,
            0.9577374332001584,
            0.9587374332001584,
            0.9597374332001585,
            0.9607374332001585,
            0.9617374332001585
        ],
        [
            0.0,
            0.2676636940858504,
            0.6019291524278043,
            0.652822953415959,
            0.6867521540747288,
            0.713141532364883,
            0.7351326809400116,
            0.7539822368615503,
            0.7709468371909353,
            0.7866548004588841,
            0.8004778081346793,
            0.8136724972797564,
            0.8256105493633977,
            0.8369202829163208,
            0.8476016979385262,
            0.8582831129607316,
            0.8677078909215008,
            0.8771326688822703,
            0.8865574468430395,
            0.8947255877423731,
            0.9035220471724246,
            0.911690188071758,
            0.9192300104403736,
            0.926769832808989,
            0.9343096551776046,
            0.9412211590155021,
            0.9481326628533996,
            0.9550441666912971,
            0.9619556705291947,
            0.9682388558363743,
            0.9751503596742718,
            0.9814335449814514,
            0.987088411757913,
            0.9933715970650926,
            0.9990264638415541,
            1.0053096491487339,
            1.0109645159251954,
            1.016619382701657,
            1.0216459309474006,
            1.0273007977238624,
            1.032955664500324,
            1.0379822127460676,
            1.0430087609918113,
            1.048035309237555,
            1.0536901760140167,
            1.0587167242597604,
            1.063114953974786,
            1.0681415022205296,
            1.0731680504662735,
            1.077566280181299,
            1.0825928284270427,
            1.0869910581420685,
            1.0920176063878122,
            1.0964158361028378,
            1.1008140658178636,
            1.1052122955328891,
            1.109610525247915,
            1.1140087549629407,
            1.1184069846779663,
            1.122805214392992,
            1.1272034441080176,
            1.1316016738230434,
            1.1353715850073514,
            1.139769814722377,
            1.1441680444374025,
            1.1479379556217104,
            1.151707866806018,
            1.156106096521044,
            1.1598760077053516,
            1.1642742374203774,
            1.168044148604685,
            1.1718140597889928,
            1.1755839709733005,
            1.1793538821576084,
            1.1837521118726342,
            1.1875220230569417,
            1.1912919342412496,
            1.1950618454255573,
            1.1988317566098652,
            1.2019733492634548,
            1.2057432604477627,
            1.2095131716320704,
            1.213283082816378,
            1.2170529940006858,
            1.2208229051849935,
            1.2239644978385833,
            1.2277344090228912,
            1.231504320207199,
            1.2346459128607887,
            1.2384158240450964,
            1.2415574166986862,
            1.245327327882994,
            1.2484689205365838,
            1.2522388317208915,
            1.2553804243744813,
            1.2591503355587892,
            1.2622919282123788,
            1.2654335208659686,
            1.2692034320502763,
            1.2723450247038661,
            1.2754866173574562,
            1.2792565285417636,
            1.2823981211953537,
            1.2855397138489435,
            1.288681306502533,
            1.292451217686841,
            1.2955928103404306,
            1.2987344029940204,
            1.3018759956476103,
            1.3050175883012,
            1.30815918095479,
            1.3113007736083797,
            1.3144423662619695,
            1.3175839589155591,
            1.320725551569149,
            1.323867144222739,
            1.3270087368763286,
            1.3301503295299184,
            1.3332919221835082,
            1.336433514837098,
            1.3395751074906876,
            1.3427167001442777,
            1.3458582927978675,
            1.348999885451457,
            1.352141478105047,
            1.3552830707586367,
            1.3577963448815087,
            1.3609379375350983,
            1.364079530188688,
            1.3672211228422781,
            1.3697343969651499,
            1.3728759896187395,
            1.3760175822723293,
            1.3791591749259193,
            1.381672449048791,
            1.3848140417023806,
            1.3879556343559707,
            1.3904689084788424,
            1.3936105011324322,
            1.3967520937860218,
            1.3992653679088938,
            1.4024069605624836,
            1.4049202346853555,
            1.4080618273389454,
            1.411203419992535,
            1.413716694115407,
            1.4168582867689967,
            1.4193715608918684,
            1.4225131535454585,
            1.4250264276683302,
            1.4281680203219198,
            1.4306812944447918,
            1.4338228870983816,
            1.4363361612212535,
            1.4394777538748433,
            1.441991027997715,
            1.4451326206513047,
            1.4476458947741766,
            1.4507874874277664,
            1.4533007615506384,
            1.45581403567351,
            1.4589556283271,
            1.4614689024499719,
            1.4646104951035614,
            1.4671237692264334,
            1.4696370433493051,
            1.472778636002895,
            1.4752919101257669,
            1.4778051842486388,
            1.4809467769022284,
            1.4834600510251001,
            1.485973325147972,
            1.489114917801562,
            1.4916281919244339,
            1.4941414660473056,
            1.4966547401701775,
            1.4997963328237673,
            1.502309606946639,
            1.504822881069511,
            1.5073361551923827,
            1.5104777478459726,
            1.5129910219688443,
            1.5155042960917162,
            1.518017570214588,
            1.5211591628681778,
            1.5236724369910497,
            1.5261857111139217,
            1.5286989852367934,
            1.5312122593596653,
            1.534353852013255,
            1.5368671261361266,
            1.5393804002589986,
            1.5418936743818705,
            1.5444069485047422,
            1.5469202226276142,
            1.549433496750486,
            1.5525750894040757,
            1.5550883635269477,
            1.5576016376498194,
            1.5601149117726913,
            1.5626281858955633,
            1.565141460018435,
            1.5676547341413067,
            1.5701680082641785,
            1.5726812823870504,
            1.5751945565099221,
            1.578336149163512,
            1.580849423286384,
            1.5833626974092558,
            1.5858759715321276,
            1.5883892456549995,
            1.5909025197778712,
            1.5934157939007432,
            1.595929068023615,
            1.5984423421464868,
            1.6009556162693586,
            1.6034688903922305,
            1.6059821645151022,
            1.6084954386379742,
            1.611008712760846,
            1.6135219868837176,
            1.6160352610065896,
            1.6185485351294613,
            1.6210618092523332,
            1.623575083375205,
            1.626088357498077,
            1.6286016316209486,
            1.6311149057438206,
            1.6336281798666923,
            1.6361414539895642,
            1.638654728112436,
            1.64053968370459,
            1.6430529578274617,
            1.6455662319503335,
            1.6480795060732056,
            1.6505927801960774,
            1.653106054318949,
            1.6556193284418208,
            1.658132602564693,
            1.6606458766875647,
            1.6631591508104364,
            1.6656724249333081,
            1.6681856990561803,
            1.670070654648334,
            1.6725839287712057,
            1.6750972028940778,
            1.6776104770169495,
            1.6801237511398213,
            1.6826370252626934,
            1.6851502993855652,
            1.6870352549777188,
            1.689548529100591,
            1.6920618032234627,
            1.6945750773463344,
            1.6970883514692061,
            1.6996016255920783,
            1.70211489971495,
            1.7039998553071036,
            1.7065131294299758,
            1.7090264035528475,
            1.7115396776757192,
            1.714052951798591,
            1.715937907390745,
            1.7184511815136168,
            1.7209644556364885,
            1.7234777297593606,
            1.7259910038822324,
            1.728504278005104,
            1.7303892335972582,
            1.7329025077201299,
            1.7354157818430016,
            1.7379290559658738,
            1.7398140115580274,
            1.7423272856808991,
            1.7448405598037713,
            1.747353833926643,
            1.7498671080495147,
            1.7517520636416688,
            1.7542653377645405,
            1.7567786118874122,
            1.759291886010284,
            1.761176841602438,
            1.7636901157253098,
            1.7662033898481815,
            1.7687166639710536,
            1.7706016195632073,
            1.773114893686079,
            1.7756281678089512,
            1.7775131234011048,
            1.7800263975239767,
            1.7825396716468487,
            1.7850529457697204,
            1.7869379013618742,
            1.7894511754847462,
            1.791964449607618,
            1.7944777237304896,
            1.7963626793226437,
            1.7988759534455157,
            1.8013892275683874,
            1.8032741831605414,
            1.8057874572834132,
            1.808300731406285,
            1.810185686998439,
            1.8126989611213107,
            1.8152122352441824,
            1.8170971908363365,
            1.8196104649592082,
            1.82212373908208,
            1.824637013204952,
            1.8265219687971057,
            1.8290352429199774,
            1.8315485170428496,
            1.8334334726350032,
            1.835946746757875,
            1.8384600208807471,
            1.8403449764729007,
            1.8428582505957725,
            1.8453715247186446,
            1.8472564803107983,
            1.8497697544336702,
            1.8516547100258243,
            1.854167984148696,
            1.8566812582715677,
            1.8585662138637218,
            1.8610794879865935,
            1.8635927621094652,
            1.8654777177016193
        ]
    ]
}

==> anc/q_stab_vs_min_muT_qmin.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$",
        "$q_\\Sigma/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.6366197723675814,
            0.6366251603379318,
            0.6366395556974745,
            0.6366619573025692,
            0.6366918321999926,
            0.6367288083971498,
            0.6367725992420991,
            0.6368229713729981,
            0.6368797279754255,
            0.6369426988979057,
            0.6370117343177588,
            0.6370867004342761,
            0.6371674764055136,
            0.6372539520910165,
            0.6373460263400488,
            0.6374436056623835,
            0.6375466031753925,
            0.637654937755703,
            0.6377685333455906,
            0.6378873183785675,
            0.6380112252983123,
            0.638140190151715,
            0.6382741522415427,
            0.6384130538276044,
            0.6385568398677658,
            0.6387054577920327,
            0.6388588573042785,
            0.6390169902072852,
            0.6391798102475706,
            0.6393472729771198,
            0.6395193356296477,
            0.6396959570094238,
            0.6398770973910051,
            0.6400627184284968,
            0.6402527830731671,
            0.6404472554984159,
            0.6406461010312492,
            0.6408492860895234,
            0.6410567781243295,
            0.6412685455669653,
            0.6414845577800281,
            0.6417047850122009,
            0.6419291983563737,
            0.6421577697107779,
            0.6423904717428515,
            0.6426272778555806,
            0.6428681621561009,
            0.6431130994263546,
            0.6433620650956333,
            0.6436150352148394,
            0.6438719864323369,
            0.6441328959712502,
            0.6443977416081057,
            0.64466650165271,
            0.6449391549291685,
            0.645215680757964,
            0.6454960589390109,
            0.6457802697356225,
            0.6460682938593237,
            0.6463601124554467,
            0.6466557070894655,
            0.6469550597340091,
            0.6472581527565208,
            0.6475649689075057,
            0.6478754913093494,
            0.6481897034456524,
            0.6485075891510609,
            0.6488291326015607,
            0.6491543183052054,
            0.6494831310932515,
            0.6498155561116834,
            0.6501515788130997,
            0.6504911849489422,
            0.6508343605620499,
            0.65118109197952,
            0.651531365805857,
            0.6518851689163982,
            0.6522424884509989,
            0.6526033118079617,
            0.6529676266382043,
            0.6533354208396446,
            0.6537066825518018,
            0.6540814001505946,
            0.6544595622433328,
            0.6548411576638881,
            0.6552261754680417,
            0.6556146049289959,
            0.6560064355330413,
            0.656401656975376,
            0.6568002591560705,
            0.6572022321761666,
            0.6576075663339077,
            0.6580162521210979,
            0.658428280219578,
            0.6588436414978186,
            0.65926232700762,
            0.6596843279809239,
            0.6601096358267204,
            0.6605382421280548,
            0.6609701386391282,
            0.6614053172824864,
            0.6618437701462961,
            0.6622854894817021,
            0.6627304677002661,
            0.6631786973714813,
            0.6636301712203587,
            0.6640848821250888,
            0.6645428231147652,
            0.6650039873671817,
            0.6654683682066852,
            0.6659359591020955,
            0.6664067536646806,
            0.6668807456461913,
            0.6673579289369488,
            0.6678382975639863,
            0.668321845689243,
            0.6688085676078046,
            0.6692984577461952,
            0.6697915106607125,
            0.6702877210358102,
            0.6707870836825227,
            0.6712895935369305,
            0.6717952456586688,
            0.6723040352294745,
            0.6728159575517692,
            0.6733310080472825,
            0.6738491822557097,
            0.6743704758334025,
            0.6748948845520968,
            0.6754224042976708,
            0.675953031068935,
            0.6764867609764547,
            0.6770235902413996,
            0.6775635151944258,
            0.678106532274584,
            0.6786526380282543,
            0.6792018291081102,
            0.6797541022721078,
            0.6803094543824986,
            0.6808678824048688,
            0.6814293834072018,
            0.6819939545589633,
            0.6825615931302111,
            0.6831322964907254,
            0.6837060621091594,
            0.6842828875522154,
            0.6848627704838353,
            0.6854457086644163,
            0.6860316999500432,
            0.6866207422917403,
            0.6872128337347423,
            0.6878079724177814,
            0.6884061565723967,
            0.689007384522254,
            0.6896116546824888,
            0.6902189655590619,
            0.6908293157481321,
            0.6914427039354454,
            0.6920591288957378,
            0.6926785894921557,
            0.6933010846756883,
            0.6939266134846162,
            0.6945551750439724,
            0.6951867685650196,
            0.695821393344738,
            0.6964590487653298,
            0.697099734293731,
            0.6977434494811439,
            0.6983901939625735,
            0.6990399674563834,
            0.699692769763858,
            0.70034860076878,
            0.7010074604370173,
            0.701669348816123,
            0.7023342660349443,
            0.7030022123032441,
            0.7036731879113322,
            0.7043471932297066,
            0.7050242287087078,
            0.7057042948781782,
            0.706387392347136,
            0.7070735218034574,
            0.7077626840135666,
            0.7084548798221382,
            0.7091501101518064,
            0.7098483760028842,
            0.7105496784530929,
            0.7112540186572973,
            0.7119613978472527,
            0.712671817331358,
            0.7133852784944199,
            0.7141017827974228,
            0.7148213317773078,
            0.7155439270467603,
            0.7162695702940051,
            0.7169982632826086,
            0.7177300078512908,
            0.7184648059137421,
            0.7192026594584495,
            0.7199435705485306,
            0.7206875413215724,
            0.7214345739894809,
            0.7221846708383335,
            0.7229378342282433,
            0.7236940665932265,
            0.7244533704410782,
            0.7252157483532546,
            0.7259812029847631,
            0.7267497370640571,
            0.7275213533929386,
            0.7282960548464678,
            0.7290738443728768,
            0.729854724993493,
            0.7306386998026654,
            0.7314257719677002,
            0.7322159447287998,
            0.7330092213990107,
            0.7338056053641742,
            0.7346051000828862,
            0.7354077090864616,
            0.736213435978904,
            0.7370222844368821,
            0.7378342582097116,
            0.7386493611193437,
            0.7394675970603575,
            0.7402889699999594,
            0.7411134839779878,
            0.7419411431069247,
            0.7427719515719093,
            0.7436059136307606,
            0.7444430336140043,
            0.7452833159249056,
            0.746126765039505,
            0.7469733855066636,
            0.7478231819481101,
            0.7486761590584944,
            0.7495323216054481,
            0.7503916744296473,
            0.7512542224448822,
            0.7521199706381331,
            0.752988924069648,
            0.7538610878730312,
            0.7547364672553293,
            0.7556150674971297,
            0.7564968939526605,
            0.7573819520498942,
            0.7582702472906604,
            0.7591617852507612,
            0.7600565715800905,
            0.7609546120027618,
            0.7618559123172369,
            0.7627604783964633,
            0.763668316188014,
            0.764579431714234,
            0.7654938310723903,
            0.7664115204348279,
            0.7673325060491312,
            0.7682567942382884,
            0.7691843914008628,
            0.7701153040111682,
            0.77104953861945,
            0.7719871018520686,
            0.7729280004116932,
            0.7738722410774935,
            0.7748198307053427,
            0.7757707762280206,
            0.7767250846554262,
            0.77768276307479,
            0.7786438186508962,
            0.7796082586263066,
            0.7805760903215913,
            0.7815473211355629,
            0.782521958545517,
            0.7835000101074769,
            0.7844814834564432,
            0.7854663863066493,
            0.7864547264518205,
            0.7874465117654401,
            0.7884417502010178,
            0.7894404497923656,
            0.7904426186538783,
            0.7914482649808176,
            0.7924573970496027,
            0.7934700232181057,
            0.7944861519259523,
            0.795505791694826,
            0.7965289511287809,
            0.7975556389145553,
            0.7985858638218949,
            0.7996196347038765,
            0.8006569604972422,
            0.8016978502227344,
            0.8027423129854383,
            0.8037903579751281,
            0.8048419944666215,
            0.8058972318201362,
            0.806956079481653,
            0.8080185469832863,
            0.8090846439436552,
            0.8101543800682658,
            0.8112277651498938,
            0.8123048090689774,
            0.813385521794011,
            0.8144699133819472,
            0.8155579939786056,
            0.8166497738190832,
            0.8177452632281742,
            0.8188444726207936,
            0.819947412502406,
            0.8210540934694636,
            0.8221645262098439,
            0.8232787215033006,
            0.824396690221913,
            0.8255184433305469,
            0.8266439918873187,
            0.8277733470440667,
            0.8289065200468261,
            0.8300435222363138,
            0.8311843650484159,
            0.8323290600146822,
            0.8334776187628298,
            0.8346300530172467,
            0.8357863745995083,
            0.8369465954288964,
            0.8381107275229246,
            0.839278782997872,
            0.8404507740693211,
            0.8416267130527048,
            0.8428066123638569,
            0.8439904845195717,
            0.8451783421381688,
            0.8463701979400654,
            0.8475660647483545,
            0.848765955489391,
            0.8499698831933832,
            0.851177860994993,
            0.8523899021339413,
            0.8536060199556219,
            0.8548262279117206,
            0.8560505395608439,
            0.8572789685691529,
            0.8585115287110056,
            0.8597482338696047,
            0.8609890980376563,
            0.8622341353180325,
            0.8634833599244425,
            0.8647367861821122,
            0.8659944285284719,
            0.8672563015138486,
            0.8685224198021693,
            0.8697927981716711,
            0.8710674515156189,
            0.872346394843031,
            0.8736296432794132,
            0.8749172120675013,
            0.8762091165680105,
            0.8775053722603938,
            0.8788059947436108,
            0.8801109997369004,
            0.8814204030805668,
            0.8827342207367704,
            0.8840524687903298,
            0.8853751634495312,
            0.8867023210469468,
            0.8880339580402646,
            0.8893700910131214,
            0.890710736675951,
            0.8920559118668392,
            0.8934056335523871,
            0.8947599188285845,
            0.8961187849216942,
            0.8974822491891431,
            0.8988503291204257,
            0.9002230423380156,
            0.901600406598287,
            0.9029824397924472,
            0.9043691599474776,
            0.9057605852270876,
            0.907156733932674,
            0.9085576245042952,
            0.9099632755216552,
            0.911373705705096,
            0.9127889339166017,
            0.9142089791608145,
            0.91563386058606,
            0.9170635974853864,
            0.9184982092976094,
            0.9199377156083738,
            0.9213821361512242,
            0.9228314908086876,
            0.9242857996133658,
            0.9257450827490432,
            0.9272093605518028,
            0.9286786535111572,
            0.9301529822711896,
            0.931632367631707,
            0.9331168305494087,
            0.9346063921390634,
            0.9361010736747012,
            0.9376008965908192,
            0.9391058824835968,
            0.940616053112128,
            0.9421314303996644,
            0.9436520364348726,
            0.9451778934731038,
            0.9467090239376792,
            0.9482454504211882,
            0.9497871956867998,
            0.9513342826695896,
            0.95288673447788,
            0.9544445743945948,
            0.9560078258786304,
            0.9575765125662395,
            0.9591506582724304,
            0.9607302869923816,
            0.9623154229028726,
            0.9639060903637288,
            0.9655023139192832,
            0.9671041182998528,
            0.9687115284232308,
            0.9703245693961992,
            0.9719432665160516,
            0.9735676452721354,
            0.9751977313474136,
            0.9768335506200388,
            0.9784751291649466,
            0.980122493255468,
            0.9817756693649556,
            0.9834346841684328,
            0.9850995645442544,
            0.9867703375757928,
            0.9884470305531368,
            0.9901296709748112,
            0.9918182865495176,
            0.9935129051978896,
            0.9952135550542712,
            0.9969202644685144,
            0.9986330620077946,
            1.0003519764584468,
            1.0020770368278256,
            1.0038082723461794,
            1.0055457124685503,
            1.007289386876696,
            1.0090393254810264,
            1.01079555842257,
            1.0125581160749555,
            1.014327029046422,
            1.016102328181844,
            1.0178840445647863,
            1.0196722095195778,
            1.0214668546134094,
            1.0232680116584556,
            1.0250757127140206,
            1.026889990088708,
            1.028710876342615,
            1.030538404289551,
            1.032372606999282,
            1.0342135177998002,
            1.03606117027962,
            1.0379155982900974,
            1.0397768359477808,
            1.0416449176367828,
            1.0435198780111838,
            1.0454017519974594,
            1.0472905747969388,
            1.0491863818882892,
            1.05108920903003,
            1.052999092263074,
            1.0549160679132996,
            1.056840172594154,
            1.0587714432092823,
            1.06070991695519,
            1.0626556313239377,
            1.064608624105861,
            1.0665689333923305,
            1.068536597578536,
            1.07051165536631,
            1.0724941457669774,
            1.0744841081042444,
            1.076481582017118,
            1.0784866074628598,
            1.0804992247199774,
            1.082519474391246,
            1.0845473974067703,
            1.086583035027082,
            1.0886264288462684,
            1.0906776207951474,
            1.0927366531444722,
            1.0948035685081772,
            1.0968784098466635,
            1.098961220470122,
            1.1010520440418965,
            1.103150924581887,
            1.105257906469996,
            1.1073730344496122,
            1.1094963536311382,
            1.111627909495563,
            1.113767747898073,
            1.1159159150717106,
            1.1180724576310757,
            1.1202374225760705,
            1.1224108572956926,
            1.1245928095718742,
            1.1267833275833652,
            1.1289824599096672,
            1.1311902555350142,
            1.1334067638524,
            1.135632034667661,
            1.1378661182036027,
            1.1401090651041823,
            1.1423609264387395,
            1.1446217537062804,
            1.1468915988398178,
            1.1491705142107604,
            1.1514585526333612,
            1.1537557673692176,
            1.1560622121318316,
            1.1583779410912238,
            1.1607030088786086,
            1.163037470591124,
            1.1653813817966252,
            1.1677347985385365,
            1.1700977773407657,
            1.1724703752126795,
            1.1748526496541436,
            1.1772446586606249,
            1.1796464607283623,
            1.1820581148596,
            1.1844796805678892,
            1.186911217883459,
            1.1893527873586545,
            1.1918044500734457,
            1.1942662676410083,
            1.1967383022133766,
            1.1992206164871662,
            1.201713273709378,
            1.2042163376832704,
            1.206729872774314,
            1.2092539439162209,
            1.2117886166170513,
            1.214333956965407,
            1.2168900316366982,
            1.2194569078994997,
            1.2220346536219855,
            1.2246233372784534,
            1.2272230279559326,
            1.2298337953608818,
            1.232455709825973,
            1.2350888423169708,
            1.2377332644397003,
            1.2403890484471074,
            1.243056267246418,
            1.2457349944063911,
            1.248425304164669,
            1.251127271435229,
            1.2538409718159338,
            1.2565664815961883,
            1.2593038777646952,
            1.262053238017322,
            1.264814640765071,
            1.2675881651421608,
            1.2703738910142202,
            1.2731718989865897,
            1.275982270412745,
            1.2788050874028312,
            1.2816404328323148,
            1.2844883903507622,
            1.2873490443907345,
            1.290222480176808,
            1.29310878373472,
            1.296008041900647,
            1.298920342330608,
            1.301845773510002,
            1.3047844247632825,
            1.3077363862637634,
            1.3107017490435728,
            1.3136806050037366,
            1.3166730469244163,
            1.319679168475287,
            1.322699064226066,
            1.3257328296571915,
            1.3287805611706558,
            1.331842356100993,
            1.33491831272643,
            1.3380085302801907,
            1.3411131089619723,
            1.3442321499495864,
            1.3473657554107643,
            1.3505140285151442,
            1.3536770734464294,
            1.3568549954147195,
            1.3600479006690351,
            1.3632558965100192,
            1.3664790913028249,
            1.3697175944902045,
            1.3729715166057783,
            1.3762409692875175,
            1.3795260652914147,
            1.3828269185053677,
            1.386143643963268,
            1.389476357859302,
            1.3928251775624705,
            1.396190221631323,
            1.39957160982892,
            1.4029694631380218,
            1.406383903776506,
            1.4098150552130235,
            1.413263042182895,
            1.4167279907042472,
            1.4202100280944034,
            1.4237092829865226,
            1.4272258853464983,
            1.430759966490119,
            1.434311659100495,
            1.437881097245757,
            1.4414684163970333,
            1.4450737534467082,
            1.4486972467269636,
            1.45233903602862,
            1.4559992626202665,
            1.4596780692677034,
            1.463375600253684,
            1.467092001397979,
            1.4708274200777551,
            1.4745820052482854,
            1.4783559074639852,
            1.4821492788997943,
            1.4859622733729,
            1.4897950463648089,
            1.4936477550437826,
            1.4975205582876363,
            1.501413616706908,
            1.5053270926684077,
            1.509261150319151,
            1.5132159556106908,
            1.517191676323844,
            1.5211884820938344,
            1.5252065444358447,
            1.5292460367709997,
            1.533307134452779,
            1.5373900147938733,
            1.5414948570934892,
            1.5456218426651154,
            1.549771154864754,
            1.5539429791196326,
            1.5581375029574005,
            1.56235491603582,
            1.5665954101729715,
            1.5708591793779647,
            1.5751464198821838,
            1.5794573301710673,
            1.5837921110164357,
            1.5881509655093793,
            1.592534099093718,
            1.5969417196000364,
            1.6013740372803216,
            1.605831264843203,
            1.6103136174898058,
            1.6148213129502471,
            1.6193545715207622,
            1.6239136161015006,
            1.6284986722349837,
            1.6331099681452534,
            1.637747734777718,
            1.6424122058397084,
            1.6471036178417695,
            1.651822210139694,
            1.6565682249773064,
            1.6613419075300422,
            1.666143505949295,
            1.6709732714075975,
            1.6758314581446097,
            1.6807183235139598,
            1.6856341280309497,
            1.6905791354211297,
            1.695553612669788,
            1.7005578300723505,
            1.7055920612857207,
            1.7106565833805765,
            1.7157516768946617,
            1.720877625887056,
            1.7260347179934972,
            1.731223244482725,
            1.736443500313909,
            1.7416957841951692,
            1.7469803986432135,
            1.7522976500441163,
            1.7576478487152674,
            1.7630313089685172,
            1.7684483491745444,
            1.7738992918284735,
            1.7793844636167668,
            1.7849041954854288,
            1.7904588227095466,
            1.7960486849641972,
            1.8016741263967555,
            1.807335495700632,
            1.8130331461904807,
            1.8187674358789,
            1.8245387275546705,
            1.8303473888625648,
            1.836193792384764,
            1.842078315723912,
            1.848001341587859,
            1.8539632578761367,
            1.859964457768181,
            1.866005339813376,
            1.87208630802294,
            1.878207771963706,
            1.8843701468538552,
            1.8905738536606167,
            1.8968193192000216,
            1.9031069762387327,
            1.9094372635980144,
            1.915810626259886,
            1.9222275154755264,
            1.928688388875972,
            1.935193710585168,
            1.9417439513354369,
            1.9483395885854224,
            1.9549811066405645,
            1.961668996776184,
            1.96840375736322,
            1.975185893996712,
            1.9820159196270817,
            1.988894354694289,
            1.9958217272649348,
            0.6366297721288631,
            0.646654553216151,
            0.6566793343034386,
            0.6667041153907265,
            0.6767288964780142,
            0.686753677565302,
            0.6967784586525897,
            0.7068032397398775,
            0.7168280208271653,
            0.726852801914453,
            0.7368775830017409,
            0.7469023640890285,
            0.7569271451763164,
            0.7669519262636041,
            0.7769767073508919,
            0.7870014884381797,
            0.7970262695254674,
            0.8070510506127552,
            0.8170758317000429,
            0.8271006127873308,
            0.8371253938746185,
            0.8471501749619064,
            0.8571749560491941,
            0.8671997371364818,
            0.8772245182237696,
            0.8872492993110573,
            0.8972740803983452,
            0.9072988614856328,
            0.9173236425729208,
            0.9273484236602084,
            0.9373732047474962,
            0.947397985834784,
            0.9574227669220716,
            0.9674475480093596,
            0.9774723290966472,
            0.987497110183935,
            0.9975218912712228,
            1.0075466723585107,
            1.0175714534457982,
            1.0275962345330862,
            1.037621015620374,
            1.0476457967076618,
            1.057670577794949,
            1.067695358882237,
            1.077720139969525,
            1.0877449210568129,
            1.0977697021441006,
            1.1077944832313884,
            1.1178192643186762,
            1.1278440454059635,
            1.1378688264932515,
            1.1478936075805397,
            1.1579183886678273,
            1.1679431697551148,
            1.1779679508424028,
            1.1879927319296906,
            1.198017513016978,
            1.208042294104266,
            1.218067075191554,
            1.2280918562788417,
            1.2381166373661294,
            1.248141418453417,
            1.258166199540705,
            1.2681909806279923,
            1.2782157617152805,
            1.2882405428025685,
            1.298265323889856,
            1.3082901049771436,
            1.3183148860644316,
            1.3283396671517194,
            1.3383644482390071,
            1.348389229326295,
            1.3584140104135825,
            1.3684387915008704,
            1.3784635725881582,
            1.3884883536754458,
            1.3985131347627338,
            1.4085379158500215,
            1.418562696937309,
            1.428587478024597,
            1.4386122591118848,
            1.4486370401991724,
            1.4586618212864604,
            1.4686866023737482,
            1.478711383461036,
            1.4887361645483237,
            1.4987609456356112,
            1.5087857267228992,
            1.518810507810187,
            1.5288352888974746,
            1.5388600699847623,
            1.5488848510720503,
            1.558909632159338,
            1.568934413246626,
            1.5789591943339136,
            1.5889839754212012,
            1.5990087565084892,
            1.609033537595777,
            1.6190583186830647,
            1.6290830997703525,
            1.63910788085764,
            1.649132661944928,
            1.6591574430322158,
            1.6691822241195031,
            1.6792070052067911,
            1.689231786294079,
            1.6992565673813669,
            1.7092813484686546,
            1.7193061295559422,
            1.7293309106432302,
            1.739355691730518,
            1.7493804728178055,
            1.7594052539050935,
            1.7694300349923813,
            1.7794548160796688,
            1.7894795971669568,
            1.7995043782542448,
            1.809529159341532,
            1.81955394042882,
            1.829578721516108,
            1.839603502603396,
            1.849628283690684,
            1.859653064777971,
            1.869677845865259,
            1.8797026269525468,
            1.8897274080398343,
            1.8997521891271223,
            1.9097769702144105,
            1.9198017513016976,
            1.9298265323889856,
            1.9398513134762736,
            1.949876094563561,
            1.959900875650849,
            1.9699256567381365,
            1.9799504378254245,
            1.989975218912712,
            2.0,
            0.6366297717211682,
            0.6466545528114537,
            0.6566793339017393,
            0.6667041149920248,
            0.6767288960823102,
            0.6867536771725958,
            0.6967784582628813,
            0.7068032393531669,
            0.7168280204434524,
            0.726852801533738,
            0.7368775826240235,
            0.746902363714309,
            0.7569271448045946,
            0.76695192589488,
            0.7769767069851655,
            0.7870014880754511,
            0.7970262691657366,
            0.8070510502560222,
            0.8170758313463077,
            0.8271006124365933,
            0.8371253935268786,
            0.8471501746171644,
            0.8571749557074497,
            0.8671997367977352,
            0.8772245178880208,
            0.8872492989783065,
            0.8972740800685919,
            0.9072988611588774,
            0.917323642249163,
            0.9273484233394484,
            0.937373204429734,
            0.9473979855200196,
            0.957422766610305,
            0.9674475477005906,
            0.9774723287908764,
            0.9874971098811616,
            0.9975218909714472,
            1.0075466720617328,
            1.017571453152018,
            1.027596234242304,
            1.037621015332589,
            1.0476457964228747,
            1.0576705775131603,
            1.067695358603446,
            1.0777201396937317,
            1.0877449207840169,
            1.0977697018743025,
            1.107794482964588,
            1.1178192640548736,
            1.127844045145159,
            1.1378688262354446,
            1.1478936073257302,
            1.1579183884160158,
            1.1679431695063012,
            1.1779679505965868,
            1.187992731686872,
            1.1980175127771575,
            1.208042293867443,
            1.218067074957729,
            1.2280918560480143,
            1.2381166371382997,
            1.2481414182285853,
            1.258166199318871,
            1.2681909804091565,
            1.2782157614994418,
            1.2882405425897274,
            1.2982653236800132,
            1.3082901047702986,
            1.318314885860584,
            1.3283396669508696,
            1.3383644480411552,
            1.3483892291314408,
            1.358414010221726,
            1.3684387913120115,
            1.378463572402297,
            1.388488353492583,
            1.3985131345828683,
            1.408537915673154,
            1.4185626967634393,
            1.4285874778537249,
            1.4386122589440105,
            1.448637040034296,
            1.4586618211245814,
            1.468686602214867,
            1.4787113833051526,
            1.4887361643954382,
            1.4987609454857236,
            1.508785726576009,
            1.5188105076662946,
            1.5288352887565804,
            1.5388600698468655,
            1.5488848509371511,
            1.5589096320274367,
            1.5689344131177223,
            1.578959194208008,
            1.5889839752982933,
            1.5990087563885789,
            1.6090335374788642,
            1.61905831856915,
            1.6290830996594354,
            1.639107880749721,
            1.6491326618400064,
            1.6591574429302922,
            1.6691822240205776,
            1.6792070051108632,
            1.6892317862011486,
            1.699256567291434,
            1.7092813483817195,
            1.7193061294720051,
            1.7293309105622907,
            1.739355691652576,
            1.749380472742862,
            1.7594052538331475,
            1.7694300349234329,
            1.7794548160137182,
            1.7894795971040038,
            1.7995043781942897,
            1.809529159284575,
            1.8195539403748604,
            1.829578721465146,
            1.839603502555432,
            1.8496282836457167,
            1.8596530647360023,
            1.869677845826288,
            1.8797026269165733,
            1.88972740800686,
            1.8997521890971447,
            1.9097769701874303,
            1.919801751277716,
            1.929826532368001,
            1.9398513134582869,
            1.9498760945485725,
            1.9599008756388576,
            1.9699256567291432,
            1.979950437819429,
            1.9899752189097144,
            2.0,
            0.6366297725960639,
            0.6466545536799164,
            0.6566793347637689,
            0.6667041158476213,
            0.6767288969314739,
            0.6867536780153263,
            0.6967784590991787,
            0.7068032401830312,
            0.7168280212668837,
            0.7268528023507361,
            0.7368775834345886,
            0.7469023645184412,
            0.7569271456022937,
            0.7669519266861461,
            0.7769767077699985,
            0.7870014888538509,
            0.7970262699377034,
            0.8070510510215559,
            0.8170758321054084,
            0.8271006131892609,
            0.8371253942731134,
            0.8471501753569659,
            0.8571749564408183,
            0.8671997375246707,
            0.8772245186085234,
            0.8872492996923756,
            0.8972740807762282,
            0.9072988618600808,
            0.9173236429439332,
            0.9273484240277856,
            0.937373205111638,
            0.9473979861954904,
            0.957422767279343,
            0.9674475483631956,
            0.977472329447048,
            0.9874971105309004,
            0.9975218916147528,
            1.007546672698605,
            1.0175714537824578,
            1.02759623486631,
            1.0376210159501629,
            1.0476457970340152,
            1.0576705781178677,
            1.0676953592017202,
            1.0777201402855725,
            1.087744921369425,
            1.0977697024532775,
            1.10779448353713,
            1.1178192646209826,
            1.127844045704835,
            1.1378688267886874,
            1.14789360787254,
            1.1579183889563924,
            1.1679431700402447,
            1.1779679511240972,
            1.18799273220795,
            1.1980175132918025,
            1.2080422943756546,
            1.218067075459507,
            1.2280918565433596,
            1.238116637627212,
            1.2481414187110649,
            1.2581661997949172,
            1.2681909808787697,
            1.278215761962622,
            1.2882405430464745,
            1.298265324130327,
            1.3082901052141795,
            1.3183148862980318,
            1.3283396673818844,
            1.3383644484657369,
            1.3483892295495892,
            1.3584140106334417,
            1.3684387917172944,
            1.3784635728011467,
            1.388488353884999,
            1.3985131349688518,
            1.4085379160527045,
            1.4185626971365564,
            1.428587478220409,
            1.4386122593042616,
            1.448637040388114,
            1.4586618214719664,
            1.468686602555819,
            1.4787113836396717,
            1.488736164723524,
            1.4987609458073765,
            1.5087857268912288,
            1.518810507975081,
            1.5288352890589336,
            1.538860070142786,
            1.5488848512266389,
            1.5589096323104912,
            1.5689344133943437,
            1.5789591944781962,
            1.5889839755620487,
            1.5990087566459013,
            1.6090335377297535,
            1.619058318813606,
            1.6290830998974584,
            1.6391078809813109,
            1.6491326620651634,
            1.659157443149016,
            1.6691822242328684,
            1.6792070053167207,
            1.6892317864005737,
            1.6992565674844258,
            1.709281348568278,
            1.7193061296521306,
            1.729330910735983,
            1.7393556918198356,
            1.749380472903688,
            1.7594052539875409,
            1.7694300350713932,
            1.7794548161552457,
            1.789479597239098,
            1.7995043783229503,
            1.809529159406803,
            1.819553940490656,
            1.829578721574508,
            1.83960350265836,
            1.8496282837422129,
            1.8596530648260647,
            1.869677845909918,
            1.8797026269937704,
            1.8897274080776227,
            1.899752189161476,
            1.909776970245328,
            1.91980175132918,
            1.9298265324130324,
            1.939851313496885,
            1.9498760945807367,
            1.95990087566459,
            1.9699256567484424,
            1.979950437832295,
            1.989975218916148,
            2.0,
            0.636629772304708,
            0.6466545533907028,
            0.6566793344766976,
            0.6667041155626924,
            0.6767288966486872,
            0.686753677734682,
            0.6967784588206767,
            0.7068032399066716,
            0.7168280209926664,
            0.7268528020786611,
            0.7368775831646559,
            0.7469023642506507,
            0.7569271453366455,
            0.7669519264226404,
            0.7769767075086351,
            0.7870014885946298,
            0.7970262696806247,
            0.8070510507666195,
            0.8170758318526142,
            0.8271006129386091,
            0.8371253940246038,
            0.8471501751105988,
            0.8571749561965935,
            0.8671997372825883,
            0.877224518368583,
            0.8872492994545779,
            0.8972740805405726,
            0.9072988616265676,
            0.9173236427125624,
            0.927348423798557,
            0.9373732048845516,
            0.9473979859705466,
            0.9574227670565414,
            0.9674475481425364,
            0.977472329228531,
            0.9874971103145256,
            0.9975218914005206,
            1.0075466724865154,
            1.0175714535725102,
            1.027596234658505,
            1.0376210157444998,
            1.0476457968304944,
            1.0576705779164894,
            1.067695359002484,
            1.077720140088479,
            1.0877449211744736,
            1.0977697022604684,
            1.1077944833464632,
            1.117819264432458,
            1.1278440455184529,
            1.1378688266044477,
            1.1478936076904425,
            1.1579183887764373,
            1.167943169862432,
            1.1779679509484269,
            1.1879927320344217,
            1.1980175131204165,
            1.2080422942064113,
            1.218067075292406,
            1.228091856378401,
            1.2381166374643957,
            1.2481414185503903,
            1.258166199636385,
            1.26819098072238,
            1.2782157618083747,
            1.2882405428943695,
            1.2982653239803643,
            1.3082901050663591,
            1.318314886152354,
            1.3283396672383487,
            1.3383644483243435,
            1.3483892294103383,
            1.3584140104963334,
            1.368438791582328,
            1.3784635726683228,
            1.3884883537543176,
            1.3985131348403124,
            1.4085379159263072,
            1.4185626970123018,
            1.4285874780982968,
            1.4386122591842916,
            1.4486370402702862,
            1.4586618213562812,
            1.4686866024422758,
            1.4787113835282708,
            1.4887361646142654,
            1.4987609457002602,
            1.508785726786255,
            1.51881050787225,
            1.5288352889582444,
            1.5388600700442394,
            1.5488848511302342,
            1.558909632216229,
            1.568934413302224,
            1.5789591943882184,
            1.5889839754742134,
            1.5990087565602082,
            1.609033537646203,
            1.6190583187321976,
            1.6290830998181924,
            1.6391078809041877,
            1.6491326619901825,
            1.659157443076177,
            1.6691822241621717,
            1.6792070052481665,
            1.6892317863341615,
            1.699256567420156,
            1.709281348506151,
            1.7193061295921457,
            1.7293309106781405,
            1.7393556917641355,
            1.74938047285013,
            1.7594052539361251,
            1.7694300350221197,
            1.7794548161081143,
            1.789479597194109,
            1.799504378280104,
            1.809529159366099,
            1.8195539404520933,
            1.8295787215380883,
            1.839603502624084,
            1.849628283710078,
            1.859653064796073,
            1.8696778458820675,
            1.8797026269680623,
            1.8897274080540567,
            1.899752189140052,
            1.909776970226047,
            1.9198017513120416,
            1.9298265323980368,
            1.9398513134840312,
            1.949876094570026,
            1.9599008756560208,
            1.969925656742016,
            1.9799504378280104,
            1.989975218914005,
            2.0,
            0.6366297823390523,
            0.6466545633512651,
            0.656679344363478,
            0.6667041253756908,
            0.6767289063879037,
            0.6867536874001166,
            0.6967784684123294,
            0.7068032494245422,
            0.7168280304367551,
            0.726852811448968,
            0.7368775924611808,
            0.7469023734733936,
            0.7569271544856065,
            0.7669519354978193,
            0.7769767165100322,
            0.787001497522245,
            0.797026278534458,
            0.8070510595466708,
            0.8170758405588836,
            0.8271006215710964,
            0.8371254025833094,
            0.8471501835955221,
            0.857174964607735,
            0.8671997456199478,
            0.8772245266321608,
            0.8872493076443736,
            0.8972740886565864,
            0.9072988696687994,
            0.917323650681012,
            0.9273484316932248,
            0.9373732127054378,
            0.9473979937176508,
            0.9574227747298636,
            0.9674475557420762,
            0.9774723367542894,
            0.987497117766502,
            0.9975218987787148,
            1.0075466797909278,
            1.0175714608031403,
            1.0275962418153537,
            1.0376210228275664,
            1.0476458038397791,
            1.0576705848519918,
            1.0676953658642048,
            1.0777201468764177,
            1.0877449278886306,
            1.0977697089008434,
            1.1077944899130563,
            1.1178192709252692,
            1.127844051937482,
            1.1378688329496949,
            1.1478936139619076,
            1.1579183949741203,
            1.1679431759863337,
            1.1779679569985462,
            1.187992738010759,
            1.1980175190229718,
            1.208042300035185,
            1.2180670810473977,
            1.2280918620596104,
            1.2381166430718231,
            1.2481414240840365,
            1.258166205096249,
            1.2681909861084617,
            1.2782157671206749,
            1.2882405481328876,
            1.2982653291451005,
            1.3082901101573132,
            1.3183148911695262,
            1.328339672181739,
            1.3383644531939516,
            1.3483892342061647,
            1.3584140152183777,
            1.3684387962305906,
            1.378463577242803,
            1.388488358255016,
            1.398513139267229,
            1.408537920279442,
            1.4185627012916546,
            1.4285874823038671,
            1.4386122633160805,
            1.4486370443282932,
            1.458661825340506,
            1.4686866063527189,
            1.4787113873649318,
            1.4887361683771447,
            1.4987609493893572,
            1.5087857304015704,
            1.518810511413783,
            1.528835292425996,
            1.5388600734382087,
            1.5488848544504217,
            1.5589096354626346,
            1.5689344164748475,
            1.5789591974870605,
            1.588983978499273,
            1.599008759511486,
            1.6090335405236988,
            1.6190583215359116,
            1.6290831025481245,
            1.6391078835603374,
            1.6491326645725504,
            1.6591574455847629,
            1.6691822265969758,
            1.6792070076091887,
            1.6892317886214017,
            1.6992565696336144,
            1.709281350645827,
            1.7193061316580402,
            1.7293309126702532,
            1.739355693682466,
            1.7493804746946786,
            1.7594052557068915,
            1.7694300367191045,
            1.7794548177313172,
            1.78947959874353,
            1.799504379755743,
            1.809529160767956,
            1.8195539417801687,
            1.8295787227923817,
            1.8396035038045944,
            1.849628284816807,
            1.85965306582902,
            1.8696778468412327,
            1.8797026278534457,
            1.8897274088656584,
            1.8997521898778715,
            1.909776970890084,
            1.919801751902297,
            1.92982653291451,
            1.939851313926723,
            1.949876094938936,
            1.9599008759511485,
            1.9699256569633616,
            1.9799504379755744,
            1.9899752189877868,
            2.0,
            0.6366298597158304,
            0.6466546401590963,
            0.6566794206023624,
            0.6667042010456282,
            0.6767289814888942,
            0.6867537619321602,
            0.6967785423754261,
            0.7068033228186922,
            0.716828103261958,
            0.7268528837052239,
            0.73687766414849,
            0.7469024445917559,
            0.7569272250350219,
            0.7669520054782878,
            0.7769767859215537,
            0.7870015663648197,
            0.7970263468080857,
            0.8070511272513515,
            0.8170759076946176,
            0.8271006881378835,
            0.8371254685811494,
            0.8471502490244155,
            0.8571750294676814,
            0.8671998099109473,
            0.8772245903542133,
            0.8872493707974792,
            0.8972741512407453,
            0.9072989316840112,
            0.917323712127277,
            0.9273484925705432,
            0.937373273013809,
            0.947398053457075,
            0.957422833900341,
            0.9674476143436068,
            0.9774723947868728,
            0.9874971752301388,
            0.9975219556734046,
            1.0075467361166706,
            1.0175715165599366,
            1.0275962970032029,
            1.0376210774464685,
            1.0476458578897343,
            1.0576706383330006,
            1.0676954187762664,
            1.0777201992195324,
            1.0877449796627985,
            1.097769760106064,
            1.10779454054933,
            1.1178193209925962,
            1.127844101435862,
            1.137868881879128,
            1.147893662322394,
            1.15791844276566,
            1.1679432232089255,
            1.1779680036521918,
            1.1879927840954578,
            1.1980175645387237,
            1.2080423449819897,
            1.2180671254252555,
            1.2280919058685216,
            1.2381166863117876,
            1.2481414667550537,
            1.2581662471983197,
            1.2681910276415855,
            1.2782158080848516,
            1.2882405885281174,
            1.2982653689713834,
            1.3082901494146493,
            1.318314929857915,
            1.3283397103011811,
            1.3383644907444472,
            1.3483892711877132,
            1.3584140516309788,
            1.3684388320742449,
            1.378463612517511,
            1.3884883929607768,
            1.3985131734040428,
            1.4085379538473088,
            1.418562734290575,
            1.4285875147338407,
            1.4386122951771068,
            1.4486370756203726,
            1.4586618560636386,
            1.468686636506905,
            1.4787114169501705,
            1.4887361973934363,
            1.4987609778367026,
            1.5087857582799682,
            1.5188105387232342,
            1.5288353191665005,
            1.5388600996097663,
            1.5488848800530322,
            1.558909660496298,
            1.568934440939564,
            1.5789592213828298,
            1.588984001826096,
            1.599008782269362,
            1.6090335627126278,
            1.6190583431558938,
            1.62908312359916,
            1.6391079040424257,
            1.6491326844856915,
            1.6591574649289578,
            1.6691822453722236,
            1.6792070258154896,
            1.6892318062587557,
            1.6992565867020213,
            1.7092813671452871,
            1.7193061475885534,
            1.7293309280318194,
            1.7393557084750852,
            1.7493804889183513,
            1.7594052693616171,
            1.7694300498048832,
            1.779454830248149,
            1.789479610691415,
            1.7995043911346809,
            1.809529171577947,
            1.819553952021213,
            1.8295787324644788,
            1.8396035129077448,
            1.8496282933510109,
            1.8596530737942767,
            1.8696778542375427,
            1.8797026346808088,
            1.8897274151240744,
            1.8997521955673404,
            1.9097769760106065,
            1.9198017564538723,
            1.9298265368971383,
            1.9398513173404044,
            1.9498760977836704,
            1.9599008782269365,
            1.969925658670202,
            1.979950439113468,
            1.989975219556734,
            2.0,
            0.6366302145582171,
            0.6466549923923478,
            0.6566797702264786,
            0.6667045480606093,
            0.67672932589474,
            0.6867541037288709,
            0.6967788815630016,
            0.7068036593971324,
            0.7168284372312631,
            0.7268532150653939,
            0.7368779928995246,
            0.7469027707336554,
            0.7569275485677862,
            0.766952326401917,
            0.7769771042360477,
            0.7870018820701785,
            0.7970266599043092,
            0.8070514377384399,
            0.8170762155725707,
            0.8271009934067014,
            0.8371257712408322,
            0.8471505490749629,
            0.8571753269090938,
            0.8672001047432245,
            0.8772248825773553,
            0.887249660411486,
            0.8972744382456167,
            0.9072992160797476,
            0.9173239939138784,
            0.9273487717480092,
            0.9373735495821398,
            0.9473983274162706,
            0.9574231052504012,
            0.967447883084532,
            0.9774726609186628,
            0.9874974387527936,
            0.9975222165869244,
            1.007546994421055,
            1.0175717722551858,
            1.0275965500893167,
            1.0376213279234474,
            1.047646105757578,
            1.0576708835917088,
            1.0676956614258395,
            1.0777204392599704,
            1.087745217094101,
            1.097769994928232,
            1.1077947727623627,
            1.1178195505964934,
            1.127844328430624,
            1.137869106264755,
            1.1478938840988857,
            1.1579186619330164,
            1.167943439767147,
            1.177968217601278,
            1.1879929954354087,
            1.1980177732695396,
            1.2080425511036703,
            1.218067328937801,
            1.228092106771932,
            1.2381168846060626,
            1.248141662440193,
            1.258166440274324,
            1.268191218108455,
            1.2782159959425856,
            1.2882407737767163,
            1.298265551610847,
            1.3082903294449777,
            1.3183151072791086,
            1.3283398851132395,
            1.3383646629473702,
            1.3483894407815011,
            1.3584142186156318,
            1.3684389964497623,
            1.3784637742838932,
            1.388488552118024,
            1.3985133299521548,
            1.4085381077862855,
            1.4185628856204162,
            1.428587663454547,
            1.4386124412886776,
            1.4486372191228083,
            1.4586619969569392,
            1.46868677479107,
            1.4787115526252006,
            1.4887363304593315,
            1.4987611082934622,
            1.508785886127593,
            1.5188106639617236,
            1.5288354417958545,
            1.5388602196299852,
            1.548884997464116,
            1.5589097752982468,
            1.5689345531323775,
            1.5789593309665084,
            1.5889841088006391,
            1.5990088866347698,
            1.6090336644689005,
            1.6190584423030312,
            1.629083220137162,
            1.6391079979712928,
            1.6491327758054235,
            1.6591575536395546,
            1.669182331473685,
            1.679207109307816,
            1.6892318871419467,
            1.6992566649760774,
            1.7092814428102083,
            1.719306220644339,
            1.7293309984784695,
            1.7393557763126004,
            1.749380554146731,
            1.759405331980862,
            1.7694301098149927,
            1.7794548876491234,
            1.789479665483254,
            1.799504443317385,
            1.809529221151516,
            1.8195539989856464,
            1.829578776819777,
            1.839603554653908,
            1.8496283324880387,
            1.8596531103221687,
            1.8696778881563003,
            1.879702665990431,
            1.889727443824562,
            1.8997522216586928,
            1.9097769994928235,
            1.919801777326954,
            1.929826555161085,
            1.939851332995216,
            1.9498761108293463,
            1.959900888663477,
            1.969925666497608,
            1.9799504443317384,
            1.9899752221658693,
            2.0,
            0.6366313357935055,
            0.6466561053832591,
            0.6566808749730128,
            0.6667056445627665,
            0.6767304141525201,
            0.6867551837422737,
            0.6967799533320272,
            0.706804722921781,
            0.7168294925115347,
            0.7268542621012882,
            0.736879031691042,
            0.7469038012807955,
            0.7569285708705491,
            0.7669533404603027,
            0.7769781100500563,
            0.7870028796398101,
            0.7970276492295636,
            0.8070524188193173,
            0.8170771884090711,
            0.8271019579988246,
            0.8371267275885781,
            0.8471514971783318,
            0.8571762667680856,
            0.8672010363578391,
            0.8772258059475928,
            0.8872505755373465,
            0.8972753451271,
            0.9073001147168536,
            0.9173248843066072,
            0.927349653896361,
            0.9373744234861144,
            0.9473991930758684,
            0.957423962665622,
            0.9674487322553756,
            0.9774735018451292,
            0.9874982714348828,
            0.9975230410246364,
            1.00754781061439,
            1.0175725802041438,
            1.0275973497938973,
            1.037622119383651,
            1.0476468889734043,
            1.0576716585631585,
            1.0676964281529118,
            1.0777211977426655,
            1.087745967332419,
            1.0977707369221728,
            1.1077955065119265,
            1.11782027610168,
            1.1278450456914335,
            1.1378698152811872,
            1.1478945848709408,
            1.1579193544606945,
            1.1679441240504482,
            1.1779688936402015,
            1.1879936632299557,
            1.1980184328197092,
            1.2080432024094627,
            1.2180679719992162,
            1.22809274158897,
            1.2381175111787237,
            1.2481422807684772,
            1.258167050358231,
            1.268191819947985,
            1.2782165895377382,
            1.2882413591274915,
            1.2982661287172454,
            1.3082908983069992,
            1.3183156678967527,
            1.3283404374865064,
            1.33836520707626,
            1.3483899766660137,
            1.3584147462557674,
            1.368439515845521,
            1.3784642854352749,
            1.3884890550250282,
            1.398513824614782,
            1.4085385942045354,
            1.4185633637942892,
            1.428588133384043,
            1.4386129029737962,
            1.44863767256355,
            1.4586624421533037,
            1.4686872117430574,
            1.478711981332811,
            1.4887367509225644,
            1.498761520512318,
            1.5087862901020717,
            1.5188110596918254,
            1.528835829281579,
            1.5388605988713329,
            1.5488853684610864,
            1.55891013805084,
            1.5689349076405934,
            1.5789596772303471,
            1.5889844468201009,
            1.5990092164098548,
            1.6090339859996083,
            1.619058755589362,
            1.6290835251791154,
            1.6391082947688689,
            1.6491330643586224,
            1.6591578339483763,
            1.6691826035381303,
            1.6792073731278838,
            1.689232142717637,
            1.6992569123073908,
            1.7092816818971444,
            1.719306451486898,
            1.7293312210766518,
            1.7393559906664056,
            1.749380760256159,
            1.7594055298459128,
            1.7694302994356663,
            1.7794550690254198,
            1.7894798386151731,
            1.7995046082049273,
            1.809529377794681,
            1.8195541473844343,
            1.829578916974188,
            1.8396036865639416,
            1.8496284561536955,
            1.859653225743449,
            1.8696779953332023,
            1.8797027649229563,
            1.88972753451271,
            1.8997523041024635,
            1.909777073692217,
            1.9198018432819708,
            1.9298266128717243,
            1.939851382461478,
            1.949876152051232,
            1.9599009216409853,
            1.969925691230739,
            1.9799504608204923,
            1.989975230410246,
            2.0,
            0.6366340665420352,
            0.6466588160527555,
            0.656683565563476,
            0.6667083150741963,
            0.6767330645849167,
            0.6867578140956369,
            0.6967825636063573,
            0.7068073131170776,
            0.7168320626277979,
            0.7268568121385183,
            0.7368815616492386,
            0.7469063111599589,
            0.7569310606706792,
            0.7669558101813996,
            0.7769805596921199,
            0.7870053092028403,
            0.7970300587135606,
            0.8070548082242808,
            0.8170795577350012,
            0.8271043072457215,
            0.8371290567564419,
            0.8471538062671622,
            0.8571785557778824,
            0.8672033052886028,
            0.8772280547993233,
            0.8872528043100435,
            0.8972775538207638,
            0.9073023033314842,
            0.9173270528422044,
            0.9273518023529248,
            0.9373765518636452,
            0.9474013013743654,
            0.9574260508850858,
            0.9674508003958062,
            0.9774755499065264,
            0.9875002994172468,
            0.9975250489279672,
            1.0075497984386874,
            1.0175745479494078,
            1.027599297460128,
            1.0376240469708484,
            1.0476487964815688,
            1.0576735459922892,
            1.0676982955030094,
            1.0777230450137296,
            1.08774779452445,
            1.0977725440351704,
            1.1077972935458908,
            1.117822043056611,
            1.1278467925673312,
            1.137871542078052,
            1.1478962915887725,
            1.1579210410994925,
            1.1679457906102126,
            1.177970540120933,
            1.1879952896316537,
            1.198020039142374,
            1.208044788653094,
            1.2180695381638142,
            1.2280942876745349,
            1.238119037185255,
            1.2481437866959757,
            1.2581685362066957,
            1.268193285717416,
            1.2782180352281365,
            1.288242784738857,
            1.298267534249577,
            1.3082922837602973,
            1.3183170332710177,
            1.328341782781738,
            1.3383665322924585,
            1.348391281803179,
            1.3584160313138989,
            1.3684407808246193,
            1.3784655303353397,
            1.38849027984606,
            1.3985150293567803,
            1.4085397788675005,
            1.418564528378221,
            1.4285892778889413,
            1.4386140273996617,
            1.448638776910382,
            1.4586635264211023,
            1.4686882759318225,
            1.478713025442543,
            1.488737774953263,
            1.4987625244639835,
            1.508787273974704,
            1.518812023485424,
            1.5288367729961445,
            1.538861522506865,
            1.5488862720175856,
            1.5589110215283055,
            1.568935771039026,
            1.578960520549746,
            1.5889852700604663,
            1.5990100195711867,
            1.609034769081907,
            1.6190595185926275,
            1.629084268103348,
            1.6391090176140684,
            1.6491337671247888,
            1.659158516635509,
            1.6691832661462291,
            1.6792080156569495,
            1.6892327651676695,
            1.69925751467839,
            1.7092822641891106,
            1.7193070136998307,
            1.7293317632105514,
            1.7393565127212716,
            1.749381262231992,
            1.7594060117427122,
            1.7694307612534323,
            1.7794555107641528,
            1.789480260274873,
            1.7995050097855936,
            1.809529759296313,
            1.8195545088070344,
            1.8295792583177544,
            1.839604007828475,
            1.8496287573391952,
            1.859653506849916,
            1.869678256360636,
            1.879703005871356,
            1.8897277553820768,
            1.8997525048927968,
            1.9097772544035168,
            1.9198020039142376,
            1.9298267534249576,
            1.9398515029356784,
            1.9498762524463984,
            1.9599010019571184,
            1.969925751467839,
            1.97995050097856,
            1.98997525048928,
            2.0,
            0.6366395650281457,
            0.6466642741088211,
            0.6566889831894964,
            0.6667136922701719,
            0.6767384013508473,
            0.6867631104315227,
            0.696787819512198,
            0.7068125285928735,
            0.7168372376735489,
            0.7268619467542243,
            0.7368866558348997,
            0.7469113649155751,
            0.7569360739962505,
            0.766960783076926,
            0.7769854921576013,
            0.7870102012382767,
            0.7970349103189521,
            0.8070596193996274,
            0.8170843284803029,
            0.8271090375609783,
            0.8371337466416537,
            0.8471584557223292,
            0.8571831648030045,
            0.8672078738836799,
            0.8772325829643552,
            0.8872572920450307,
            0.8972820011257061,
            0.9073067102063814,
            0.9173314192870567,
            0.9273561283677324,
            0.9373808374484076,
            0.947405546529083,
            0.9574302556097584,
            0.9674549646904338,
            0.9774796737711092,
            0.9875043828517848,
            0.99752909193246,
            1.0075538010131353,
            1.0175785100938108,
            1.0276032191744862,
            1.0376279282551617,
            1.047652637335837,
            1.0576773464165126,
            1.067702055497188,
            1.0777267645778632,
            1.0877514736585387,
            1.097776182739214,
            1.1078008918198894,
            1.117825600900565,
            1.1278503099812405,
            1.1378750190619156,
            1.1478997281425911,
            1.1579244372232664,
            1.1679491463039418,
            1.1779738553846173,
            1.1879985644652926,
            1.198023273545968,
            1.2080479826266437,
            1.218072691707319,
            1.228097400787994,
            1.2381221098686697,
            1.2481468189493452,
            1.2581715280300203,
            1.2681962371106958,
            1.2782209461913714,
            1.2882456552720467,
            1.298270364352722,
            1.3082950734333976,
            1.318319782514073,
            1.3283444915947482,
            1.3383692006754238,
            1.348393909756099,
            1.3584186188367744,
            1.36844332791745,
            1.3784680369981253,
            1.3884927460788006,
            1.398517455159476,
            1.4085421642401517,
            1.4185668733208268,
            1.4285915824015023,
            1.4386162914821778,
            1.448641000562853,
            1.4586657096435285,
            1.468690418724204,
            1.4787151278048791,
            1.488739836885555,
            1.4987645459662302,
            1.5087892550469055,
            1.5188139641275809,
            1.5288386732082562,
            1.5388633822889315,
            1.548888091369607,
            1.5589128004502824,
            1.568937509530958,
            1.5789622186116332,
            1.5889869276923083,
            1.599011636772984,
            1.6090363458536594,
            1.6190610549343347,
            1.62908576401501,
            1.6391104730956856,
            1.649135182176361,
            1.6591598912570362,
            1.6691846003377118,
            1.679209309418387,
            1.6892340184990626,
            1.699258727579738,
            1.7092834366604133,
            1.7193081457410888,
            1.7293328548217644,
            1.7393575639024397,
            1.749382272983115,
            1.75940698206379,
            1.7694316911444656,
            1.7794564002251412,
            1.7894811093058167,
            1.7995058183864925,
            1.809530527467168,
            1.8195552365478425,
            1.829579945628518,
            1.839604654709193,
            1.849629363789869,
            1.8596540728705448,
            1.86967878195122,
            1.8797034910318955,
            1.8897282001125704,
            1.899752909193246,
            1.9097776182739208,
            1.919802327354597,
            1.929827036435272,
            1.939851745515948,
            1.9498764545966227,
            1.9599011636772985,
            1.9699258727579736,
            1.9799505818386487,
            1.989975290919325,
            2.0,
            0.6366491544316584,
            0.6466737930020139,
            0.6566984315723693,
            0.6667230701427247,
            0.6767477087130802,
            0.6867723472834356,
            0.6967969858537911,
            0.7068216244241465,
            0.7168462629945019,
            0.7268709015648575,
            0.736895540135213,
            0.7469201787055683,
            0.7569448172759238,
            0.7669694558462793,
            0.7769940944166347,
            0.7870187329869901,
            0.7970433715573456,
            0.807068010127701,
            0.8170926486980565,
            0.827117287268412,
            0.8371419258387673,
            0.8471665644091229,
            0.8571912029794784,
            0.8672158415498337,
            0.8772404801201893,
            0.8872651186905447,
            0.8972897572609001,
            0.9073143958312556,
            0.917339034401611,
            0.9273636729719664,
            0.937388311542322,
            0.9474129501126772,
            0.9574375886830327,
            0.9674622272533884,
            0.9774868658237436,
            0.9875115043940992,
            0.9975361429644546,
            1.0075607815348102,
            1.0175854201051655,
            1.0276100586755212,
            1.0376346972458763,
            1.0476593358162318,
            1.0576839743865876,
            1.0677086129569429,
            1.0777332515272982,
            1.087757890097654,
            1.0977825286680092,
            1.1078071672383645,
            1.1178318058087202,
            1.1278564443790755,
            1.1378810829494308,
            1.1479057215197863,
            1.157930360090142,
            1.1679549986604971,
            1.1779796372308529,
            1.1880042758012084,
            1.1980289143715637,
            1.2080535529419192,
            1.2180781915122747,
            1.22810283008263,
            1.2381274686529855,
            1.248152107223341,
            1.2581767457936963,
            1.2682013843640518,
            1.2782260229344071,
            1.2882506615047629,
            1.2982753000751184,
            1.3082999386454737,
            1.3183245772158292,
            1.3283492157861847,
            1.33837385435654,
            1.3483984929268955,
            1.358423131497251,
            1.3684477700676063,
            1.3784724086379618,
            1.3884970472083171,
            1.3985216857786726,
            1.4085463243490282,
            1.418570962919384,
            1.428595601489739,
            1.4386202400600945,
            1.4486448786304502,
            1.4586695172008055,
            1.4686941557711608,
            1.4787187943415163,
            1.4887434329118718,
            1.4987680714822271,
            1.5087927100525829,
            1.5188173486229382,
            1.5288419871932937,
            1.5388666257636492,
            1.5488912643340047,
            1.5589159029043598,
            1.5689405414747155,
            1.578965180045071,
            1.588989818615426,
            1.5990144571857818,
            1.6090390957561371,
            1.6190637343264929,
            1.6290883728968482,
            1.6391130114672037,
            1.6491376500375592,
            1.6591622886079145,
            1.66918692717827,
            1.6792115657486255,
            1.6892362043189808,
            1.6992608428893363,
            1.7092854814596918,
            1.7193101200300471,
            1.7293347586004026,
            1.7393593971707582,
            1.7493840357411137,
            1.759408674311469,
            1.7694333128818245,
            1.7794579514521802,
            1.7894825900225353,
            1.7995072285928908,
            1.8095318671632463,
            1.8195565057336016,
            1.829581144303957,
            1.8396057828743129,
            1.849630421444668,
            1.859655060015024,
            1.8696796985853792,
            1.8797043371557345,
            1.8897289757260896,
            1.8997536142964453,
            1.909778252866801,
            1.919802891437156,
            1.929827530007512,
            1.939852168577868,
            1.9498768071482224,
            1.9599014457185784,
            1.9699260842889337,
            1.9799507228592887,
            1.9899753614296445,
            2.0,
            0.6366641065426324,
            0.6466886351709954,
            0.6567131637993584,
            0.6667376924277214,
            0.6767622210560844,
            0.6867867496844474,
            0.6968112783128104,
            0.7068358069411733,
            0.7168603355695363,
            0.7268848641978993,
            0.7369093928262623,
            0.7469339214546253,
            0.7569584500829883,
            0.7669829787113512,
            0.7770075073397142,
            0.7870320359680772,
            0.7970565645964403,
            0.8070810932248033,
            0.8171056218531663,
            0.8271301504815293,
            0.8371546791098923,
            0.8471792077382553,
            0.8572037363666183,
            0.8672282649949813,
            0.8772527936233443,
            0.8872773222517073,
            0.8973018508800702,
            0.9073263795084332,
            0.9173509081367962,
            0.9273754367651592,
            0.9373999653935222,
            0.9474244940218852,
            0.9574490226502482,
            0.9674735512786112,
            0.9774980799069742,
            0.9875226085353372,
            0.9975471371637002,
            1.0075716657920633,
            1.017596194420426,
            1.0276207230487893,
            1.0376452516771522,
            1.0476697803055153,
            1.0576943089338782,
            1.0677188375622413,
            1.0777433661906042,
            1.0877678948189673,
            1.0977924234473302,
            1.1078169520756933,
            1.1178414807040562,
            1.127866009332419,
            1.1378905379607822,
            1.147915066589145,
            1.157939595217508,
            1.1679641238458711,
            1.177988652474234,
            1.1880131811025971,
            1.19803770973096,
            1.208062238359323,
            1.218086766987686,
            1.228111295616049,
            1.238135824244412,
            1.248160352872775,
            1.258184881501138,
            1.268209410129501,
            1.278233938757864,
            1.288258467386227,
            1.29828299601459,
            1.308307524642953,
            1.318332053271316,
            1.328356581899679,
            1.338381110528042,
            1.348405639156405,
            1.358430167784768,
            1.368454696413131,
            1.378479225041494,
            1.388503753669857,
            1.39852828229822,
            1.408552810926583,
            1.418577339554946,
            1.428601868183309,
            1.438626396811672,
            1.448650925440035,
            1.458675454068398,
            1.468699982696761,
            1.478724511325124,
            1.488749039953487,
            1.49877356858185,
            1.508798097210213,
            1.518822625838576,
            1.528847154466939,
            1.538871683095302,
            1.548896211723665,
            1.558920740352028,
            1.568945268980391,
            1.578969797608754,
            1.5889943262371171,
            1.59901885486548,
            1.609043383493843,
            1.619067912122206,
            1.629092440750569,
            1.639116969378932,
            1.649141498007295,
            1.659166026635658,
            1.669190555264021,
            1.679215083892384,
            1.689239612520747,
            1.69926414114911,
            1.709288669777473,
            1.719313198405836,
            1.729337727034199,
            1.739362255662562,
            1.749386784290925,
            1.759411312919288,
            1.769435841547651,
            1.779460370176014,
            1.789484898804377,
            1.79950942743274,
            1.809533956061103,
            1.819558484689466,
            1.829583013317829,
            1.839607541946192,
            1.849632070574555,
            1.859656599202918,
            1.869681127831281,
            1.879705656459644,
            1.889730185088007,
            1.89975471371637,
            1.909779242344733,
            1.919803770973096,
            1.929828299601459,
            1.939852828229822,
            1.949877356858185,
            1.959901885486548,
            1.969926414114911,
            1.979950942743274,
            1.989975471371637,
            2.0,
            0.6366854164180853,
            0.6467097883561875,
            0.6567341602942899,
            0.6667585322323922,
            0.6767829041704946,
            0.6868072761085968,
            0.6968316480466992,
            0.7068560199848014,
            0.7168803919229036,
            0.726904763861006,
            0.7369291357991083,
            0.7469535077372107,
            0.7569778796753129,
            0.7670022516134153,
            0.7770266235515176,
            0.78705099548962,
            0.7970753674277222,
            0.8070997393658246,
            0.8171241113039269,
            0.8271484832420293,
            0.8371728551801315,
            0.8471972271182339,
            0.8572215990563362,
            0.8672459709944386,
            0.8772703429325408,
            0.8872947148706432,
            0.8973190868087455,
            0.9073434587468476,
            0.91736783068495,
            0.9273922026230524,
            0.9374165745611548,
            0.947440946499257,
            0.9574653184373592,
            0.9674896903754616,
            0.977514062313564,
            0.9875384342516664,
            0.9975628061897686,
            1.007587178127871,
            1.017611550065973,
            1.0276359220040754,
            1.0376602939421775,
            1.04768466588028,
            1.0577090378183824,
            1.0677334097564848,
            1.0777577816945871,
            1.0877821536326897,
            1.0978065255707916,
            1.107830897508894,
            1.1178552694469963,
            1.1278796413850989,
            1.137904013323201,
            1.1479283852613034,
            1.1579527571994055,
            1.167977129137508,
            1.1780015010756102,
            1.1880258730137123,
            1.198050244951815,
            1.2080746168899172,
            1.2180989888280194,
            1.228123360766122,
            1.238147732704224,
            1.2481721046423266,
            1.2581964765804283,
            1.2682208485185311,
            1.2782452204566332,
            1.2882695923947358,
            1.298293964332838,
            1.3083183362709403,
            1.3183427082090426,
            1.3283670801471452,
            1.3383914520852471,
            1.3484158240233497,
            1.3584401959614518,
            1.3684645678995542,
            1.3784889398376563,
            1.3885133117757589,
            1.3985376837138612,
            1.4085620556519634,
            1.4185864275900657,
            1.428610799528168,
            1.4386351714662704,
            1.4486595434043728,
            1.458683915342475,
            1.4687082872805777,
            1.4787326592186798,
            1.4887570311567822,
            1.4987814030948845,
            1.5088057750329866,
            1.518830146971089,
            1.528854518909191,
            1.5388788908472937,
            1.5489032627853958,
            1.5589276347234984,
            1.5689520066616005,
            1.5789763785997029,
            1.589000750537805,
            1.5990251224759076,
            1.6090494944140097,
            1.6190738663521125,
            1.6290982382902144,
            1.639122610228317,
            1.6491469821664189,
            1.6591713541045214,
            1.6691957260426236,
            1.679220097980726,
            1.6892444699188285,
            1.6992688418569306,
            1.709293213795033,
            1.719317585733135,
            1.7293419576712374,
            1.73936632960934,
            1.749390701547442,
            1.7594150734855445,
            1.7694394454236468,
            1.779463817361749,
            1.7894881892998515,
            1.7995125612379534,
            1.809536933176056,
            1.819561305114158,
            1.8295856770522607,
            1.8396100489903628,
            1.8496344209284648,
            1.8596587928665675,
            1.86968316480467,
            1.879707536742772,
            1.8897319086808744,
            1.8997562806189767,
            1.9097806525570795,
            1.9198050244951808,
            1.929829396433284,
            1.939853768371386,
            1.9498781403094887,
            1.9599025122475904,
            1.9699268841856927,
            1.9799512561237955,
            1.9899756280618977,
            2.0,
            0.6367136168052696,
            0.6467762453028584,
            0.6568388738004473,
            0.6669015022980361,
            0.6769641307956249,
            0.6870267592932138,
            0.6970893877908025,
            0.7071520162883914,
            0.7172146447859803,
            0.7272772732835691,
            0.7373399017811578,
            0.7474025302787468,
            0.7574651587763356,
            0.7675277872739245,
            0.7775904157715133,
            0.7876530442691021,
            0.7977156727666909,
            0.8077783012642797,
            0.8178409297618686,
            0.8279035582594575,
            0.8379661867570463,
            0.848028815254635,
            0.8580914437522239,
            0.8681540722498128,
            0.8782167007474015,
            0.8882793292449905,
            0.8983419577425793,
            0.908404586240168,
            0.9184672147377568,
            0.9285298432353458,
            0.9385924717329348,
            0.9486551002305236,
            0.9587177287281122,
            0.9687803572257012,
            0.97884298572329,
            0.9889056142208787,
            0.9989682427184676,
            1.0090308712160565,
            1.0190934997136452,
            1.029156128211234,
            1.039218756708823,
            1.0492813852064118,
            1.0593440137040009,
            1.0694066422015895,
            1.0794692706991782,
            1.089531899196767,
            1.099594527694356,
            1.1096571561919448,
            1.1197197846895337,
            1.1297824131871224,
            1.1398450416847112,
            1.1499076701823,
            1.159970298679889,
            1.170032927177478,
            1.1800955556750667,
            1.1901581841726554,
            1.2002208126702445,
            1.2102834411678332,
            1.220346069665422,
            1.230408698163011,
            1.2404713266605998,
            1.2505339551581884,
            1.260596583655777,
            1.270659212153366,
            1.2807218406509548,
            1.2907844691485435,
            1.3008470976461326,
            1.3109097261437217,
            1.3209723546413104,
            1.3310349831388992,
            1.341097611636488,
            1.351160240134077,
            1.3612228686316656,
            1.3712854971292543,
            1.3813481256268432,
            1.391410754124432,
            1.401473382622021,
            1.4115360111196096,
            1.421598639617199,
            1.4316612681147876,
            1.4417238966123764,
            1.4517865251099653,
            1.4618491536075542,
            1.4719117821051428,
            1.4819744106027315,
            1.4920370391003204,
            1.5020996675979092,
            1.512162296095498,
            1.5222249245930868,
            1.532287553090676,
            1.5423501815882648,
            1.5524128100858534,
            1.5624754385834425,
            1.5725380670810314,
            1.58260069557862,
            1.592663324076209,
            1.6027259525737976,
            1.6127885810713865,
            1.622851209568975,
            1.632913838066564,
            1.6429764665641529,
            1.653039095061742,
            1.6631017235593306,
            1.6731643520569195,
            1.6832269805545086,
            1.6932896090520972,
            1.703352237549686,
            1.7134148660472748,
            1.7234774945448637,
            1.7335401230424523,
            1.7436027515400412,
            1.75366538003763,
            1.7637280085352187,
            1.7737906370328078,
            1.7838532655303967,
            1.7939158940279858,
            1.8039785225255744,
            1.8140411510231635,
            1.824103779520752,
            1.8341664080183409,
            1.8442290365159293,
            1.8542916650135184,
            1.864354293511108,
            1.874416922008696,
            1.8844795505062848,
            1.8945421790038737,
            1.904604807501463,
            1.914667435999052,
            1.9247300644966403,
            1.9347926929942287,
            0.6367486556000689,
            0.6467922013766759,
            0.6568357471532829,
            0.6668792929298898,
            0.6769228387064968,
            0.6869663844831038,
            0.6970099302597107,
            0.7070534760363176,
            0.7170970218129247,
            0.7271405675895317,
            0.7371841133661385,
            0.7472276591427456,
            0.7572712049193524,
            0.7673147506959594,
            0.7773582964725665,
            0.7874018422491733,
            0.7974453880257804,
            0.8074889338023874,
            0.8175324795789942,
            0.8275760253556013,
            0.8376195711322083,
            0.8476631169088151,
            0.8577066626854222,
            0.8677502084620292,
            0.877793754238636,
            0.887837300015243,
            0.89788084579185,
            0.907924391568457,
            0.917967937345064,
            0.9280114831216708,
            0.938055028898278,
            0.9480985746748848,
            0.9581421204514918,
            0.9681856662280988,
            0.9782292120047056,
            0.9882727577813128,
            0.9983163035579196,
            1.0083598493345265,
            1.0184033951111335,
            1.0284469408877406,
            1.0384904866643476,
            1.0485340324409544,
            1.0585775782175617,
            1.0686211239941683,
            1.0786646697707754,
            1.0887082155473824,
            1.0987517613239894,
            1.1087953071005965,
            1.1188388528772033,
            1.1288823986538103,
            1.1389259444304172,
            1.1489694902070242,
            1.1590130359836313,
            1.169056581760238,
            1.1791001275368451,
            1.1891436733134522,
            1.199187219090059,
            1.2092307648666658,
            1.2192743106432729,
            1.22931785641988,
            1.2393614021964867,
            1.2494049479730938,
            1.2594484937497008,
            1.2694920395263076,
            1.279535585302915,
            1.2895791310795215,
            1.2996226768561283,
            1.3096662226327358,
            1.3197097684093424,
            1.3297533141859494,
            1.3397968599625567,
            1.3498404057391633,
            1.3598839515157704,
            1.3699274972923776,
            1.3799710430689842,
            1.3900145888455913,
            1.4000581346221983,
            1.4101016803988051,
            1.4201452261754122,
            1.430188771952019,
            1.440232317728626,
            1.450275863505233,
            1.46031940928184,
            1.470362955058447,
            1.480406500835054,
            1.4904500466116608,
            1.5004935923882678,
            1.510537138164875,
            1.5205806839414815,
            1.5306242297180888,
            1.5406677754946958,
            1.5507113212713026,
            1.5607548670479097,
            1.5707984128245167,
            1.5808419586011235,
            1.5908855043777306,
            1.6009290501543376,
            1.6109725959309444,
            1.6210161417075517,
            1.6310596874841583,
            1.6411032332607651,
            1.6511467790373724,
            1.6611903248139794,
            1.671233870590586,
            1.6812774163671933,
            1.6913209621438003,
            1.701364507920407,
            1.7114080536970142,
            1.7214515994736213,
            1.731495145250228,
            1.7415386910268351,
            1.751582236803442,
            1.7616257825800488,
            1.771669328356656,
            1.7817128741332628,
            1.7917564199098697,
            1.801799965686477,
            1.811843511463084,
            0.6367898449394188,
            0.6468555991507297,
            0.6569213533620405,
            0.6669871075733514,
            0.6770528617846623,
            0.6871186159959731,
            0.697184370207284,
            0.7072501244185948,
            0.7173158786299056,
            0.7273816328412165,
            0.7374473870525273,
            0.7475131412638382,
            0.757578895475149,
            0.7676446496864598,
            0.7777104038977709,
            0.7877761581090817,
            0.7978419123203926,
            0.8079076665317034,
            0.8179734207430143,
            0.8280391749543251,
            0.838104929165636,
            0.8481706833769468,
            0.8582364375882576,
            0.8683021917995685,
            0.8783679460108795,
            0.8884337002221904,
            0.8984994544335012,
            0.908565208644812,
            0.9186309628561228,
            0.9286967170674336,
            0.9387624712787446,
            0.9488282254900554,
            0.9588939797013664,
            0.9689597339126772,
            0.979025488123988,
            0.9890912423352988,
            0.9991569965466096,
            1.0092227507579206,
            1.0192885049692313,
            1.0293542591805422,
            1.039420013391853,
            1.049485767603164,
            1.0595515218144749,
            1.0696172760257856,
            1.0796830302370966,
            1.0897487844484073,
            1.0998145386597182,
            1.1098802928710292,
            1.11994604708234,
            1.1300118012936509,
            1.1400775555049618,
            1.1501433097162723,
            1.1602090639275835,
            1.1702748181388942,
            1.1803405723502052,
            1.190406326561516,
            1.2004720807728269,
            1.2105378349841376,
            1.2206035891954483,
            1.2306693434067597,
            1.2407350976180702,
            1.2508008518293812,
            1.260866606040692,
            1.2709323602520028,
            1.2809981144633136,
            1.2910638686746243,
            1.3011296228859353,
            1.3111953770972462,
            1.321261131308557,
            1.331326885519868,
            1.3413926397311786,
            1.3514583939424898,
            1.3615241481538007,
            1.3715899023651117,
            1.3816556565764224,
            1.3917214107877331,
            1.401787164999044,
            1.4118529192103548,
            1.4219186734216658,
            1.4319844276329765,
            1.4420501818442877,
            1.4521159360555982,
            1.4621816902669091,
            1.47224744447822,
            1.4823131986895308,
            1.4923789529008418,
            1.5024447071121525,
            1.5125104613234637,
            1.5225762155347742,
            1.5326419697460851,
            1.542707723957396,
            1.5527734781687068,
            1.5628392323800175,
            1.5729049865913285,
            1.5829707408026392,
            1.5930364950139502,
            1.6031022492252611,
            1.613168003436572,
            1.623233757647883,
            1.6332995118591938,
            1.6433652660705047,
            1.6534310202818154,
            1.6634967744931264,
            1.6735625287044371,
            1.683628282915748,
            1.6936940371270588,
            1.7037597913383695,
            0.6368358707358281,
            0.6468481929983556,
            0.656860515260883,
            0.6668728375234103,
            0.6768851597859378,
            0.6868974820484652,
            0.6969098043109926,
            0.70692212657352,
            0.7169344488360474,
            0.7269467710985749,
            0.7369590933611022,
            0.7469714156236297,
            0.756983737886157,
            0.7669960601486844,
            0.7770083824112118,
            0.7870207046737392,
            0.7970330269362667,
            0.807045349198794,
            0.8170576714613216,
            0.8270699937238488,
            0.8370823159863764,
            0.8470946382489037,
            0.8571069605114312,
            0.8671192827739586,
            0.877131605036486,
            0.8871439272990134,
            0.8971562495615407,
            0.9071685718240682,
            0.9171808940865956,
            0.927193216349123,
            0.9372055386116503,
            0.9472178608741778,
            0.9572301831367052,
            0.9672425053992324,
            0.97725482766176,
            0.9872671499242875,
            0.9972794721868148,
            1.0072917944493422,
            1.0173041167118697,
            1.0273164389743972,
            1.0373287612369244,
            1.047341083499452,
            1.0573534057619791,
            1.0673657280245068,
            1.077378050287034,
            1.0873903725495615,
            1.097402694812089,
            1.1074150170746162,
            1.1174273393371437,
            1.1274396615996711,
            1.1374519838621986,
            1.1474643061247258,
            1.1574766283872535,
            1.1674889506497808,
            1.1775012729123082,
            1.1875135951748357,
            1.1975259174373631,
            1.2075382396998904,
            1.2175505619624178,
            1.227562884224945,
            1.2375752064874723,
            1.24758752875,
            1.2575998510125277,
            1.267612173275055,
            1.2776244955375822,
            1.2876368178001096,
            1.297649140062637,
            1.3076614623251643,
            1.3176737845876918,
            1.3276861068502197,
            1.3376984291127467,
            1.3477107513752742,
            1.3577230736378014,
            1.3677353959003289,
            1.377747718162856,
            1.3877600404253838,
            1.397772362687911,
            1.4077846849504383,
            1.4177970072129658,
            1.4278093294754934,
            1.437821651738021,
            1.447833974000548,
            1.4578462962630754,
            1.467858618525603,
            1.4778709407881303,
            1.4878832630506578,
            1.4978955853131852,
            1.5079079075757125,
            1.5179202298382402,
            1.5279325521007674,
            1.5379448743632949,
            1.547957196625822,
            1.5579695188883498,
            1.567981841150877,
            1.5779941634134045,
            1.5880064856759315,
            1.5980188079384594,
            1.6080311302009866,
            0.6368848497437092,
            0.6469507722660129,
            0.6570166947883168,
            0.6670826173106205,
            0.6771485398329242,
            0.6872144623552281,
            0.6972803848775317,
            0.7073463073998355,
            0.7174122299221393,
            0.727478152444443,
            0.7375440749667468,
            0.7476099974890505,
            0.7576759200113544,
            0.7677418425336581,
            0.7778077650559618,
            0.7878736875782657,
            0.7979396101005694,
            0.8080055326228731,
            0.818071455145177,
            0.8281373776674806,
            0.8382033001897844,
            0.8482692227120883,
            0.8583351452343919,
            0.8684010677566957,
            0.8784669902789995,
            0.8885329128013032,
            0.898598835323607,
            0.9086647578459108,
            0.9187306803682144,
            0.9287966028905182,
            0.938862525412822,
            0.9489284479351258,
            0.9589943704574296,
            0.9690602929797332,
            0.9791262155020368,
            0.9891921380243408,
            0.9992580605466446,
            1.0093239830689484,
            1.0193899055912523,
            1.029455828113556,
            1.0395217506358596,
            1.0495876731581637,
            1.0596535956804671,
            1.0697195182027708,
            1.0797854407250749,
            1.0898513632473783,
            1.0999172857696822,
            1.109983208291986,
            1.1200491308142897,
            1.1301150533365936,
            1.1401809758588974,
            1.150246898381201,
            1.1603128209035047,
            1.1703787434258086,
            1.1804446659481125,
            1.190510588470416,
            1.20057651099272,
            1.2106424335150237,
            1.2207083560373273,
            1.2307742785596312,
            1.2408402010819348,
            1.2509061236042387,
            1.2609720461265423,
            1.271037968648846,
            1.28110389117115,
            1.2911698136934535,
            1.3012357362157574,
            1.3113016587380613,
            1.321367581260365,
            1.3314335037826686,
            1.3414994263049724,
            1.3515653488272763,
            1.36163127134958,
            1.3716971938718838,
            1.3817631163941877,
            1.3918290389164911,
            1.4018949614387952,
            1.4119608839610989,
            1.4220268064834023,
            1.4320927290057064,
            1.44215865152801,
            1.4522245740503137,
            1.4622904965726178,
            1.4723564190949214,
            1.482422341617225,
            1.492488264139529,
            1.5025541866618326,
            1.5126201091841365,
            1.5226860317064403,
            0.6369344164062265,
            0.647049672795059,
            0.6571649291838914,
            0.6672801855727238,
            0.6773954419615563,
            0.6875106983503887,
            0.6976259547392212,
            0.7077412111280537,
            0.7178564675168861,
            0.7279717239057185,
            0.738086980294551,
            0.7482022366833835,
            0.758317493072216,
            0.7684327494610483,
            0.7785480058498808,
            0.7886632622387132,
            0.7987785186275457,
            0.8088937750163782,
            0.8190090314052105,
            0.829124287794043,
            0.8392395441828754,
            0.8493548005717079,
            0.8594700569605402,
            0.8695853133493728,
            0.8797005697382052,
            0.8898158261270376,
            0.8999310825158702,
            0.9100463389047024,
            0.9201615952935348,
            0.9302768516823676,
            0.9403921080712,
            0.9505073644600324,
            0.9606226208488648,
            0.9707378772376972,
            0.9808531336265298,
            0.9909683900153622,
            1.0010836464041946,
            1.011198902793027,
            1.0213141591818595,
            1.0314294155706918,
            1.0415446719595245,
            1.0516599283483568,
            1.0617751847371892,
            1.0718904411260215,
            1.0820056975148542,
            1.092120953903687,
            1.1022362102925192,
            1.1123514666813514,
            1.122466723070184,
            1.1325819794590162,
            1.1426972358478489,
            1.1528124922366814,
            1.1629277486255138,
            1.173043005014346,
            1.1831582614031786,
            1.193273517792011,
            1.2033887741808436,
            1.213504030569676,
            1.2236192869585083,
            1.2337345433473408,
            1.2438497997361733,
            1.2539650561250058,
            1.2640803125138382,
            1.2741955689026707,
            1.2843108252915032,
            1.2944260816803357,
            1.304541338069168,
            1.3146565944580004,
            1.324771850846833,
            1.3348871072356654,
            1.3450023636244977,
            1.35511762001333,
            1.3652328764021626,
            1.375348132790995,
            1.3854633891798276,
            1.39557864556866,
            1.4056939019574923,
            1.4158091583463248,
            1.4259244147351573,
            1.43603967112399,
            1.4461549275128225,
            0.6369818251227802,
            0.6469844082811307,
            0.6569869914394812,
            0.6669895745978317,
            0.6769921577561822,
            0.6869947409145326,
            0.6969973240728832,
            0.7069999072312336,
            0.7170024903895842,
            0.7270050735479346,
            0.7370076567062852,
            0.7470102398646356,
            0.7570128230229861,
            0.7670154061813366,
            0.777017989339687,
            0.7870205724980376,
            0.7970231556563879,
            0.8070257388147385,
            0.817028321973089,
            0.8270309051314396,
            0.83703348828979,
            0.8470360714481404,
            0.857038654606491,
            0.8670412377648414,
            0.8770438209231918,
            0.8870464040815425,
            0.897048987239893,
            0.9070515703982436,
            0.9170541535565938,
            0.9270567367149444,
            0.9370593198732948,
            0.9470619030316452,
            0.9570644861899958,
            0.9670670693483464,
            0.9770696525066968,
            0.9870722356650472,
            0.997074818823398,
            1.0070774019817483,
            1.017079985140099,
            1.0270825682984492,
            1.0370851514567998,
            1.04708773461515,
            1.0570903177735007,
            1.0670929009318513,
            1.0770954840902016,
            1.0870980672485522,
            1.0971006504069027,
            1.1071032335652533,
            1.1171058167236034,
            1.127108399881954,
            1.1371109830403048,
            1.1471135661986551,
            1.1571161493570057,
            1.167118732515356,
            1.1771213156737066,
            1.187123898832057,
            1.1971264819904075,
            1.207129065148758,
            1.2171316483071084,
            1.227134231465459,
            1.2371368146238095,
            1.24713939778216,
            1.2571419809405104,
            1.267144564098861,
            1.2771471472572116,
            1.287149730415562,
            1.2971523135739125,
            1.307154896732263,
            1.3171574798906134,
            1.3271600630489635,
            1.3371626462073145,
            1.3471652293656649,
            1.3571678125240154,
            1.3671703956823658,
            1.3771729788407163,
            0.6370240566402026,
            0.6471387693348247,
            0.6572534820294468,
            0.6673681947240689,
            0.677482907418691,
            0.687597620113313,
            0.6977123328079352,
            0.7078270455025573,
            0.7179417581971794,
            0.7280564708918015,
            0.7381711835864236,
            0.7482858962810457,
            0.7584006089756677,
            0.7685153216702899,
            0.778630034364912,
            0.7887447470595341,
            0.7988594597541562,
            0.8089741724487782,
            0.8190888851434004,
            0.8292035978380224,
            0.8393183105326446,
            0.8494330232272667,
            0.8595477359218888,
            0.8696624486165109,
            0.879777161311133,
            0.8898918740057552,
            0.9000065867003773,
            0.9101212993949992,
            0.9202360120896214,
            0.9303507247842434,
            0.9404654374788656,
            0.9505801501734876,
            0.9606948628681098,
            0.9708095755627318,
            0.980924288257354,
            0.991039000951976,
            1.0011537136465982,
            1.0112684263412204,
            1.0213831390358423,
            1.0314978517304645,
            1.0416125644250869,
            1.0517272771197088,
            1.061841989814331,
            1.071956702508953,
            1.082071415203575,
            1.0921861278981972,
            1.1023008405928194,
            1.1124155532874411,
            1.1225302659820633,
            1.1326449786766857,
            1.1427596913713076,
            1.1528744040659298,
            1.162989116760552,
            1.173103829455174,
            1.1832185421497958,
            1.193333254844418,
            1.2034479675390402,
            1.2135626802336623,
            1.2236773929282845,
            1.2337921056229064,
            1.2439068183175286,
            1.2540215310121507,
            1.264136243706773,
            1.2742509564013949,
            1.284365669096017,
            1.2944803817906392,
            1.3045950944852611,
            1.3147098071798833,
            0.6370579181756413,
            0.6470717879070788,
            0.6570856576385161,
            0.6670995273699536,
            0.677113397101391,
            0.6871272668328284,
            0.6971411365642657,
            0.7071550062957032,
            0.7171688760271406,
            0.727182745758578,
            0.7371966154900155,
            0.7472104852214528,
            0.7572243549528902,
            0.7672382246843276,
            0.777252094415765,
            0.7872659641472024,
            0.7972798338786399,
            0.8072937036100774,
            0.8173075733415147,
            0.8273214430729521,
            0.8373353128043894,
            0.8473491825358269,
            0.8573630522672644,
            0.8673769219987018,
            0.8773907917301391,
            0.8874046614615766,
            0.897418531193014,
            0.9074324009244512,
            0.9174462706558888,
            0.9274601403873262,
            0.9374740101187636,
            0.9474878798502012,
            0.9575017495816384,
            0.9675156193130756,
            0.9775294890445132,
            0.9875433587759508,
            0.997557228507388,
            1.0075710982388253,
            1.0175849679702629,
            1.0275988377017002,
            1.0376127074331378,
            1.0476265771645752,
            1.0576404468960126,
            1.06765431662745,
            1.0776681863588873,
            1.0876820560903249,
            1.0976959258217622,
            1.1077097955531996,
            1.117723665284637,
            1.1277375350160743,
            1.1377514047475117,
            1.1477652744789493,
            1.1577791442103866,
            1.167793013941824,
            1.1778068836732616,
            1.1878207534046987,
            1.1978346231361363,
            1.2078484928675737,
            1.217862362599011,
            1.2278762323304486,
            1.2378901020618858,
            1.2479039717933234,
            1.2579178415247607,
            0.6370801351072277,
            0.6472410930784674,
            0.6574020510497072,
            0.6675630090209469,
            0.6777239669921866,
            0.6878849249634262,
            0.6980458829346661,
            0.7082068409059057,
            0.7183677988771454,
            0.7285287568483851,
            0.7386897148196249,
            0.7488506727908645,
            0.7590116307621043,
            0.7691725887333439,
            0.7793335467045837,
            0.7894945046758234,
            0.7996554626470631,
            0.8098164206183028,
            0.8199773785895426,
            0.8301383365607822,
            0.840299294532022,
            0.8504602525032616,
            0.8606212104745014,
            0.8707821684457411,
            0.8809431264169807,
            0.8911040843882204,
            0.9012650423594604,
            0.9114260003307,
            0.9215869583019396,
            0.9317479162731792,
            0.941908874244419,
            0.9520698322156588,
            0.9622307901868984,
            0.972391748158138,
            0.982552706129378,
            0.9927136641006176,
            1.0028746220718572,
            1.013035580043097,
            1.0231965380143369,
            1.0333574959855762,
            1.043518453956816,
            1.053679411928056,
            1.0638403698992955,
            1.0740013278705354,
            1.084162285841775,
            1.0943232438130146,
            1.1044842017842544,
            1.114645159755494,
            1.1248061177267337,
            1.1349670756979735,
            1.1451280336692131,
            1.155288991640453,
            1.1654499496116926,
            1.1756109075829324,
            1.185771865554172,
            1.1959328235254116,
            1.2060937814966517,
            0.6370874293886231,
            0.6471174684848329,
            0.6571475075810429,
            0.6671775466772528,
            0.6772075857734627,
            0.6872376248696727,
            0.6972676639658827,
            0.7072977030620925,
            0.7173277421583025,
            0.7273577812545124,
            0.7373878203507224,
            0.7474178594469323,
            0.7574478985431423,
            0.7674779376393521,
            0.777507976735562,
            0.7875380158317721,
            0.797568054927982,
            0.8075980940241919,
            0.8176281331204018,
            0.8276581722166118,
            0.8376882113128218,
            0.8477182504090317,
            0.8577482895052415,
            0.8677783286014515,
            0.8778083676976615,
            0.8878384067938714,
            0.8978684458900813,
            0.9078984849862912,
            0.9179285240825013,
            0.9279585631787112,
            0.9379886022749212,
            0.9480186413711308,
            0.9580486804673408,
            0.968078719563551,
            0.9781087586597608,
            0.9881387977559708,
            0.9981688368521806,
            1.0081988759483906,
            1.018228915044601,
            1.0282589541408105,
            1.0382889932370205,
            1.0483190323332303,
            1.0583490714294403,
            1.0683791105256502,
            1.0784091496218602,
            1.08843918871807,
            1.09846922781428,
            1.10849926691049,
            1.1185293060067,
            1.12855934510291,
            1.13858938419912,
            1.1486194232953295,
            1.1586494623915395,
            0.6370765839425381,
            0.6472470729582368,
            0.6574175619739356,
            0.6675880509896343,
            0.677758540005333,
            0.6879290290210317,
            0.6980995180367305,
            0.7082700070524293,
            0.718440496068128,
            0.7286109850838268,
            0.7387814740995255,
            0.7489519631152243,
            0.759122452130923,
            0.7692929411466217,
            0.7794634301623204,
            0.7896339191780192,
            0.7998044081937179,
            0.8099748972094167,
            0.8201453862251155,
            0.8303158752408142,
            0.840486364256513,
            0.8506568532722117,
            0.8608273422879105,
            0.8709978313036092,
            0.8811683203193079,
            0.8913388093350066,
            0.9015092983507056,
            0.911679787366404,
            0.9218502763821028,
            0.9320207653978017,
            0.9421912544135004,
            0.9523617434291992,
            0.9625322324448978,
            0.9727027214605966,
            0.9828732104762954,
            0.993043699491994,
            1.0032141885076928,
            1.0133846775233917,
            1.0235551665390905,
            1.0337256555547891,
            1.0438961445704875,
            1.0540666335861866,
            1.0642371226018854,
            1.074407611617584,
            1.0845781006332829,
            1.0947485896489817,
            1.1049190786646803,
            1.115089567680379,
            0.6370444941540325,
            0.6472293756725817,
            0.6574142571911309,
            0.66759913870968,
            0.6777840202282293,
            0.6879689017467784,
            0.6981537832653275,
            0.7083386647838766,
            0.7185235463024259,
            0.7287084278209749,
            0.7388933093395241,
            0.7490781908580733,
            0.7592630723766225,
            0.7694479538951716,
            0.7796328354137207,
            0.78981771693227,
            0.8000025984508191,
            0.8101874799693682,
            0.8203723614879175,
            0.8305572430064666,
            0.8407421245250158,
            0.850927006043565,
            0.861111887562114,
            0.8712967690806633,
            0.8814816505992124,
            0.8916665321177617,
            0.9018514136363108,
            0.91203629515486,
            0.9222211766734092,
            0.9324060581919582,
            0.9425909397105072,
            0.9527758212290566,
            0.9629607027476056,
            0.9731455842661548,
            0.983330465784704,
            0.9935153473032532,
            1.0037002288218024,
            1.0138851103403514,
            1.024069991858901,
            1.0342548733774497,
            1.0444397548959992,
            1.0546246364145482,
            1.0648095179330974,
            1.0749943994516464,
            0.6369882057317907,
            0.6470136612720432,
            0.6570391168122957,
            0.667064572352548,
            0.6770900278928005,
            0.687115483433053,
            0.6971409389733055,
            0.707166394513558,
            0.7171918500538104,
            0.7272173055940628,
            0.7372427611343153,
            0.7472682166745678,
            0.7572936722148204,
            0.7673191277550727,
            0.7773445832953252,
            0.7873700388355777,
            0.7973954943758301,
            0.8074209499160827,
            0.8174464054563351,
            0.8274718609965875,
            0.83749731653684,
            0.8475227720770925,
            0.857548227617345,
            0.8675736831575973,
            0.8775991386978499,
            0.8876245942381024,
            0.8976500497783548,
            0.9076755053186072,
            0.9177009608588595,
            0.9277264163991122,
            0.9377518719393648,
            0.9477773274796172,
            0.9578027830198697,
            0.967828238560122,
            0.9778536941003744,
            0.9878791496406272,
            0.9979046051808794,
            1.007930060721132,
            1.0179555162613845,
            1.0279809718016368,
            1.0380064273418894,
            0.6369049436867118,
            0.6470970196773972,
            0.6572890956680825,
            0.6674811716587679,
            0.6776732476494531,
            0.6878653236401385,
            0.6980573996308239,
            0.7082494756215092,
            0.7184415516121945,
            0.7286336276028798,
            0.7388257035935651,
            0.7490177795842505,
            0.7592098555749358,
            0.7694019315656211,
            0.7795940075563066,
            0.7897860835469919,
            0.7999781595376771,
            0.8101702355283624,
            0.8203623115190477,
            0.8305543875097332,
            0.8407464635004185,
            0.8509385394911038,
            0.8611306154817892,
            0.8713226914724745,
            0.8815147674631598,
            0.8917068434538451,
            0.9018989194445304,
            0.912090995435216,
            0.9222830714259012,
            0.9324751474165864,
            0.9426672234072718,
            0.9528592993979572,
            0.9630513753886424,
            0.9732434513793278,
            0.983435527370013,
            0.9936276033606984,
            1.0038196793513838,
            0.6367921306723379,
            0.6469551349557665,
            0.6571181392391949,
            0.6672811435226236,
            0.6774441478060522,
            0.6876071520894808,
            0.6977701563729093,
            0.7079331606563379,
            0.7180961649397665,
            0.728259169223195,
            0.7384221735066236,
            0.7485851777900522,
            0.7587481820734807,
            0.7689111863569094,
            0.7790741906403379,
            0.7892371949237664,
            0.7994001992071951,
            0.8095632034906236,
            0.8197262077740523,
            0.8298892120574808,
            0.8400522163409093,
            0.850215220624338,
            0.8603782249077666,
            0.870541229191195,
            0.8807042334746237,
            0.8908672377580523,
            0.9010302420414807,
            0.9111932463249094,
            0.921356250608338,
            0.9315192548917663,
            0.9416822591751952,
            0.9518452634586236,
            0.9620082677420524,
            0.9721712720254808,
            0.6366473977428496,
            0.6468536359389675,
            0.6570598741350854,
            0.6672661123312034,
            0.6774723505273211,
            0.687678588723439,
            0.6978848269195569,
            0.7080910651156748,
            0.7182973033117925,
            0.7285035415079104,
            0.7387097797040284,
            0.7489160179001463,
            0.7591222560962642,
            0.769328494292382,
            0.7795347324884998,
            0.7897409706846178,
            0.7999472088807357,
            0.8101534470768536,
            0.8203596852729714,
            0.8305659234690893,
            0.8407721616652073,
            0.850978399861325,
            0.8611846380574429,
            0.8713908762535608,
            0.8815971144496787,
            0.8918033526457965,
            0.9020095908419145,
            0.9122158290380324,
            0.9224220672341502,
            0.932628305430268,
            0.942834543626386,
            0.6364685892391878,
            0.6468072852002827,
            0.6571459811613777,
            0.6674846771224725,
            0.6778233730835674,
            0.6881620690446624,
            0.6985007650057572,
            0.7088394609668521,
            0.719178156927947,
            0.7295168528890419,
            0.7398555488501368,
            0.7501942448112318,
            0.7605329407723267,
            0.7708716367334214,
            0.7812103326945163,
            0.7915490286556113,
            0.8018877246167062,
            0.8122264205778011,
            0.8225651165388959,
            0.8329038124999909,
            0.8432425084610857,
            0.8535812044221807,
            0.8639199003832756,
            0.8742585963443705,
            0.8845972923054655,
            0.8949359882665602,
            0.9052746842276552,
            0.91561338018875,
            0.6362537627167503,
            0.6464171093307789,
            0.6565804559448075,
            0.666743802558836,
            0.6769071491728647,
            0.6870704957868933,
            0.6972338424009218,
            0.7073971890149504,
            0.717560535628979,
            0.7277238822430075,
            0.7378872288570362,
            0.7480505754710647,
            0.7582139220850933,
            0.7683772686991219,
            0.7785406153131504,
            0.7887039619271791,
            0.7988673085412076,
            0.8090306551552362,
            0.8191940017692648,
            0.8293573483832933,
            0.839520694997322,
            0.8496840416113506,
            0.8598473882253791,
            0.8700107348394077,
            0.8801740814534362,
            0.8903374280674649,
            0.6360011848455741,
            0.646038436574191,
            0.656075688302808,
            0.6661129400314251,
            0.6761501917600421,
            0.686187443488659,
            0.696224695217276,
            0.706261946945893,
            0.71629919867451,
            0.7263364504031269,
            0.7363737021317438,
            0.7464109538603609,
            0.756448205588978,
            0.7664854573175949,
            0.7765227090462118,
            0.7865599607748288,
            0.7965972125034457,
            0.8066344642320628,
            0.8166717159606798,
            0.8267089676892966,
            0.8367462194179137,
            0.8467834711465307,
            0.8568207228751477,
            0.8668579746037646,
            0.6357093254066891,
            0.6461760769923918,
            0.6566428285780944,
            0.667109580163797,
            0.6775763317494996,
            0.6880430833352023,
            0.6985098349209049,
            0.7089765865066076,
            0.7194433380923101,
            0.7299100896780127,
            0.7403768412637154,
            0.750843592849418,
            0.7613103444351206,
            0.7717770960208232,
            0.7822438476065259,
            0.7927105991922285,
            0.8031773507779312,
            0.8136441023636337,
            0.8241108539493364,
            0.834577605535039,
            0.8450443571207417,
            0.6353768481407297,
            0.6458992908822223,
            0.6564217336237149,
            0.6669441763652075,
            0.6774666191067001,
            0.6879890618481928,
            0.6985115045896854,
            0.7090339473311779,
            0.7195563900726705,
            0.7300788328141631,
            0.7406012755556557,
            0.7511237182971483,
            0.7616461610386409,
            0.7721686037801336,
            0.7826910465216262,
            0.7932134892631189,
            0.8037359320046115,
            0.8142583747461041,
            0.8247808174875967,
            0.6350026008693035,
            0.6450591400315886,
            0.6551156791938735,
            0.6651722183561586,
            0.6752287575184435,
            0.6852852966807286,
            0.6953418358430136,
            0.7053983750052986,
            0.7154549141675837,
            0.7255114533298685,
            0.7355679924921537,
            0.7456245316544385,
            0.7556810708167238,
            0.7657376099790086,
            0.7757941491412936,
            0.7858506883035787,
            0.7959072274658637,
            0.8059637666281487,
            0.6345856051180977,
            0.6448465278661096,
            0.6551074506141216,
            0.6653683733621334,
            0.6756292961101452,
            0.6858902188581572,
            0.6961511416061691,
            0.706412064354181,
            0.7166729871021928,
            0.7269339098502048,
            0.7371948325982167,
            0.7474557553462285,
            0.7577166780942405,
            0.7679776008422523,
            0.7782385235902644,
            0.7884994463382762,
            0.6341250445893271,
            0.644754039961024,
            0.6553830353327209,
            0.6660120307044177,
            0.6766410260761145,
            0.6872700214478115,
            0.6978990168195084,
            0.7085280121912052,
            0.719157007562902,
            0.7297860029345989,
            0.7404149983062958,
            0.7510439936779927,
            0.7616729890496896,
            0.7723019844213864,
            0.6336202542087731,
            0.6439262191927344,
            0.6542321841766957,
            0.6645381491606571,
            0.6748441141446184,
            0.6851500791285797,
            0.695456044112541,
            0.7057620090965024,
            0.7160679740804637,
            0.726373939064425,
            0.7366799040483863,
            0.7469858690323478,
            0.7572918340163091,
            0.6330707087407984,
            0.643100151152896,
            0.6531295935649937,
            0.6631590359770914,
            0.6731884783891889,
            0.6832179208012866,
            0.6932473632133842,
            0.703276805625482,
            0.7133062480375796,
            0.7233356904496772,
            0.7333651328617748,
            0.7433945752738725,
            0.6324760119088271,
            0.6433720153325853,
            0.6542680187563433,
            0.6651640221801016,
            0.6760600256038597,
            0.6869560290276179,
            0.697852032451376,
            0.7087480358751341,
            0.7196440392988923,
            0.7305400427226505,
            0.631835886047727,
            0.6414832019638144,
            0.6511305178799016,
            0.660777833795989,
            0.6704251497120763,
            0.6800724656281636,
            0.6897197815442508,
            0.6993670974603382,
            0.7090144133764256,
            0.7186617292925128,
            0.6311501621348988,
            0.6396553008755475,
            0.6481604396161961,
            0.6566655783568448,
            0.6651707170974934,
            0.6736758558381419,
            0.6821809945787906,
            0.6906861333194392,
            0.6991912720600879,
            0.7076964108007365,
            0.6304187702305291,
            0.6378815661594478,
            0.6453443620883665,
            0.6528071580172854,
            0.6602699539462041,
            0.6677327498751228,
            0.6751955458040415,
            0.6826583417329602,
            0.690121137661879,
            0.6975839335907977,
            0.6296417304336629,
            0.6361556617456834,
            0.6426695930577039,
            0.6491835243697244,
            0.6556974556817449,
            0.6622113869937654,
            0.6687253183057859,
            0.6752392496178063,
            0.6817531809298268,
            0.6882671122418473,
            0.6288191447973172,
            0.6344716500871154,
            0.6401241553769136,
            0.6457766606667119,
            0.6514291659565101,
            0.6570816712463083,
            0.6627341765361066,
            0.6683866818259048,
            0.674039187115703,
            0.6796916924055012,
            0.6279511895897241,
            0.632823984390814,
            0.6376967791919037,
            0.6425695739929935,
            0.6474423687940832,
            0.6523151635951732,
            0.6571879583962629,
            0.6620607531973527,
            0.6669335479984425,
            0.6718063427995323,
            0.627038107563512,
            0.6312075014476853,
            0.6353768953318588,
            0.6395462892160323,
            0.6437156831002057,
            0.647885076984379,
            0.6520544708685524,
            0.6562238647527259,
            0.6603932586368992,
            0.6645626525210726,
            0.6260802020616703,
            0.6296174147110111,
            0.6331546273603519,
            0.6366918400096927,
            0.6402290526590336,
            0.6437662653083743,
            0.6473034779577153,
            0.6508406906070561,
            0.6543779032563969,
            0.6579151159057377,
            0.6250778303662353,
            0.6280493044575454,
            0.6310207785488555,
            0.6339922526401657,
            0.6369637267314757,
            0.6399352008227858,
            0.6429066749140958,
            0.6458781490054061,
            0.6488496230967161,
            0.6518210971880262,
            0.6240313977659182,
            0.6264991059451454,
            0.6289668141243724,
            0.6314345223035996,
            0.6339022304828268,
            0.6363699386620538,
            0.638837646841281,
            0.6413053550205081,
            0.6437730631997352,
            0.6462407713789623,
            0.622941352854824,
            0.6249630960931527,
            0.6269848393314814,
            0.6290065825698101,
            0.6310283258081388,
            0.6330500690464673,
            0.635071812284796,
            0.6370935555231247,
            0.6391152987614535,
            0.6411370419997822,
            0.6218081825205615,
            0.6234378776363504,
            0.6250675727521392,
            0.6266972678679281,
            0.628326962983717,
            0.6299566580995059,
            0.6315863532152948,
            0.6332160483310837,
            0.6348457434468724,
            0.6364754385626613,
            0.6206324073463035,
            0.6219203618982171,
            0.6232083164501305,
            0.624496271002044,
            0.6257842255539575,
            0.6270721801058711,
            0.6283601346577845,
            0.629648089209698,
            0.6309360437616115,
            0.6322239983135249,
            0.6194145778390042,
            0.6204077508709662,
            0.6214009239029281,
            0.6223940969348901,
            0.6233872699668521,
            0.6243804429988141,
            0.6253736160307761,
            0.6263667890627381,
            0.6273599620947001,
            0.6283531351266621,
            0.618155270427856,
            0.6188975184714522,
            0.6196397665150483,
            0.6203820145586445,
            0.6211242626022407,
            0.6218665106458368,
            0.622608758689433,
            0.6233510067330291,
            0.6240932547766253,
            0.6248355028202214,
            0.616855084550739,
            0.6173873922174725,
            0.6179196998842061,
            0.6184520075509398,
            0.6189843152176734,
            0.6195166228844069,
            0.6200489305511404,
            0.620581238217874,
            0.6211135458846077,
            0.6216458535513413,
            0.6155146388852555,
            0.6158753341946708,
            0.6162360295040861,
            0.6165967248135014,
            0.6169574201229165,
            0.617318115432332,
            0.6176788107417471,
            0.6180395060511624,
            0.6184002013605777,
            0.618760896669993,
            0.6141345691763362,
            0.6143595236546928,
            0.6145844781330494,
            0.6148094326114059,
            0.6150343870897624,
            0.615259341568119,
            0.6154842960464755,
            0.6157092505248319,
            0.6159342050031885,
            0.6161591594815451,
            0.6127155254366513,
            0.6128383395783373,
            0.6129611537200232,
            0.6130839678617092,
            0.6132067820033951,
            0.6133295961450811,
            0.6134524102867671,
            0.6135752244284529,
            0.6136980385701389,
            0.6138208527118248,
            0.0,
            0.0,
            3.0,
            3.0
        ],
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0081,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0133289999999997,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0185,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0233289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0283289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0333289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0383289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0433289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0483289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0533289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0583289999999997,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0633289999999998,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0683289999999997,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0733289999999998,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0783289999999997,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0833289999999998,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0883289999999997,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0933289999999998,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.0983289999999997,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1033289999999998,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1083289999999997,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1133289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1183289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1233289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1283289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1333289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1383289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1433289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1483289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1533289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1583289999999998,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1633289999999999,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1683289999999998,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1733289999999999,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1783289999999998,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1833289999999999,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1883289999999998,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1933289999999999,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.1983289999999998,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2033289999999999,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2083289999999998,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2133289999999999,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2183289999999998,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2233289999999999,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2283289999999998,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2333289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2383289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2433289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2483289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2533289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.2583289999999999,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.263329,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.2683289999999999,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.273329,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.2783289999999999,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.283329,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.2883289999999999,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.293329,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.2983289999999999,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.303329,
            0.0,
            2.0,
            0.0,
            2.0
        ],
        [
            0.0,
            0.395212355821596,
            0.4329114676646735,
            0.4586725274241098,
            0.4787787204070844,
            0.4957433207364694,
            0.5101946469429824,
            0.5233893360880596,
            0.5353273881717008,
            0.546637121724624,
            0.5566902182161113,
            0.5661149961768807,
            0.57553977413765,
            0.5837079150369836,
            0.5918760559363171,
            0.6000441968356505,
            0.607584019204266,
            0.6144955230421635,
            0.621407026880061,
            0.6283185307179586,
            0.6346017160251382,
            0.6408849013323178,
            0.6471680866394974,
            0.653451271946677,
            0.6591061387231386,
            0.6647610054996002,
            0.6704158722760619,
            0.6760707390525235,
            0.6810972872982671,
            0.6861238355440109,
            0.6917787023204724,
            0.6968052505662161,
            0.7018317988119598,
            0.7062300285269855,
            0.7112565767727292,
            0.7156548064877548,
            0.7206813547334986,
            0.7250795844485243,
            0.72947781416355,
            0.7338760438785756,
            0.7382742735936013,
            0.7426725033086271,
            0.7470707330236528,
            0.7514689627386785,
            0.7558671924537043,
            0.7596371036380121,
            0.7640353333530376,
            0.7678052445373454,
            0.7722034742523711,
            0.7759733854366789,
            0.7797432966209866,
            0.7835132078052944,
            0.7872831189896022,
            0.7910530301739099,
            0.7954512598889356,
            0.7985928525425254,
            0.8023627637268331,
            0.8061326749111409,
            0.8099025860954486,
            0.8136724972797564,
            0.8174424084640642,
            0.8205840011176541,
            0.8243539123019616,
            0.8281238234862695,
            0.8312654161398592,
            0.835035327324167,
            0.8381769199777568,
            0.8419468311620645,
            0.8450884238156543,
            0.8488583349999621,
            0.8519999276535518,
            0.8551415203071417,
            0.8589114314914493,
            0.8620530241450393,
            0.8651946167986291,
            0.8683362094522188,
            0.8714778021058086,
            0.8752477132901164,
            0.8783893059437061,
            0.8815308985972959,
            0.8846724912508857,
            0.8878140839044756,
            0.8909556765580654,
            0.8940972692116551,
            0.8972388618652448,
            0.9003804545188346,
            0.9035220471724246,
            0.9066636398260144,
            0.909805232479604,
            0.9129468251331938,
            0.9154600992560658,
            0.9186016919096556,
            0.9217432845632452,
            0.9248848772168352,
            0.9280264698704248,
            0.9311680625240149,
            0.9336813366468864,
            0.9368229293004764,
            0.9399645219540662,
            0.942477796076938,
            0.9456193887305276,
            0.9487609813841176,
            0.9512742555069894,
            0.9544158481605792,
            0.9575574408141688,
            0.9600707149370408,
            0.9632123075906306,
            0.9663539002442204,
            0.9688671743670922,
            0.972008767020682,
            0.974522041143554,
            0.9776636337971436,
            0.9801769079200154,
            0.9833185005736051,
            0.9858317746964772,
            0.9889733673500668,
            0.9914866414729387,
            0.9946282341265286,
            0.9971415082494004,
            1.0002831009029902,
            1.002796375025862,
            1.0059379676794518,
            1.0084512418023237,
            1.0109645159251954,
            1.0141061085787852,
            1.016619382701657,
            1.0197609753552468,
            1.0222742494781187,
            1.0247875236009905,
            1.0279291162545805,
            1.030442390377452,
            1.0335839830310418,
            1.0360972571539138,
            1.0386105312767857,
            1.0417521239303755,
            1.0442653980532473,
            1.0467786721761192,
            1.049291946298991,
            1.0524335389525807,
            1.0549468130754525,
            1.0574600871983244,
            1.0606016798519142,
            1.063114953974786,
            1.065628228097658,
            1.0681415022205296,
            1.0712830948741194,
            1.0737963689969912,
            1.076309643119863,
            1.079451235773453,
            1.0819645098963246,
            1.0844777840191966,
            1.0869910581420683,
            1.0895043322649405,
            1.09264592491853,
            1.095159199041402,
            1.0976724731642735,
            1.1001857472871457,
            1.1033273399407353,
            1.1058406140636072,
            1.108353888186479,
            1.110867162309351,
            1.1133804364322226,
            1.1165220290858124,
            1.1190353032086844,
            1.1215485773315563,
            1.124061851454428,
            1.1265751255772998,
            1.1297167182308896,
            1.132229992353761,
            1.1347432664766333,
            1.137256540599505,
            1.139769814722377,
            1.1422830888452489,
            1.1454246814988387,
            1.1479379556217104,
            1.1504512297445824,
            1.152964503867454,
            1.155477777990326,
            1.1579910521131975,
            1.1611326447667876,
            1.1636459188896593,
            1.1661591930125312,
            1.168672467135403,
            1.171185741258275,
            1.1736990153811466,
            1.1762122895040186,
            1.1793538821576084,
            1.1818671562804803,
            1.184380430403352,
            1.1868937045262238,
            1.1894069786490955,
            1.1919202527719674,
            1.1950618454255573,
            1.1975751195484292,
            1.200088393671301,
            1.2026016677941729,
            1.2051149419170446,
            1.2076282160399163,
            1.2101414901627885,
            1.213283082816378,
            1.21579635693925,
            1.2183096310621218,
            1.2208229051849937,
            1.2233361793078654,
            1.2258494534307371,
            1.228991046084327,
            1.231504320207199,
            1.2340175943300709,
            1.2365308684529426,
            1.2390441425758143,
            1.2415574166986862,
            1.2440706908215582,
            1.2472122834751478,
            1.2497255575980195,
            1.2522388317208917,
            1.2547521058437634,
            1.2572653799666351,
            1.259778654089507,
            1.2629202467430969,
            1.2654335208659686,
            1.2679467949888406,
            1.2704600691117125,
            1.2729733432345842,
            1.2754866173574562,
            1.2786282100110458,
            1.2811414841339177,
            1.2836547582567894,
            1.2861680323796612,
            1.288681306502533,
            1.291822899156123,
            1.2943361732789949,
            1.2968494474018666,
            1.2993627215247383,
            1.3018759956476105,
            1.3050175883012,
            1.3075308624240718,
            1.3100441365469435,
            1.3125574106698157,
            1.3150706847926874,
            1.3182122774462772,
            1.320725551569149,
            1.323238825692021,
            1.3257520998148926,
            1.3288936924684829,
            1.3314069665913544,
            1.333920240714226,
            1.336433514837098,
            1.3395751074906876,
            1.3420883816135596,
            1.3446016557364315,
            1.3471149298593033,
            1.350256522512893,
            1.352769796635765,
            1.3552830707586367,
            1.357796344881509,
            1.3609379375350985,
            1.3634512116579702,
            1.365964485780842,
            1.3691060784344318,
            1.3716193525573035,
            1.3741326266801757,
            1.3766459008030474,
            1.3797874934566372,
            1.382300767579509,
            1.3848140417023806,
            1.3879556343559707,
            1.3904689084788424,
            1.3929821826017144,
            1.3961237752553042,
            1.398637049378176,
            1.4011503235010478,
            1.4042919161546374,
            1.4068051902775094,
            1.409318464400381,
            1.412460057053971,
            1.4149733311768429,
            1.4181149238304327,
            1.4206281979533044,
            1.4231414720761764,
            1.426283064729766,
            1.428796338852638,
            1.4313096129755096,
            1.4344512056290997,
            1.4369644797519714,
            1.440106072405561,
            1.442619346528433,
            1.4457609391820228,
            1.4482742133048947,
            1.4507874874277664,
            1.4539290800813562,
            1.4564423542042282,
            1.4595839468578178,
            1.4620972209806895,
            1.4652388136342795,
            1.4677520877571513,
            1.4708936804107413,
            1.473406954533613,
            1.4765485471872026,
            1.4790618213100746,
            1.4822034139636644,
            1.4847166880865363,
            1.4878582807401262,
            1.490371554862998,
            1.4935131475165877,
            1.4960264216394594,
            1.4991680142930492,
            1.5016812884159212,
            1.504822881069511,
            1.5079644737231006,
            1.5104777478459726,
            1.5136193404995624,
            1.516132614622434,
            1.519274207276024,
            1.5224157999296135,
            1.5249290740524857,
            1.5280706667060753,
            1.5305839408289472,
            1.533725533482537,
            1.5368671261361266,
            1.5393804002589986,
            1.5425219929125884,
            1.5456635855661782,
            1.5481768596890502,
            1.5513184523426398,
            1.5544600449962296,
            1.5569733191191015,
            1.5601149117726911,
            1.563256504426281,
            1.5663980970798708,
            1.5689113712027427,
            1.5720529638563323,
            1.575194556509922,
            1.578336149163512,
            1.580849423286384,
            1.5839910159399735,
            1.5871326085935633,
            1.5902742012471534,
            1.5934157939007432,
            1.595929068023615,
            1.5990706606772047,
            1.6022122533307943,
            1.6053538459843844,
            1.6084954386379742,
            1.6116370312915638,
            1.6141503054144355,
            1.6172918980680255,
            1.6204334907216154,
            1.623575083375205,
            1.6267166760287948,
            1.6298582686823848,
            1.6329998613359744,
            1.6361414539895642,
            1.639283046643154,
            1.642424639296744,
            1.6455662319503337,
            1.6487078246039233,
            1.651849417257513,
            1.6549910099111032,
            1.658132602564693,
            1.6612741952182828,
            1.6644157878718724,
            1.6675573805254622,
            1.670698973179052,
            1.6738405658326416,
            1.6769821584862314,
            1.6801237511398213,
            1.683265343793411,
            1.686406936447001,
            1.689548529100591,
            1.6926901217541808,
            1.6958317144077704,
            1.6996016255920785,
            1.702743218245668,
            1.7058848108992577,
            1.7090264035528475,
            1.7121679962064371,
            1.715309588860027,
            1.7190795000443349,
            1.7222210926979244,
            1.7253626853515145,
            1.728504278005104,
            1.7322741891894118,
            1.7354157818430016,
            1.7385573744965914,
            1.741698967150181,
            1.745468878334489,
            1.7486104709880788,
            1.7517520636416688,
            1.7555219748259765,
            1.7586635674795663,
            1.761805160133156,
            1.7655750713174638,
            1.7687166639710536,
            1.7724865751553611,
            1.7756281678089512,
            1.778769760462541,
            1.782539671646849,
            1.7856812643004385,
            1.7894511754847462,
            1.792592768138336,
            1.7963626793226437,
            1.7995042719762335,
            1.8032741831605412,
            1.806415775814131,
            1.810185686998439,
            1.8139555981827469,
            1.8170971908363365,
            1.820867102020644,
            1.824008694674234,
            1.8277786058585417,
            1.8315485170428496,
            1.8346901096964396,
            1.8384600208807471,
            1.8422299320650544,
            1.8453715247186449,
            1.849141435902952,
            1.85291134708726,
            1.8560529397408496,
            1.859822850925157,
            1.8635927621094648,
            1.867362673293773,
            1.8705042659473627,
            1.8742741771316704,
            1.8780440883159784,
            1.881813999500286,
            1.885583910684594,
            1.8893538218689017,
            1.8931237330532091,
            1.8962653257067992,
            1.9000352368911069,
            1.9038051480754148,
            1.9075750592597225,
            1.91134497044403,
            1.9151148816283377,
            1.9188847928126456,
            1.9226547039969533,
            1.9264246151812607,
            1.9301945263655689,
            1.9339644375498768,
            1.9383626672649024,
            1.9421325784492105,
            1.9459024896335175,
            1.9496724008178252,
            1.9534423120021331,
            1.957212223186441,
            1.9609821343707488,
            1.9653803640857743,
            1.9691502752700825,
            1.9729201864543904,
            1.976690097638698,
            1.9810883273537236,
            1.9848582385380311,
            1.988628149722339,
            1.9930263794373648,
            1.9967962906216723,
            2.0005662018059804,
            2.004964431521006,
            2.008734342705313,
            2.012504253889621,
            2.0169024836046474,
            2.020672394788955,
            2.025070624503981,
            2.028840535688288,
            2.033238765403314,
            2.0370086765876216,
            2.0414069063026474,
            2.045805136017673,
            2.049575047201981,
            2.0539732769170067,
            2.0577431881013144,
            2.06214141781634,
            2.066539647531366,
            2.070937877246392,
            2.0747077884306995,
            2.0791060181457253,
            2.083504247860751,
            2.0879024775757764,
            2.091672388760084,
            2.09607061847511,
            2.100468848190136,
            2.104867077905161,
            2.109265307620187,
            2.1136635373352126,
            2.118061767050239,
            2.122459996765264,
            2.12685822648029,
            2.131256456195316,
            2.1356546859103416,
            2.140052915625367,
            2.1444511453403927,
            2.1488493750554185,
            2.1532476047704443,
            2.1576458344854696,
            2.1620440642004954,
            2.1670706124462398,
            2.171468842161265,
            2.175867071876291,
            2.1802653015913167,
            2.18529184983706,
            2.189690079552086,
            2.194088309267112,
            2.199114857512855,
            2.203513087227881,
            2.2079113169429068,
            2.21293786518865,
            2.217336094903676,
            2.22236264314942,
            2.226760872864445,
            2.231787421110189,
            2.236185650825215,
            2.2412121990709584,
            2.2462387473167023,
            2.250636977031728,
            2.2556635252774715,
            2.260690073523215,
            2.2650883032382407,
            2.2701148514839846,
            2.275141399729728,
            2.280167947975472,
            2.2851944962212154,
            2.2902210444669597,
            2.294619274181985,
            2.2996458224277285,
            2.3046723706734724,
            2.309698918919216,
            2.31472546716496,
            2.319752015410703,
            2.324778563656447,
            2.3304334304329086,
            2.335459978678652,
            2.3404865269243955,
            2.3455130751701394,
            2.350539623415883,
            2.356194490192345,
            2.3612210384380883,
            2.366247586683832,
            2.3719024534602937,
            2.3769290017060376,
            2.381955549951781,
            2.387610416728243,
            2.3926369649739865,
            2.398291831750448,
            2.4033183799961915,
            2.408973246772653,
            2.413999795018397,
            2.419654661794859,
            2.4253095285713204,
            2.430336076817064,
            2.435990943593526,
            2.441645810369987,
            2.447300677146449,
            2.4529555439229105,
            2.458610410699372,
            2.463636958945116,
            2.469291825721577,
            2.474946692498039,
            2.4806015592745005,
            2.486256426050962,
            2.4925396113581417,
            2.498194478134604,
            2.5038493449110653,
            2.509504211687527,
            2.5151590784639883,
            2.521442263771168,
            2.527097130547629,
            2.532751997324091,
            2.5390351826312707,
            2.544690049407732,
            2.5509732347149123,
            2.556628101491374,
            2.562911286798553,
            2.5685661535750146,
            2.5748493388821947,
            2.581132524189374,
            2.5867873909658354,
            2.593070576273015,
            2.599353761580195,
            2.6056369468873744,
            2.611920132194554,
            2.6175749989710155,
            2.623858184278195,
            2.630141369585375,
            2.6364245548925545,
            2.643336058730452,
            2.6496192440376314,
            2.655902429344811,
            2.6621856146519907,
            2.6684687999591703,
            2.675380303797068,
            2.681663489104248,
            2.687946674411427,
            2.6948581782493246,
            2.701141363556504,
            2.708052867394401,
            2.7149643712322997,
            2.7212475565394785,
            2.728159060377376,
            2.735070564215274,
            2.7413537495224536,
            2.7482652533603518,
            2.7551767571982486,
            2.7620882610361464,
            2.768999764874044,
            2.7759112687119414,
            2.782822772549839,
            2.7897342763877364,
            2.797274098756352,
            2.804185602594249,
            2.811097106432147,
            2.818008610270044,
            2.82554843263866,
            2.832459936476557,
            2.839999758845173,
            2.8469112626830704,
            2.854451085051686,
            2.8619909074203016,
            2.8689024112582,
            2.8764422336268143,
            2.88398205599543,
            2.891521878364045,
            2.8990617007326613,
            2.9066015231012767,
            2.914141345469892,
            2.9216811678385075,
            2.929220990207123,
            2.937389131106457,
            2.944928953475072,
            2.952468775843688,
            2.960636916743021,
            2.9681767391116365,
            2.97634488001097,
            2.9838847023795854,
            2.992052843278919,
            3.0002209841782523,
            3.008389125077586,
            3.0165572659769198,
            3.024725406876253,
            3.0328935477755863,
            3.04106168867492,
            3.049229829574253,
            3.0573979704735867,
            3.06556611137292,
            3.074362570802972,
            3.082530711702305,
            3.0913271711323564,
            3.09949531203169,
            3.108291771461741,
            3.1170882308917927,
            3.1252563717911266,
            3.1340528312211777,
            3.142849290651229,
            3.1516457500812805,
            3.160442209511332,
            3.169238668941383,
            3.178663446902153,
            3.1874599063322044,
            3.196256365762256,
            3.205681143723025,
            3.2144776031530764,
            3.2239023811138456,
            3.233327159074615,
            3.2421236185046665,
            3.251548396465436,
            3.260973174426205,
            3.2703979523869746,
            3.279822730347744,
            3.289875826839231,
            3.299300604800001,
            3.30872538276077,
            3.318778479252257,
            3.3282032572130267,
            3.338256353704514,
            3.348309450196002,
            3.3583625466874887,
            3.3684156431789765,
            3.378468739670464,
            3.388521836161951,
            3.398574932653438,
            3.408628029144926,
            3.419309444167131,
            3.429362540658618,
            3.440043955680823,
            3.450097052172311,
            3.4607784671945163,
            3.4714598822167217,
            3.4821412972389267,
            3.492822712261132,
            3.5035041272833376,
            3.5148138608362607,
            3.525495275858466,
            3.5368050094113888,
            3.547486424433594,
            3.5587961579865177,
            3.570105891539441,
            3.581415625092364,
            3.5927253586452874,
            3.6040350921982105,
            3.6153448257511336,
            3.627282877834775,
            3.6385926113876983,
            3.65053066347134,
            3.6624687155549807,
            3.6744067676386223,
            3.686344819722264,
            3.698282871805904,
            3.7102209238895454,
            3.722158975973187,
            3.734725346587546,
            3.746663398671188,
            3.7592297692855454,
            3.7717961398999056,
            3.784362510514264,
            3.796928881128624,
            3.810123570273701,
            3.82268994088806,
            3.835884630033137,
            3.848451000647497,
            3.861645689792574,
            3.8748403789376495,
            3.888035068082728,
            3.901858075758523,
            3.9150527649036007,
            3.928875772579396,
            3.942070461724472,
            3.955893469400267,
            3.9697164770760622,
            3.9835394847518577,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.792592768138336,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463636958945116,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.467061652501696,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.95212355821596,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.792592768138336,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463636958945116,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.467061652501696,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.95212355821596,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.792592768138336,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463636958945116,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.467061652501696,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.9514952396852414,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.792592768138336,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.4664333339709774,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.7900173772907264,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.9514952396852414,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.791964449607618,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.8965484266097894,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.4664333339709774,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.66875190086216,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.7900173772907264,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.9514952396852414,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6022122533307943,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.791964449607618,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124973270888136,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.773397994589069,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.8965484266097894,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.100751949093126,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.202539551069435,
            3.2232740625831275,
            3.243380255566102,
            3.2634864485490773,
            3.28422096006277,
            3.3043271530457443,
            3.324433346028719,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.4664333339709774,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.567592617416569,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.66875190086216,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.7900173772907264,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.9514952396852414,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.2365308684529426,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6015839348000764,
            1.6267166760287948,
            1.6505927801960774,
            1.6750972028940778,
            1.6989733070613602,
            1.7222210926979244,
            1.746097196865207,
            1.7693449825017713,
            1.791964449607618,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.03763699511834,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124344952357418,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4837431519280906,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.670353755551324,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.773397994589069,
            2.7941325061027618,
            2.8148670176164545,
            2.834973210599429,
            2.855707722113122,
            2.8764422336268143,
            2.8965484266097894,
            2.917282938123482,
            2.937389131106457,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.100751949093126,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.202539551069435,
            3.2232740625831275,
            3.243380255566102,
            3.2634864485490773,
            3.28422096006277,
            3.3043271530457443,
            3.324433346028719,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.4664333339709774,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.567592617416569,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.66875190086216,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.7900173772907264,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.9514952396852414,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8174424084640642,
            0.911690188071758,
            0.9795485893892976,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.2365308684529426,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.473406954533613,
            1.4997963328237671,
            1.5261857111139217,
            1.551946770873358,
            1.5770795121020762,
            1.6015839348000764,
            1.626088357498077,
            1.6505927801960774,
            1.6750972028940778,
            1.698344988530642,
            1.7222210926979244,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9276812522426967,
            1.9496724008178252,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.03763699511834,
            2.0596281436934687,
            2.0809909737378787,
            2.102982122313008,
            2.124344952357418,
            2.145707782401829,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.3159821042263955,
            2.337344934270806,
            2.3580794457844987,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4837431519280906,
            2.504477663441783,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.670353755551324,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.773397994589069,
            2.7941325061027618,
            2.8148670176164545,
            2.834973210599429,
            2.855707722113122,
            2.8764422336268143,
            2.8965484266097894,
            2.917282938123482,
            2.937389131106457,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.100751949093126,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.202539551069435,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.324433346028719,
            3.3451678575424117,
            3.365274050525387,
            3.385380243508361,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.4664333339709774,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.547486424433594,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.6486457078791856,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.769911184307752,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.911282853719293,
            3.9313890467022663,
            3.95212355821596,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8168140899333461,
            0.911690188071758,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.2365308684529426,
            1.2698317505809944,
            1.3018759956476105,
            1.33266360365279,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4463892577127409,
            1.473406954533613,
            1.4997963328237671,
            1.5261857111139217,
            1.5513184523426398,
            1.5770795121020762,
            1.6015839348000764,
            1.626088357498077,
            1.6505927801960774,
            1.6744688843633595,
            1.698344988530642,
            1.7222210926979244,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8145839167134643,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9050617851368503,
            1.9276812522426967,
            1.9496724008178252,
            1.9716635493929544,
            1.993654697968083,
            2.015645846543211,
            2.03763699511834,
            2.0596281436934687,
            2.0809909737378787,
            2.102982122313008,
            2.124344952357418,
            2.145707782401829,
            2.1670706124462398,
            2.189061761021368,
            2.2104245910657783,
            2.231159102579471,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.3159821042263955,
            2.337344934270806,
            2.3580794457844987,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4837431519280906,
            2.504477663441783,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.670353755551324,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.773397994589069,
            2.7941325061027618,
            2.8148670176164545,
            2.834973210599429,
            2.855707722113122,
            2.8764422336268143,
            2.8965484266097894,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.141592653589793,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.243380255566102,
            3.264114767079795,
            3.28422096006277,
            3.3043271530457443,
            3.3250616645594366,
            3.3451678575424117,
            3.365274050525387,
            3.386008562039079,
            3.4061147550220534,
            3.426220948005028,
            3.4463271409880027,
            3.467061652501696,
            3.48716784548467,
            3.507274038467645,
            3.5273802314506195,
            3.5481147429643127,
            3.5682209359472874,
            3.5883271289302616,
            3.608433321913236,
            3.628539514896211,
            3.649274026409904,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.7296987983418015,
            3.749804991324777,
            3.770539502838469,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.850964274770369,
            3.871070467753343,
            3.891176660736318,
            3.9119111722500106,
            3.932017365232985,
            3.95212355821596,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8168140899333461,
            0.911690188071758,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.2365308684529426,
            1.2698317505809944,
            1.3018759956476105,
            1.3320352851220725,
            1.3621945745965345,
            1.3910972270095605,
            1.4187432423611506,
            1.4463892577127409,
            1.473406954533613,
            1.4997963328237671,
            1.5255573925832036,
            1.5513184523426398,
            1.5764511935713583,
            1.6015839348000764,
            1.626088357498077,
            1.6505927801960774,
            1.6744688843633595,
            1.698344988530642,
            1.7222210926979244,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8145839167134643,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9050617851368503,
            1.9276812522426967,
            1.9496724008178252,
            1.9716635493929544,
            1.993654697968083,
            2.015645846543211,
            2.03763699511834,
            2.0596281436934687,
            2.0809909737378787,
            2.102982122313008,
            2.124344952357418,
            2.145707782401829,
            2.1670706124462398,
            2.1884334424906497,
            2.2097962725350606,
            2.231159102579471,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.3159821042263955,
            2.337344934270806,
            2.3580794457844987,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4837431519280906,
            2.504477663441783,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.670353755551324,
            2.691088267065017,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.855707722113122,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.958123642620149,
            2.978858154133842,
            2.9989643471168166,
            3.019698858630509,
            3.039805051613484,
            3.0605395631271763,
            3.080645756110151,
            3.101380267623844,
            3.1214864606068184,
            3.142220972120511,
            3.162327165103486,
            3.182433358086461,
            3.203167869600153,
            3.2232740625831275,
            3.2440085740968203,
            3.264114767079795,
            3.28422096006277,
            3.304955471576462,
            3.3250616645594366,
            3.3451678575424117,
            3.3659023690561045,
            3.386008562039079,
            3.4061147550220534,
            3.426220948005028,
            3.4469554595187213,
            3.467061652501696,
            3.48716784548467,
            3.507274038467645,
            3.528008549981338,
            3.5481147429643127,
            3.5682209359472874,
            3.5883271289302616,
            3.609061640443954,
            3.6291678334269286,
            3.649274026409904,
            3.669380219392879,
            3.689486412375853,
            3.709592605358828,
            3.73032711687252,
            3.750433309855495,
            3.770539502838469,
            3.790645695821445,
            3.810751888804419,
            3.830858081787394,
            3.851592593301086,
            3.871698786284061,
            3.891804979267036,
            3.9119111722500106,
            3.932017365232985,
            3.95212355821596,
            3.972229751198935,
            3.992335944181909,
            0.4121769561509808,
            0.8168140899333461,
            0.911690188071758,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1642742374203774,
            1.201345030732737,
            1.2365308684529426,
            1.2698317505809944,
            1.3012476771168924,
            1.3320352851220725,
            1.3615662560658164,
            1.3904689084788424,
            1.4187432423611506,
            1.4463892577127409,
            1.473406954533613,
            1.4997963328237671,
            1.5255573925832036,
            1.5513184523426398,
            1.5764511935713583,
            1.6015839348000764,
            1.626088357498077,
            1.6505927801960774,
            1.6744688843633595,
            1.698344988530642,
            1.7222210926979244,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8145839167134643,
            1.8372033838193111,
            1.8604511694558756,
            1.882442318031004,
            1.9050617851368503,
            1.9276812522426967,
            1.9496724008178252,
            1.9716635493929544,
            1.993654697968083,
            2.015645846543211,
            2.03763699511834,
            2.0596281436934687,
            2.0809909737378787,
            2.102982122313008,
            2.124344952357418,
            2.145707782401829,
            2.1670706124462398,
            2.1884334424906497,
            2.2097962725350606,
            2.231159102579471,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.3159821042263955,
            2.337344934270806,
            2.3580794457844987,
            2.379442275828909,
            2.400176787342602,
            2.4215396173870127,
            2.442274128900705,
            2.463008640414398,
            2.4837431519280906,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.711822778578709,
            2.732557290092402,
            2.7532918016060948,
            2.774026313119787,
            2.7941325061027618,
            2.8148670176164545,
            2.8356015291301477,
            2.85633604064384,
            2.8764422336268143,
            2.897176745140507,
            2.917282938123482,
            2.9380174496371745,
            2.9587519611508672,
            2.978858154133842,
            2.9995926656475347,
            3.019698858630509,
            3.0404333701442017,
            3.0605395631271763,
            3.081274074640869,
            3.101380267623844,
            3.122114779137536,
            3.142220972120511,
            3.162327165103486,
            3.183061676617178,
            3.203167869600153,
            3.2239023811138456,
            3.2440085740968203,
            3.264114767079795,
            3.284849278593488,
            3.304955471576462,
            3.3250616645594366,
            3.34579617607313,
            3.3659023690561045,
            3.386008562039079,
            3.406743073552772,
            3.4268492665357466,
            3.4469554595187213,
            3.467061652501696,
            3.4877961640153883,
            3.5079023569983625,
            3.528008549981338,
            3.5481147429643127,
            3.568849254478005,
            3.5889554474609797,
            3.609061640443954,
            3.6291678334269286,
            3.649274026409904,
            3.670008537923597,
            3.6901147309065703,
            3.7102209238895454,
            3.73032711687252,
            3.750433309855495,
            3.770539502838469,
            3.791274014352162,
            3.811380207335137,
            3.831486400318112,
            3.851592593301086,
            3.871698786284061,
            3.891804979267036,
            3.9119111722500106,
            3.932645683763703,
            3.9527518767466776,
            3.972858069729652,
            3.992964262712627,
            0.4121769561509808,
            0.8168140899333461,
            0.91106186954104,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.124690169985146,
            1.1642742374203774,
            1.201345030732737,
            1.2359025499222245,
            1.2692034320502763,
            1.3012476771168924,
            1.3320352851220725,
            1.3615662560658164,
            1.3904689084788424,
            1.4187432423611506,
            1.4463892577127409,
            1.472778636002895,
            1.4997963328237671,
            1.5255573925832036,
            1.5513184523426398,
            1.5764511935713583,
            1.6015839348000764,
            1.626088357498077,
            1.6499644616653593,
            1.6744688843633595,
            1.698344988530642,
            1.7215927741672066,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8145839167134643,
            1.8372033838193111,
            1.859822850925157,
            1.882442318031004,
            1.9050617851368503,
            1.9276812522426967,
            1.9496724008178252,
            1.9716635493929544,
            1.993654697968083,
            2.015645846543211,
            2.03763699511834,
            2.0596281436934687,
            2.0809909737378787,
            2.102982122313008,
            2.124344952357418,
            2.145707782401829,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.252521932623882,
            2.2738847626682923,
            2.2952475927127027,
            2.316610422757113,
            2.337344934270806,
            2.358707764315217,
            2.379442275828909,
            2.40080510587332,
            2.4215396173870127,
            2.442274128900705,
            2.463636958945116,
            2.4843714704588087,
            2.505105981972501,
            2.5258404934861938,
            2.5465750049998865,
            2.567309516513579,
            2.588044028027272,
            2.6087785395409644,
            2.6295130510546567,
            2.650247562568349,
            2.6709820740820422,
            2.691716585595735,
            2.7124510971094278,
            2.73318560862312,
            2.7532918016060948,
            2.774026313119787,
            2.79476082463348,
            2.8154953361471726,
            2.8356015291301477,
            2.85633604064384,
            2.8770705521575324,
            2.897176745140507,
            2.9179112566542,
            2.9380174496371745,
            2.9587519611508672,
            2.97948647266456,
            2.9995926656475347,
            3.020327177161227,
            3.0404333701442017,
            3.0611678816578944,
            3.081274074640869,
            3.102008586154561,
            3.122114779137536,
            3.142220972120511,
            3.162955483634204,
            3.183061676617178,
            3.203796188130871,
            3.2239023811138456,
            3.2440085740968203,
            3.264743085610513,
            3.284849278593488,
            3.3055837901071805,
            3.325689983090155,
            3.34579617607313,
            3.3659023690561045,
            3.386636880569797,
            3.406743073552772,
            3.4268492665357466,
            3.447583778049439,
            3.4676899710324136,
            3.4877961640153883,
            3.5079023569983625,
            3.528636868512056,
            3.5487430614950304,
            3.568849254478005,
            3.5889554474609797,
            3.609689958974673,
            3.629796151957647,
            3.649902344940622,
            3.670008537923597,
            3.6901147309065703,
            3.710849242420264,
            3.730955435403239,
            3.751061628386213,
            3.771167821369188,
            3.791274014352162,
            3.811380207335137,
            3.83211471884883,
            3.8522209118318047,
            3.8723271048147794,
            3.8924332977977536,
            3.912539490780728,
            3.932645683763703,
            3.9527518767466776,
            3.972858069729652,
            3.993592581243345,
            0.4121769561509808,
            0.8168140899333461,
            0.91106186954104,
            0.9782919523278616,
            1.0335839830310418,
            1.0813361913656068,
            1.124690169985146,
            1.1642742374203774,
            1.201345030732737,
            1.2359025499222245,
            1.2692034320502763,
            1.3012476771168924,
            1.3320352851220725,
            1.3615662560658164,
            1.3904689084788424,
            1.4187432423611506,
            1.4457609391820228,
            1.472778636002895,
            1.4991680142930492,
            1.5255573925832036,
            1.5513184523426398,
            1.5764511935713583,
            1.6009556162693586,
            1.626088357498077,
            1.6499644616653593,
            1.6744688843633595,
            1.698344988530642,
            1.7215927741672066,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8145839167134643,
            1.8372033838193111,
            1.8604511694558756,
            1.882442318031004,
            1.9050617851368503,
            1.9276812522426967,
            1.9496724008178252,
            1.9716635493929544,
            1.993654697968083,
            2.015645846543211,
            2.03763699511834,
            2.0596281436934687,
            2.0816192922685968,
            2.102982122313008,
            2.124344952357418,
            2.146336100932547,
            2.167698930976957,
            2.189061761021368,
            2.2104245910657783,
            2.231787421110189,
            2.2531502511545995,
            2.27451308119901,
            2.2952475927127027,
            2.316610422757113,
            2.337973252801524,
            2.358707764315217,
            2.380070594359627,
            2.40080510587332,
            2.4215396173870127,
            2.442902447431423,
            2.463636958945116,
            2.4843714704588087,
            2.505105981972501,
            2.526468812016912,
            2.547203323530604,
            2.567937835044297,
            2.5886723465579897,
            2.6094068580716825,
            2.630141369585375,
            2.650875881099068,
            2.6716103926127603,
            2.691716585595735,
            2.7124510971094278,
            2.73318560862312,
            2.753920120136813,
            2.774654631650505,
            2.79476082463348,
            2.8154953361471726,
            2.8362298476608654,
            2.8569643591745577,
            2.8770705521575324,
            2.897805063671225,
            2.9179112566542,
            2.938645768167892,
            2.959380279681585,
            2.97948647266456,
            3.0002209841782523,
            3.020327177161227,
            3.04106168867492,
            3.0611678816578944,
            3.081902393171587,
            3.102008586154561,
            3.122743097668254,
            3.142849290651229,
            3.1635838021649216,
            3.1836899951478963,
            3.203796188130871,
            3.224530699644564,
            3.2446368926275384,
            3.265371404141231,
            3.285477597124206,
            3.3055837901071805,
            3.326318301620873,
            3.3464244946038475,
            3.366530687586822,
            3.386636880569797,
            3.4073713920834896,
            3.4274775850664643,
            3.447583778049439,
            3.468318289563132,
            3.4884244825461064,
            3.508530675529081,
            3.528636868512056,
            3.549371380025748,
            3.569477573008723,
            3.589583765991698,
            3.609689958974673,
            3.630424470488365,
            3.65053066347134,
            3.670636856454314,
            3.690743049437289,
            3.710849242420264,
            3.730955435403239,
            3.751689946916931,
            3.7717961398999056,
            3.79190233288288,
            3.8120085258658554,
            3.83211471884883,
            3.8522209118318047,
            3.872955423345497,
            3.8930616163284713,
            3.913167809311446,
            3.9332740022944206,
            3.953380195277396,
            3.9734863882603695,
            3.993592581243345,
            0.4115486376202629,
            0.8168140899333461,
            0.911690188071758,
            0.9789202708585796,
            1.03421230156176,
            1.0825928284270427,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2704600691117125,
            1.3025043141783283,
            1.3332919221835082,
            1.3628228931272524,
            1.3917255455402784,
            1.4199998794225863,
            1.4476458947741766,
            1.4746635915950488,
            1.501052969885203,
            1.5274423481753574,
            1.5532034079347936,
            1.578336149163512,
            1.6034688903922305,
            1.6279733130902307,
            1.652477735788231,
            1.6763538399555136,
            1.7008582626535138,
            1.7241060482900783,
            1.747982152457361,
            1.7712299380939254,
            1.7944777237304896,
            1.8177255093670543,
            1.8403449764729007,
            1.8629644435787471,
            1.885583910684594,
            1.90820337779044,
            1.930822844896287,
            1.9528139934714157,
            1.9754334605772617,
            1.9974246091523904,
            2.019415757727519,
            2.0414069063026474,
            2.063398054877776,
            2.0853892034529045,
            2.1067520334973158,
            2.128743182072444,
            2.1501060121168543,
            2.171468842161265,
            2.1934599907363936,
            2.214822820780804,
            2.236185650825215,
            2.2575484808696253,
            2.278911310914036,
            2.300274140958446,
            2.321008652472139,
            2.34237148251655,
            2.3637343125609607,
            2.384468824074653,
            2.4058316541190634,
            2.427194484163474,
            2.4479289956771666,
            2.46866350719086,
            2.49002633723527,
            2.5107608487489625,
            2.5314953602626558,
            2.5528581903070657,
            2.5735927018207585,
            2.5943272133344517,
            2.615061724848144,
            2.6357962363618364,
            2.656530747875529,
            2.677265259389222,
            2.697999770902914,
            2.718734282416607,
            2.7394687939303,
            2.760203305443992,
            2.780937816957685,
            2.8016723284713776,
            2.82240683998507,
            2.8431413514987627,
            2.8632475444817373,
            2.88398205599543,
            2.9047165675091224,
            2.925451079022815,
            2.94555727200579,
            2.966291783519482,
            2.987026295033175,
            3.00713248801615,
            3.027866999529843,
            3.048601511043535,
            3.06870770402651,
            3.0894422155402026,
            3.110176727053896,
            3.13028292003687,
            3.1510174315505624,
            3.171123624533537,
            3.19185813604723,
            3.2119643290302045,
            3.232698840543897,
            3.252805033526872,
            3.2735395450405647,
            3.2936457380235398,
            3.314380249537232,
            3.3344864425202068,
            3.355220954033899,
            3.3753271470168738,
            3.3954333399998484,
            3.416167851513541,
            3.436274044496516,
            3.457008556010208,
            3.477114748993183,
            3.497220941976157,
            3.5179554534898503,
            3.538061646472825,
            3.5587961579865177,
            3.5789023509694924,
            3.599008543952467,
            3.61974305546616,
            3.639849248449134,
            3.6599554414321087,
            3.6806899529458015,
            3.700796145928776,
            3.720902338911751,
            3.741636850425444,
            3.761743043408418,
            3.781849236391393,
            3.801955429374368,
            3.82268994088806,
            3.842796133871036,
            3.8629023268540097,
            0.4115486376202629,
            0.8161857714026283,
            0.91106186954104,
            0.9782919523278616,
            1.0335839830310418,
            1.0819645098963246,
            1.124690169985146,
            1.1642742374203774,
            1.201345030732737,
            1.2365308684529426,
            1.2698317505809944,
            1.3012476771168924,
            1.3320352851220725,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5261857111139217,
            1.551946770873358,
            1.577707830632794,
            1.6022122533307943,
            1.6273449945595129,
            1.6512210987267957,
            1.675725521424796,
            1.6996016255920785,
            1.7234777297593606,
            1.746725515395925,
            1.7699733010324894,
            1.793221086669054,
            1.8164688723056184,
            1.8390883394114648,
            1.8623361250480293,
            1.884955592153876,
            1.9069467407290048,
            1.9295662078348508,
            1.9521856749406976,
            1.974176823515826,
            1.9961679720909544,
            2.018159120666083,
            2.040150269241212,
            2.06214141781634,
            2.083504247860751,
            2.105495396435879,
            2.12685822648029,
            2.1488493750554185,
            2.1702122050998294,
            2.19157503514424,
            2.21293786518865,
            2.2343006952330606,
            2.2556635252774715,
            2.2770263553218824,
            2.2983891853662928,
            2.319752015410703,
            2.3404865269243955,
            2.3618493569688064,
            2.383212187013217,
            2.4039466985269096,
            2.4253095285713204,
            2.4460440400850127,
            2.466778551598705,
            2.4881413816431164,
            2.5088758931568087,
            2.529610404670501,
            2.5503449161841942,
            2.5717077462286047,
            2.5924422577422974,
            2.61317676925599,
            2.6339112807696825,
            2.6546457922833757,
            2.675380303797068,
            2.696114815310761,
            2.716849326824453,
            2.737583838338146,
            2.757690031321121,
            2.7784245428348133,
            2.7991590543485056,
            2.8198935658621984,
            2.840628077375891,
            2.8607342703588654,
            2.881468781872558,
            2.902203293386251,
            2.922937804899944,
            2.943043997882918,
            2.9637785093966107,
            2.9838847023795854,
            3.004619213893278,
            3.0253537254069705,
            3.0454599183899456,
            3.0661944299036383,
            3.086300622886613,
            3.1070351344003053,
            3.12714132738328,
            3.1478758388969728,
            3.1679820318799474,
            3.18871654339364,
            3.2088227363766144,
            3.229557247890307,
            3.2496634408732823,
            3.2703979523869746,
            3.2905041453699493,
            3.3112386568836416,
            3.3313448498666163,
            3.351451042849592,
            3.372185554363284,
            3.3922917473462584,
            3.412397940329233,
            3.4331324518429263,
            3.4532386448259005,
            3.473344837808875,
            3.4940793493225675,
            3.514185542305543,
            3.5342917352885177,
            3.5550262468022096,
            3.575132439785184,
            3.595238632768159,
            3.615973144281852,
            0.4109203190895449,
            0.8161857714026283,
            0.91106186954104,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2704600691117125,
            1.3025043141783283,
            1.3332919221835082,
            1.3628228931272524,
            1.3917255455402784,
            1.4199998794225863,
            1.4476458947741766,
            1.4752919101257669,
            1.5016812884159212,
            1.5274423481753574,
            1.5532034079347936,
            1.57896446769423,
            1.6040972089229484,
            1.6286016316209486,
            1.653106054318949,
            1.6776104770169495,
            1.701486581184232,
            1.7253626853515145,
            1.7486104709880788,
            1.7718582566246437,
            1.7951060422612075,
            1.818353827897772,
            1.841601613534337,
            1.864221080640183,
            1.88684054774603,
            1.9094600148518763,
            1.9320794819577225,
            1.9540706305328512,
            1.976690097638698,
            1.9986812462138264,
            2.020672394788955,
            2.042663543364083,
            2.064654691939212,
            2.0866458405143407,
            2.1080086705587515,
            2.12999981913388,
            2.1513626491782905,
            2.173353797753419,
            2.19471662779783,
            2.21607945784224,
            2.2374422878866507,
            2.258805117931061,
            2.280167947975472,
            2.3015307780198824,
            2.322893608064293,
            2.344256438108704,
            2.364990949622396,
            2.386353779666807,
            2.4070882911805,
            2.42845112122491,
            2.449185632738603,
            2.470548462783013,
            2.491282974296706,
            2.512645804341117,
            2.533380315854809,
            2.554114827368502,
            2.5748493388821947,
            2.5962121689266047,
            2.616946680440297,
            2.63768119195399,
            2.658415703467683,
            2.6791502149813757,
            2.699884726495068,
            2.720619238008761,
            2.7413537495224536,
            2.7620882610361464,
            2.782822772549839,
            2.8035572840635314,
            2.824291795577224,
            2.845026307090917,
            2.865132500073892,
            2.885867011587584,
            2.9066015231012767,
            2.927336034614969,
            2.947442227597944,
            2.9681767391116365,
            2.9889112506253293,
            3.009645762139022,
            3.029751955121996,
            3.050486466635689,
            3.0712209781493818,
            3.0913271711323564,
            3.1120616826460488,
            3.132167875629024,
            3.1529023871427166,
            3.173636898656409,
            3.193743091639384,
            3.2144776031530764,
            3.234583796136051,
            3.255318307649744,
            3.275424500632718,
            3.2961590121464117,
            3.316265205129386,
            3.3369997166430783,
            3.357105909626053,
            3.3778404211397457,
            3.3979466141227204,
            0.4109203190895449,
            0.8155574528719103,
            0.909805232479604,
            0.9776636337971436,
            1.032955664500324,
            1.080707872834889,
            1.124061851454428,
            1.1636459188896593,
            1.200716712202019,
            1.2352742313915066,
            1.2685751135195589,
            1.3006193585861745,
            1.3314069665913544,
            1.3609379375350985,
            1.3898405899481243,
            1.4181149238304327,
            1.4457609391820228,
            1.472778636002895,
            1.4991680142930492,
            1.5255573925832036,
            1.5513184523426398,
            1.5764511935713583,
            1.6015839348000764,
            1.626088357498077,
            1.6505927801960774,
            1.6744688843633595,
            1.698344988530642,
            1.7222210926979244,
            1.745468878334489,
            1.7687166639710536,
            1.791964449607618,
            1.8152122352441824,
            1.837831702350029,
            1.8604511694558756,
            1.883070636561722,
            1.9056901036675684,
            1.9283095707734152,
            1.9503007193485435,
            1.9722918679236725,
            1.9942830164988008,
            2.0162741650739293,
            2.038265313649058,
            2.0602564622241863,
            2.082247610799315,
            2.1036104408437257,
            2.1256015894188542,
            2.1469644194632647,
            2.168327249507675,
            2.189690079552086,
            2.2110529095964964,
            2.2324157396409072,
            2.253778569685317,
            2.275141399729728,
            2.296504229774139,
            2.3172387412878312,
            2.338601571332242,
            2.3593360828459344,
            2.3806989128903453,
            2.401433424404038,
            2.4227962544484485,
            2.443530765962141,
            2.464265277475834,
            2.485628107520244,
            2.5063626190339368,
            2.527097130547629,
            2.547831642061322,
            2.5685661535750146,
            2.589300665088708,
            2.6100351766024,
            2.6307696881160925,
            2.651504199629785,
            2.672238711143478,
            2.6929732226571703,
            2.713707734170863,
            2.7344422456845563,
            2.7545484386675305,
            2.7752829501812237,
            2.796017461694916,
            2.816751973208609,
            2.836858166191583,
            2.857592677705276,
            2.8776988706882505,
            2.8984333822019432,
            2.919167893715636,
            2.9392740866986102,
            2.960008598212303,
            2.9801147911952777,
            3.00084930270897,
            3.020955495691945,
            3.041690007205638,
            3.0617962001886125,
            3.082530711702305,
            3.1026369046852795,
            3.1233714161989723,
            3.143477609181947,
            3.16421212069564,
            3.184318313678614,
            3.204424506661589,
            0.410292000558827,
            0.8161857714026283,
            0.91106186954104,
            0.9789202708585796,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1649025559510953,
            1.2019733492634548,
            1.237159186983661,
            1.2704600691117125,
            1.3025043141783283,
            1.333920240714226,
            1.3634512116579702,
            1.3923538640709965,
            1.4206281979533044,
            1.4482742133048947,
            1.475920228656485,
            1.502309606946639,
            1.5286989852367934,
            1.5544600449962296,
            1.579592786224948,
            1.6047255274536665,
            1.6292299501516667,
            1.6537343728496672,
            1.6782387955476676,
            1.70211489971495,
            1.7259910038822324,
            1.7498671080495147,
            1.773114893686079,
            1.7963626793226437,
            1.819610464959208,
            1.8422299320650544,
            1.8654777177016195,
            1.8880971848074657,
            1.9107166519133123,
            1.9333361190191587,
            1.9553272675942877,
            1.9779467347001336,
            1.9999378832752623,
            2.021929031850391,
            2.04392018042552,
            2.065911329000648,
            2.0879024775757764,
            2.109893626150905,
            2.131256456195316,
            2.1532476047704443,
            2.1746104348148547,
            2.195973264859265,
            2.217964413434394,
            2.2393272434788045,
            2.260690073523215,
            2.282052903567626,
            2.303415733612036,
            2.324150245125729,
            2.3455130751701394,
            2.3668759052145503,
            2.3882387352589607,
            2.408973246772653,
            2.430336076817064,
            2.4510705883307566,
            2.472433418375167,
            2.49316792988886,
            2.5145307599332702,
            2.535265271446963,
            2.555999782960656,
            2.576734294474348,
            2.598097124518759,
            2.618831636032452,
            2.639566147546144,
            2.660300659059837,
            2.6810351705735296,
            2.701769682087222,
            2.7225041936009147,
            2.7432387051146074,
            2.7639732166283,
            2.7847077281419925,
            2.8054422396556853,
            2.826176751169378,
            2.8469112626830704,
            2.867017455666045,
            2.887751967179738,
            2.9084864786934306,
            2.929220990207123,
            2.949955501720816,
            2.9700616947037903,
            2.990796206217483,
            3.0115307177311754,
            3.0316369107141505,
            0.409663682028109,
            0.8161857714026283,
            0.911690188071758,
            0.9795485893892976,
            1.034840620092478,
            1.0832211469577606,
            1.1265751255772998,
            1.1667875115432491,
            1.2038583048556086,
            1.2390441425758143,
            1.2729733432345842,
            1.3050175883012,
            1.3358051963063802,
            1.365964485780842,
            1.3948671381938682,
            1.4231414720761764,
            1.4514158059584843,
            1.4784335027793567,
            1.5054511996002289,
            1.531212259359665,
            1.5576016376498194,
            1.5827343788785375,
            1.607867120107256,
            1.6329998613359744,
            1.6575042840339749,
            1.6820087067319751,
            1.7058848108992577,
            1.72976091506654,
            1.7536370192338224,
            1.7775131234011048,
            1.8007609090376693,
            1.824008694674234,
            1.8472564803107985,
            1.8698759474166449,
            1.8924954145224917,
            1.9151148816283377,
            1.9377343487341845,
            1.9603538158400309,
            1.9829732829458773,
            2.004964431521006,
            2.0275838986268524,
            2.049575047201981,
            2.071566195777109,
            2.0935573443522384,
            2.1155484929273665,
            2.1369113229717773,
            2.158902471546906,
            2.1802653015913167,
            2.202256450166445,
            2.223619280210856,
            2.245610428785984,
            2.266973258830395,
            2.288336088874805,
            2.309698918919216,
            2.3310617489636263,
            2.352424579008037,
            2.373787409052448,
            2.3951502390968584,
            2.415884750610551,
            2.437247580654961,
            2.458610410699372,
            2.479344922213065,
            2.500707752257475,
            2.522070582301886,
            2.5428050938155784,
            2.563539605329271,
            2.584902435373682,
            2.6056369468873744,
            2.626999776931785,
            2.647734288445478,
            2.6684687999591703,
            2.689203311472863,
            2.710566141517273,
            2.731300653030966,
            2.7520351645446586,
            2.772769676058352,
            2.793504187572044,
            2.8142386990857364,
            2.834973210599429,
            2.855707722113122,
            2.8764422336268143,
            0.409035363497391,
            0.8149291343411924,
            0.909805232479604,
            0.9776636337971436,
            1.032955664500324,
            1.0813361913656068,
            1.124061851454428,
            1.1642742374203774,
            1.201345030732737,
            1.2359025499222245,
            1.2692034320502763,
            1.3012476771168924,
            1.3320352851220725,
            1.3621945745965345,
            1.3910972270095605,
            1.4193715608918684,
            1.4470175762434587,
            1.474035273064331,
            1.500424651354485,
            1.5268140296446393,
            1.5525750894040755,
            1.577707830632794,
            1.6028405718615124,
            1.6273449945595129,
            1.651849417257513,
            1.6763538399555136,
            1.700229944122796,
            1.7234777297593606,
            1.747353833926643,
            1.7706016195632073,
            1.7938494051997718,
            1.8170971908363365,
            1.8397166579421829,
            1.8623361250480293,
            1.884955592153876,
            1.9075750592597225,
            1.9301945263655689,
            1.9521856749406976,
            1.974176823515826,
            1.9961679720909544,
            2.018159120666083,
            2.040150269241212,
            2.06214141781634,
            2.0841325663914687,
            2.105495396435879,
            2.127486545011008,
            2.1488493750554185,
            2.1702122050998294,
            2.19157503514424,
            2.21293786518865,
            2.2343006952330606,
            2.2556635252774715,
            2.2770263553218824,
            2.2983891853662928,
            2.319123696879985,
            2.3404865269243955,
            2.3618493569688064,
            2.382583868482499,
            2.4033183799961915,
            2.4246812100406023,
            2.445415721554295,
            2.4661502330679874,
            2.4875130631123983,
            2.508247574626091,
            2.528982086139784,
            2.549716597653476,
            2.570451109167169,
            2.591185620680861,
            2.611920132194554,
            2.6326546437082468,
            2.653389155221939,
            2.674123666735632,
            2.6948581782493246,
            2.7155926897630174,
            2.735698882745992,
            0.408407044966673,
            0.8161857714026283,
            0.911690188071758,
            0.9795485893892976,
            1.0354689386231957,
            1.0838494654884785,
            1.1278317626387355,
            1.1674158300739672,
            1.2051149419170446,
            1.2403007796372505,
            1.273601661765302,
            1.305645906831918,
            1.337061833367816,
            1.367221122842278,
            1.3961237752553042,
            1.4250264276683302,
            1.4526724430199205,
            1.4796901398407925,
            1.5067078366616649,
            1.5330972149518192,
            1.5588582747112554,
            1.5846193344706916,
            1.60975207569941,
            1.6348848169281285,
            1.6593892396261287,
            1.683893662324129,
            1.707769766491411,
            1.731645870658694,
            1.7555219748259765,
            1.7793980789932589,
            1.8026458646298236,
            1.825893650266388,
            1.849141435902952,
            1.8717609030087987,
            1.8950086886453632,
            1.9176281557512096,
            1.940247622857056,
            1.9628670899629028,
            1.9848582385380311,
            2.0074777056438777,
            2.0294688542190062,
            2.0514600027941348,
            2.073451151369264,
            2.095442299944392,
            2.1174334485195208,
            2.1394245970946493,
            2.161415745669778,
            2.182778575714188,
            2.204769724289317,
            2.226132554333727,
            2.247495384378138,
            2.2694865329532665,
            2.2908493629976774,
            2.312212193042088,
            2.3335750230864982,
            2.3549378531309086,
            2.3763006831753195,
            2.3976635132197304,
            2.4183980247334227,
            2.4397608547778336,
            2.461123684822244,
            2.4818581963359367,
            2.503221026380347,
            2.5239555378940395,
            2.5453183679384503,
            2.566052879452143,
            2.587415709496553,
            2.6081502210102463,
            0.4077787264359551,
            0.8149291343411924,
            0.910433551010322,
            0.9782919523278616,
            1.03421230156176,
            1.0819645098963246,
            1.1253184885158638,
            1.1655308744818131,
            1.2026016677941729,
            1.2377875055143783,
            1.2710883876424304,
            1.3031326327090462,
            1.333920240714226,
            1.364079530188688,
            1.3929821826017144,
            1.4212565164840223,
            1.4489025318356126,
            1.4765485471872026,
            1.502937925477357,
            1.5293273037675112,
            1.5550883635269477,
            1.5802211047556658,
            1.6053538459843844,
            1.6298582686823848,
            1.654362691380385,
            1.6788671140783855,
            1.702743218245668,
            1.7266193224129502,
            1.7504954265802328,
            1.773743212216797,
            1.7969909978533618,
            1.8202387834899263,
            1.8428582505957725,
            1.8654777177016195,
            1.8880971848074657,
            1.9107166519133123,
            1.9333361190191587,
            1.9553272675942877,
            1.9779467347001336,
            1.9999378832752623,
            2.021929031850391,
            2.04392018042552,
            2.065911329000648,
            2.0872741590450588,
            2.109265307620187,
            2.131256456195316,
            2.152619286239726,
            2.173982116284137,
            2.1953449463285475,
            2.216707776372958,
            2.2380706064173688,
            2.259433436461779,
            2.28079626650619,
            2.3021590965506,
            2.323521926595011,
            2.344256438108704,
            2.365619268153114,
            2.386982098197525,
            2.4077166097112173,
            2.42845112122491,
            2.449813951269321,
            2.470548462783013,
            2.491282974296706,
            0.4071504079052371,
            0.8168140899333461,
            0.9129468251331938,
            0.9814335449814514,
            1.0373538942153495,
            1.0863627396113504,
            1.1297167182308896,
            1.169929104196839,
            1.2076282160399163,
            1.242814053760122,
            1.276743254418892,
            1.309415818016226,
            1.3402034260214055,
            1.3709910340265856,
            1.399893686439612,
            1.428796338852638,
            1.4564423542042282,
            1.4840883695558182,
            1.5111060663766904,
            1.5374954446668447,
            1.563884822956999,
            1.5890175641857174,
            1.6147786239451536,
            1.639911365173872,
            1.6644157878718724,
            1.6889202105698728,
            1.7134246332678733,
            1.7373007374351557,
            1.761176841602438,
            1.7850529457697204,
            1.808300731406285,
            1.8315485170428496,
            1.8547963026794136,
            1.8780440883159784,
            1.900663555421825,
            1.9239113410583892,
            1.946530808164236,
            1.9691502752700825,
            1.9917697423759289,
            2.0137608909510574,
            2.036380358056904,
            2.0583715066320325,
            2.0809909737378787,
            2.102982122313008,
            2.124973270888136,
            2.1469644194632647,
            2.168327249507675,
            2.190318398082804,
            2.212309546657932,
            2.233672376702343,
            2.2556635252774715,
            2.2770263553218824,
            2.2983891853662928,
            2.3203803339414213,
            2.341743163985832,
            2.3631059940302426,
            2.384468824074653,
            0.4065220893745192,
            0.8149291343411924,
            0.91106186954104,
            0.9795485893892976,
            1.0354689386231957,
            1.0838494654884785,
            1.1272034441080176,
            1.1674158300739672,
            1.2044866233863267,
            1.2396724611065324,
            1.273601661765302,
            1.305645906831918,
            1.337061833367816,
            1.36659280431156,
            1.3961237752553042,
            1.424398109137612,
            1.4520441244892024,
            1.4796901398407925,
            1.5060795181309468,
            1.532468896421101,
            1.5582299561805373,
            1.5839910159399735,
            1.609123757168692,
            1.6336281798666925,
            1.658132602564693,
            1.6826370252626934,
            1.7065131294299758,
            1.7303892335972582,
            1.7542653377645403,
            1.7775131234011048,
            1.8007609090376693,
            1.824008694674234,
            1.8466281617800804,
            1.8698759474166449,
            1.8924954145224917,
            1.9151148816283377,
            1.9377343487341845,
            1.9597254973093128,
            1.9823449644151596,
            2.004336112990288,
            2.0263272615654166,
            2.048318410140545,
            2.0703095587156737,
            2.092300707290802,
            2.1136635373352126,
            2.1356546859103416,
            2.157017515954752,
            2.1790086645298805,
            2.200371494574291,
            2.221734324618702,
            2.2430971546631127,
            2.264459984707522,
            2.285822814751933,
            0.4052654523130833,
            0.8168140899333461,
            0.9129468251331938,
            0.9820618635121692,
            1.0386105312767857,
            1.0876193766727864,
            1.1316016738230434,
            1.1718140597889928,
            1.2095131716320704,
            1.245327327882994,
            1.2792565285417636,
            1.3119290921390976,
            1.3433450186749956,
            1.3735043081494576,
            1.4030352790932017,
            1.4313096129755096,
            1.4595839468578178,
            1.487229962209408,
            1.5142476590302802,
            1.5406370373204346,
            1.5670264156105889,
            1.592787475370025,
            1.6179202165987436,
            1.6430529578274615,
            1.6681856990561803,
            1.6926901217541808,
            1.7165662259214631,
            1.7410706486194634,
            1.764946752786746,
            1.7888228569540283,
            1.8120706425905928,
            1.835318428227157,
            1.8585662138637216,
            1.881813999500286,
            1.9050617851368503,
            1.9276812522426967,
            1.9503007193485435,
            1.9729201864543904,
            1.9955396535602363,
            2.018159120666083,
            2.040150269241212,
            2.0627697363470583,
            2.084760884922187,
            2.1067520334973158,
            2.128743182072444,
            2.1507343306475724,
            2.172725479222701,
            2.19471662779783,
            0.4040088152516474,
            0.8168140899333461,
            0.913575143663912,
            0.9833185005736051,
            1.0398671683382217,
            1.0888760137342222,
            1.1328583108844794,
            1.1736990153811466,
            1.2113981272242242,
            1.2472122834751478,
            1.2811414841339177,
            1.3131857292005336,
            1.3446016557364315,
            1.3753892637416114,
            1.4049202346853555,
            1.4338228870983816,
            1.461468902449972,
            1.489114917801562,
            1.516132614622434,
            1.5431503114433065,
            1.5689113712027427,
            1.594672430962179,
            1.6204334907216154,
            1.6455662319503337,
            1.670070654648334,
            1.6952033958770525,
            1.7190795000443349,
            1.743583922742335,
            1.7674600269096177,
            1.7913361310769,
            1.8145839167134643,
            1.8384600208807471,
            1.8617078065173116,
            1.884955592153876,
            1.9075750592597225,
            1.930822844896287,
            1.9534423120021331,
            1.97606177910798,
            1.9986812462138264,
            2.021300713319673,
            2.0432918618948013,
            2.065911329000648,
            2.0879024775757764,
            2.109893626150905,
            0.4033804967209294,
            0.8143008158104743,
            0.911690188071758,
            0.9808052264507334,
            1.0373538942153495,
            1.0857344210806326,
            1.1297167182308896,
            1.169929104196839,
            1.2076282160399163,
            1.24344237229084,
            1.276743254418892,
            1.309415818016226,
            1.3402034260214055,
            1.3703627154958675,
            1.399893686439612,
            1.4281680203219198,
            1.4564423542042282,
            1.4834600510251,
            1.5104777478459726,
            1.5368671261361266,
            1.5626281858955633,
            1.5883892456549995,
            1.6135219868837176,
            1.638026409581718,
            1.6625308322797183,
            1.6870352549777188,
            1.7115396776757192,
            1.7354157818430016,
            1.7586635674795663,
            1.782539671646849,
            1.8057874572834127,
            1.8290352429199772,
            1.8516547100258245,
            1.8749024956623883,
            1.897521962768235,
            1.920141429874081,
            1.9421325784492105,
            1.964752045555057,
            1.987371512660903,
            2.009362661236032,
            2.0313538098111605,
            0.4021238596594935,
            0.8168140899333461,
            0.9142034621946296,
            0.9845751376350412,
            1.0411238053996574,
            1.090760969326376,
            1.1353715850073514,
            1.1755839709733005,
            1.213911401347096,
            1.2497255575980195,
            1.2836547582567894,
            1.3163273218541234,
            1.3477432483900214,
            1.3785308563952012,
            1.4080618273389454,
            1.4369644797519714,
            1.4652388136342795,
            1.4928848289858698,
            1.5199025258067418,
            1.5469202226276142,
            1.5726812823870504,
            1.5990706606772047,
            1.624203401905923,
            1.6493361431346414,
            1.6744688843633595,
            1.6989733070613602,
            1.7234777297593606,
            1.747982152457361,
            1.7718582566246437,
            1.7957343607919258,
            1.81898214642849,
            1.8428582505957725,
            1.8661060362323367,
            1.8893538218689017,
            1.911973288974748,
            1.9352210746113128,
            1.9578405417171592,
            0.4002389040673396,
            0.8161857714026283,
            0.9142034621946296,
            0.9845751376350412,
            1.0417521239303755,
            1.090760969326376,
            1.1353715850073514,
            1.1762122895040186,
            1.214539719877814,
            1.2503538761287376,
            1.2842830767875073,
            1.3169556403848413,
            1.3483715669207392,
            1.379159174925919,
            1.4086901458696632,
            1.4375927982826893,
            1.4658671321649974,
            1.4935131475165877,
            1.52053084433746,
            1.5469202226276142,
            1.5733096009177685,
            1.5990706606772047,
            1.6248317204366411,
            1.6499644616653593,
            1.6744688843633595,
            1.6989733070613602,
            1.7234777297593606,
            1.747982152457361,
            1.7718582566246437,
            1.7957343607919258,
            1.81898214642849,
            1.8422299320650544,
            1.8661060362323367,
            1.888725503338184,
            0.3989822670059037,
            0.8161857714026283,
            0.9154600992560658,
            0.9858317746964772,
            1.0430087609918113,
            1.093274243449248,
            1.137884859130223,
            1.1787255636268903,
            1.2170529940006858,
            1.2528671502516096,
            1.2874246694410971,
            1.320097233038431,
            1.351513159574329,
            1.382300767579509,
            1.412460057053971,
            1.4413627094669972,
            1.4696370433493051,
            1.4972830587008954,
            1.5243007555217676,
            1.5513184523426398,
            1.577707830632794,
            1.6034688903922305,
            1.6292299501516667,
            1.654362691380385,
            1.6794954326091032,
            1.7039998553071036,
            1.728504278005104,
            1.7523803821723865,
            1.776884804870387,
            1.8007609090376693,
            1.824008694674234,
            0.3970973114137499,
            0.8174424084640642,
            0.9173450548482196,
            0.9889733673500668,
            1.0467786721761192,
            1.097044154633556,
            1.1422830888452489,
            1.1837521118726342,
            1.2220795422464297,
            1.258522017028071,
            1.293079536217559,
            1.3263804183456107,
            1.3584246634122266,
            1.3892122714174069,
            1.4193715608918684,
            1.4489025318356126,
            1.4771768657179207,
            1.5054511996002289,
            1.532468896421101,
            1.5594865932419733,
            1.5865042900628457,
            1.612265349822282,
            1.638026409581718,
            1.6637874693411543,
            1.6889202105698728,
            1.714052951798591,
            1.7385573744965914,
            1.763061797194592,
            0.3958406743523139,
            0.8149291343411924,
            0.9148317807253478,
            0.9858317746964772,
            1.0436370795225294,
            1.093902561979966,
            1.1391414961916588,
            1.1799822006883265,
            1.2183096310621218,
            1.2547521058437634,
            1.2893096250332512,
            1.321982188630585,
            1.3540264336972008,
            1.384185723171663,
            1.4143450126461248,
            1.443247665059151,
            1.471521998941459,
            1.4991680142930492,
            1.5261857111139217,
            1.5532034079347936,
            1.579592786224948,
            1.6053538459843844,
            1.6311149057438206,
            1.656247646972539,
            1.6807520696705394,
            1.7058848108992577,
            0.39395571876016,
            0.8130441787490384,
            0.9129468251331938,
            0.9839468191043232,
            1.0417521239303755,
            1.0920176063878122,
            1.136628222068787,
            1.1780972450961724,
            1.216424675469968,
            1.2522388317208917,
            1.2867963509103792,
            1.3194689145077132,
            1.350884841043611,
            1.381672449048791,
            1.411203419992535,
            1.440106072405561,
            1.4677520877571513,
            1.4953981031087415,
            1.5224157999296135,
            1.548805178219768,
            1.575194556509922,
            1.6009556162693586,
            1.626088357498077,
            1.6512210987267957,
            0.3914424446372882,
            0.8180707269947821,
            0.9198583289710914,
            0.9927432785343746,
            1.0518052204218629,
            1.1033273399407353,
            1.1491945926831464,
            1.1912919342412496,
            1.230247683145763,
            1.2673184764581225,
            1.3025043141783283,
            1.336433514837098,
            1.368477759903714,
            1.399893686439612,
            1.430052975914074,
            1.460212265388536,
            1.489114917801562,
            1.51738925168387,
            1.5450352670354603,
            1.5726812823870504,
            1.5990706606772047,
            0.3895574890451343,
            0.8180707269947821,
            0.9211149660325272,
            0.9939999155958104,
            1.0536901760140167,
            1.1052122955328891,
            1.151707866806018,
            1.1938052083641215,
            1.2333892757993528,
            1.2704600691117125,
            1.306274225362636,
            1.3402034260214055,
            1.3722476710880218,
            1.4042919161546374,
            1.4344512056290997,
            1.4646104951035614,
            1.4935131475165877,
            1.521787481398896,
            1.550061815281204,
            0.3870442149222625,
            0.8117875416876025,
            0.913575143663912,
            0.9858317746964772,
            1.0448937165839651,
            1.0957875175721197,
            1.141026451783813,
            1.182495474811198,
            1.2214512237157116,
            1.2578936984973532,
            1.292451217686841,
            1.3251237812841747,
            1.3571680263507906,
            1.3879556343559707,
            1.4181149238304327,
            1.4470175762434587,
            1.4752919101257669,
            1.502937925477357,
            0.3845309407993907,
            0.8136724972797564,
            0.9167167363175016,
            0.9902300044115028,
            1.0499202648297088,
            1.1014423843485814,
            1.1473096370909923,
            1.1894069786490955,
            1.228991046084327,
            1.2660618393966867,
            1.3006193585861745,
            1.334548559244944,
            1.36659280431156,
            1.398008730847458,
            1.4281680203219198,
            1.457698991265664,
            0.3813893481458009,
            0.8174424084640642,
            0.9223716030939632,
            0.9971415082494004,
            1.0580884057290425,
            1.110867162309351,
            1.1579910521131975,
            1.201345030732737,
            1.2409290981679684,
            1.2792565285417636,
            1.3150706847926874,
            1.348999885451457,
            1.382300767579509,
            1.4143450126461248,
            0.378876074022929,
            0.8117875416876025,
            0.9167167363175016,
            0.9914866414729387,
            1.0518052204218629,
            1.1039556584714534,
            1.1510795482753,
            1.1938052083641215,
            1.2333892757993528,
            1.2704600691117125,
            1.305645906831918,
            1.3395751074906876,
            1.3722476710880218,
            0.3757344813693392,
            0.8073893119725768,
            0.911690188071758,
            0.9864600932271952,
            1.046150353645401,
            1.0983007916949916,
            1.1447963629681206,
            1.1868937045262238,
            1.2264777719614552,
            1.2635485652738148,
            1.2981060844633023,
            1.3320352851220725,
            0.3719645701850315,
            0.8174424084640642,
            0.9255131957475532,
            1.002796375025862,
            1.065628228097658,
            1.1196636217394025,
            1.168044148604685,
            1.2126547642856602,
            1.2534954687823274,
            1.292451217686841,
            0.3688229775314417,
            0.7992211710732434,
            0.9041503657031424,
            0.9782919523278616,
            1.0386105312767857,
            1.0901326507956584,
            1.1359999035380692,
            1.1780972450961724,
            1.2170529940006858,
            1.2534954687823274,
            0.364424747816416,
            0.7803716151517046,
            0.8821592171280139,
            0.9537875296298612,
            1.0109645159251954,
            1.0606016798519142,
            1.1045839770021713,
            1.1447963629681206,
            1.1812388377497622,
            1.21579635693925,
            0.3606548366321082,
            0.7615220592301658,
            0.8595397500221674,
            0.9286547884011428,
            0.9839468191043232,
            1.03107070890817,
            1.0731680504662735,
            1.110867162309351,
            1.1460530000295566,
            1.1787255636268903,
            0.3562566069170825,
            0.7420441847779091,
            0.8369202829163208,
            0.9035220471724246,
            0.956300803752733,
            1.001539737964426,
            1.0417521239303755,
            1.077566280181299,
            1.110867162309351,
            1.1416547703145308,
            0.3512300586713389,
            0.7219379917949345,
            0.8136724972797564,
            0.8777609874129881,
            0.9286547884011428,
            0.972008767020682,
            1.0097078788637597,
            1.0442653980532473,
            1.0756813245891452,
            1.1052122955328891,
            0.3462035104255951,
            0.7018317988119598,
            0.7897963931124741,
            0.8513716091228339,
            0.8997521359881168,
            0.941221159015502,
            0.9776636337971436,
            1.0109645159251954,
            1.0404954868689391,
            1.0687698207512475,
            0.3411769621798515,
            0.6804689687675491,
            0.7652919704144736,
            0.8243539123019616,
            0.8708494835750905,
            0.910433551010322,
            0.9456193887305276,
            0.9764069967357076,
            1.005309649148734,
            1.031699027438888,
            0.3348937768726719,
            0.6584778201924206,
            0.7401592291857553,
            0.7967078969503716,
            0.8413185126313467,
            0.8790176244744241,
            0.912318506602476,
            0.94184947754622,
            0.96949549289781,
            0.9939999155958104,
            0.3292389100962103,
            0.6358583530865741,
            0.7137698508956011,
            0.7678052445373454,
            0.8111592231568846,
            0.8469733794078081,
            0.8783893059437061,
            0.9066636398260144,
            0.9324246995854506,
            0.956300803752733,
            0.3223274062583128,
            0.6119822489192916,
            0.6867521540747288,
            0.7382742735936013,
            0.7791149780902686,
            0.8136724972797564,
            0.8438317867542184,
            0.8708494835750905,
            0.8947255877423731,
            0.9173450548482196,
            0.3147875838896973,
            0.5868495076905733,
            0.6584778201924206,
            0.7074866655884214,
            0.7464424144929349,
            0.7791149780902686,
            0.8080176305032948,
            0.8331503717320131,
            0.8563981573685776,
            0.8777609874129881,
            0.3072477615210817,
            0.561088447931137,
            0.6289468492486766,
            0.6754424205218055,
            0.7125132138341651,
            0.743300821839345,
            0.7703185186602173,
            0.7941946228274998,
            0.8161857714026283,
            0.8362919643856028,
            0.2984513020910304,
            0.5334424325795468,
            0.5975309227127786,
            0.6415132198630358,
            0.6766990575832414,
            0.7056017099962675,
            0.7313627697557038,
            0.7539822368615503,
            0.7740884298445251,
            0.7929379857660638,
            0.289026524130261,
            0.5039114616358028,
            0.5642300405847269,
            0.6056990636121121,
            0.638371627209446,
            0.6660176425610361,
            0.6898937467283186,
            0.7106282582420111,
            0.7301061326942679,
            0.7476990515543708,
            0.2789734276387736,
            0.4724955350999049,
            0.5290442028645211,
            0.5679999517690346,
            0.5981592412434966,
            0.6239203010029329,
            0.6459114495780615,
            0.6653893240303183,
            0.682982242890421,
            0.699318524689088,
            0.2676636940858504,
            0.439194652971853,
            0.4907167724907257,
            0.5265309287416493,
            0.5548052626239575,
            0.578053048260522,
            0.5987875597742146,
            0.6163804786343174,
            0.6333450789637023,
            0.6477964051702153,
            0.2550973234714912,
            0.4021238596594935,
            0.4492477494633404,
            0.4819203130606743,
            0.5070530542893926,
            0.5284158843338032,
            0.547265440255342,
            0.5636017220540088,
            0.5786813667912399,
            0.5918760559363171,
            0.2400176787342602,
            0.3612831551628261,
            0.4027521781902115,
            0.4316548306032375,
            0.4542742977090841,
            0.4731238536306228,
            0.4900884539600077,
            0.5045397801665208,
            0.5177344693115978,
            0.5296725213952391,
            0.2230530784048753,
            0.3147875838896973,
            0.3499734216099029,
            0.3751061628386212,
            0.394584037290878,
            0.4109203190895449,
            0.42474332676534,
            0.4373096973796991,
            0.4486194309326224,
            0.4593008459548278,
            0.0,
            0.0,
            0.0,
            0.0
        ]
    ]
}

==> anc/q_stab_vs_min_zero_T_gamma_zeros.json <==
{
    "T": 0.0,
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "lower zero",
        "upper zero"
    ],
    "data": [
        [
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.5770000000000001,
            0.5780000000000001,
            0.5790000000000001,
            0.5800000000000001,
            0.5810000000000001,
            0.5820000000000001,
            0.5830000000000001,
            0.5840000000000001,
            0.5850000000000001,
            0.5860000000000001,
            0.5870000000000001,
            0.5880000000000001,
            0.5890000000000001,
            0.5900000000000001,
            0.5910000000000001,
            0.5920000000000001,
            0.5930000000000001,
            0.5940000000000001,
            0.5950000000000001,
            0.5960000000000001,
            0.5970000000000001,
            0.5980000000000001,
            0.5990000000000001,
            0.6000000000000001,
            0.6010000000000001,
            0.6020000000000001,
            0.6030000000000001,
            0.6040000000000001,
            0.6050000000000001,
            0.6060000000000001,
            0.6070000000000001,
            0.6080000000000001,
            0.6090000000000001,
            0.6100000000000001,
            0.6110000000000001,
            0.6120000000000001,
            0.6130000000000001,
            0.6140000000000001,
            0.6150000000000001,
            0.6160000000000001,
            0.6170000000000001,
            0.6180000000000001,
            0.6190000000000001,
            0.6200000000000001,
            0.6210000000000001,
            0.6220000000000001,
            0.6230000000000001,
            0.6240000000000001,
            0.6250000000000001,
            0.6260000000000001,
            0.6270000000000001,
            0.6280000000000001,
            0.6290000000000001,
            0.6300000000000001,
            0.6310000000000001,
            0.6320000000000001,
            0.6330000000000001,
            0.6340000000000001,
            0.6350000000000001,
            0.6360000000000001,
            0.6370000000000001,
            0.6380000000000001,
            0.6390000000000001,
            0.6400000000000001,
            0.6410000000000001,
            0.6420000000000001,
            0.6430000000000001,
            0.6440000000000001,
            0.6450000000000001,
            0.6460000000000001,
            0.6470000000000001,
            0.6480000000000001,
            0.6490000000000001,
            0.6500000000000001,
            0.6510000000000001,
            0.6520000000000001,
            0.6530000000000001,
            0.6540000000000001,
            0.6550000000000001,
            0.6560000000000001,
            0.6570000000000001,
            0.6580000000000001,
            0.6590000000000001,
            0.6600000000000001,
            0.6610000000000001,
            0.6620000000000001,
            0.6630000000000001,
            0.6640000000000001,
            0.6650000000000001,
            0.6660000000000001,
            0.6670000000000001,
            0.6680000000000001,
            0.6690000000000002,
            0.6700000000000002,
            0.6710000000000002,
            0.6720000000000002,
            0.6730000000000002,
            0.6740000000000002,
            0.6750000000000002,
            0.6760000000000002,
            0.6770000000000002,
            0.6780000000000002,
            0.6790000000000002,
            0.6800000000000002,
            0.6810000000000002,
            0.6820000000000002,
            0.6830000000000002,
            0.6840000000000002,
            0.6850000000000002,
            0.6860000000000002,
            0.6870000000000002,
            0.6880000000000002,
            0.6890000000000002,
            0.6900000000000002,
            0.6910000000000002,
            0.6920000000000002,
            0.6930000000000002,
            0.6940000000000002,
            0.6950000000000002,
            0.6960000000000002,
            0.6970000000000002,
            0.6980000000000002,
            0.6990000000000002,
            0.7000000000000002,
            0.7010000000000002,
            0.7020000000000002,
            0.7030000000000002,
            0.7040000000000002,
            0.7050000000000002,
            0.7060000000000002,
            0.7070000000000002,
            0.7080000000000002,
            0.7090000000000002,
            0.7100000000000002,
            0.7110000000000002,
            0.7120000000000002,
            0.7130000000000002,
            0.7140000000000002,
            0.7150000000000002,
            0.7160000000000002,
            0.7170000000000002,
            0.7180000000000002,
            0.7190000000000002,
            0.7200000000000002,
            0.7210000000000002,
            0.7220000000000002,
            0.7230000000000002,
            0.7240000000000002,
            0.7250000000000002,
            0.7260000000000002,
            0.7270000000000002,
            0.7280000000000002,
            0.7290000000000002,
            0.7300000000000002,
            0.7310000000000002,
            0.7320000000000002,
            0.7330000000000002,
            0.7340000000000002,
            0.7350000000000002,
            0.7360000000000002,
            0.7370000000000002,
            0.7380000000000002,
            0.7390000000000002,
            0.7400000000000002,
            0.7410000000000002,
            0.7420000000000002,
            0.7430000000000002,
            0.7440000000000002,
            0.7450000000000002,
            0.7460000000000002,
            0.7470000000000002,
            0.7480000000000002,
            0.7490000000000002,
            0.7500000000000002,
            0.7510000000000002,
            0.7520000000000002,
            0.7530000000000002,
            0.7540000000000002,
            0.7550000000000002,
            0.7560000000000002,
            0.7570000000000002,
            0.7580000000000002,
            0.7590000000000002,
            0.7600000000000002,
            0.7610000000000002,
            0.7620000000000002,
            0.7630000000000002,
            0.7640000000000002,
            0.7650000000000002,
            0.7660000000000002,
            0.7670000000000002,
            0.7680000000000002,
            0.7690000000000002,
            0.7700000000000002,
            0.7710000000000002,
            0.7720000000000002,
            0.7730000000000002,
            0.7740000000000002,
            0.7750000000000002,
            0.7760000000000002,
            0.7770000000000002,
            0.7780000000000002,
            0.7790000000000002,
            0.7800000000000002,
            0.7810000000000002,
            0.7820000000000003,
            0.7830000000000003,
            0.7840000000000003,
            0.7850000000000003,
            0.7860000000000003,
            0.7870000000000003,
            0.7880000000000003,
            0.7890000000000003,
            0.7900000000000003,
            0.7910000000000003,
            0.7920000000000003,
            0.7930000000000003,
            0.7940000000000003,
            0.7950000000000003,
            0.7960000000000003,
            0.7970000000000003,
            0.7980000000000003,
            0.7990000000000003,
            0.8000000000000003,
            0.8010000000000003,
            0.8020000000000003,
            0.8030000000000003,
            0.8040000000000003,
            0.8050000000000003,
            0.8060000000000003,
            0.8070000000000003,
            0.8080000000000003,
            0.8090000000000003,
            0.8100000000000003,
            0.8110000000000003,
            0.8120000000000003,
            0.8130000000000003,
            0.8140000000000003,
            0.8150000000000003,
            0.8160000000000003,
            0.8170000000000003,
            0.8180000000000003,
            0.8190000000000003,
            0.8200000000000003,
            0.8210000000000003,
            0.8220000000000003,
            0.8230000000000003,
            0.8240000000000003,
            0.8250000000000003,
            0.8260000000000003,
            0.8270000000000003,
            0.8280000000000003,
            0.8290000000000003,
            0.8300000000000003,
            0.8310000000000003,
            0.8320000000000003,
            0.8330000000000003,
            0.8340000000000003,
            0.8350000000000003,
            0.8360000000000003,
            0.8370000000000003,
            0.8380000000000003,
            0.8390000000000003,
            0.8400000000000003,
            0.8410000000000003,
            0.8420000000000003,
            0.8430000000000003,
            0.8440000000000003,
            0.8450000000000003,
            0.8460000000000003,
            0.8470000000000003,
            0.8480000000000003,
            0.8490000000000003,
            0.8500000000000003,
            0.8510000000000003,
            0.8520000000000003,
            0.8530000000000003,
            0.8540000000000003,
            0.8550000000000003,
            0.8560000000000003,
            0.8570000000000003,
            0.8580000000000003,
            0.8590000000000003,
            0.8600000000000003,
            0.8610000000000003,
            0.8620000000000003,
            0.8630000000000003,
            0.8640000000000003,
            0.8650000000000003,
            0.8660000000000003,
            0.8670000000000003,
            0.8680000000000003,
            0.8690000000000003,
            0.8700000000000003,
            0.8710000000000003,
            0.8720000000000003,
            0.8730000000000003,
            0.8740000000000003,
            0.8750000000000003,
            0.8760000000000003,
            0.8770000000000003,
            0.8780000000000003,
            0.8790000000000003,
            0.8800000000000003,
            0.8810000000000003,
            0.8820000000000003,
            0.8830000000000003,
            0.8840000000000003,
            0.8850000000000003,
            0.8860000000000003,
            0.8870000000000003,
            0.8880000000000003,
            0.8890000000000003,
            0.8900000000000003,
            0.8910000000000003,
            0.8920000000000003,
            0.8930000000000003,
            0.8940000000000003,
            0.8950000000000004,
            0.8960000000000004,
            0.8970000000000004,
            0.8980000000000004,
            0.8990000000000004,
            0.9000000000000004,
            0.9010000000000004,
            0.9020000000000004,
            0.9030000000000004,
            0.9040000000000004,
            0.9050000000000004,
            0.9060000000000004,
            0.9070000000000004,
            0.9080000000000004,
            0.9090000000000004,
            0.9100000000000004,
            0.9110000000000004,
            0.9120000000000004,
            0.9130000000000004,
            0.9140000000000004,
            0.9150000000000004,
            0.9160000000000004,
            0.9170000000000004,
            0.9180000000000004,
            0.9190000000000004,
            0.9200000000000004,
            0.9210000000000004,
            0.9220000000000004,
            0.9230000000000004,
            0.9240000000000004,
            0.9250000000000004,
            0.9260000000000004,
            0.9270000000000004,
            0.9280000000000004,
            0.9290000000000004,
            0.9300000000000004,
            0.9310000000000004,
            0.9320000000000004,
            0.9330000000000004,
            0.9340000000000004,
            0.9350000000000004,
            0.9360000000000004,
            0.9370000000000004,
            0.9380000000000004,
            0.9390000000000004,
            0.9400000000000004,
            0.9410000000000004,
            0.9420000000000004,
            0.9430000000000004,
            0.9440000000000004,
            0.9450000000000004,
            0.9460000000000004,
            0.9470000000000004,
            0.9480000000000004,
            0.9490000000000004,
            0.9500000000000004,
            0.9510000000000004,
            0.9520000000000004,
            0.9530000000000004,
            0.9540000000000004,
            0.9550000000000004,
            0.9560000000000004,
            0.9570000000000004,
            0.9580000000000004,
            0.9590000000000004,
            0.9600000000000004,
            0.9610000000000004,
            0.9620000000000004,
            0.9630000000000004,
            0.9640000000000004,
            0.9650000000000004,
            0.9660000000000004,
            0.9670000000000004,
            0.9680000000000004,
            0.9690000000000004,
            0.9700000000000004,
            0.9710000000000004,
            0.9720000000000004,
            0.9730000000000004,
            0.9740000000000004,
            0.9750000000000004,
            0.9760000000000004,
            0.9770000000000004,
            0.9780000000000004,
            0.9790000000000004,
            0.9800000000000004,
            0.9810000000000004,
            0.9820000000000004,
            0.9830000000000004,
            0.9840000000000004,
            0.9850000000000004,
            0.9860000000000004,
            0.9870000000000004,
            0.9880000000000004,
            0.9890000000000004,
            0.9900000000000004,
            0.9910000000000004,
            0.9920000000000004,
            0.9930000000000004,
            0.9940000000000004,
            0.9950000000000004,
            0.9960000000000004,
            0.9970000000000004,
            0.9980000000000004,
            0.9990000000000004,
            1.0000000000000004,
            1.0010000000000003,
            1.0020000000000004,
            1.0030000000000006,
            1.0040000000000004,
            1.0050000000000003,
            1.0060000000000004,
            1.0070000000000006,
            1.0080000000000005,
            1.0090000000000003,
            1.0100000000000005,
            1.0110000000000006,
            1.0120000000000005,
            1.0130000000000003,
            1.0140000000000005,
            1.0150000000000006,
            1.0160000000000005,
            1.0170000000000003,
            1.0180000000000005,
            1.0190000000000006,
            1.0200000000000005,
            1.0210000000000004,
            1.0220000000000005,
            1.0230000000000006,
            1.0240000000000005,
            1.0250000000000004,
            1.0260000000000005,
            1.0270000000000006,
            1.0280000000000005,
            1.0290000000000004,
            1.0300000000000005,
            1.0310000000000006,
            1.0320000000000005,
            1.0330000000000004,
            1.0340000000000005,
            1.0350000000000006,
            1.0360000000000005,
            1.0370000000000004,
            1.0380000000000005,
            1.0390000000000006,
            1.0400000000000005,
            1.0410000000000004,
            1.0420000000000005,
            1.0430000000000006,
            1.0440000000000005,
            1.0450000000000004,
            1.0460000000000005,
            1.0470000000000006,
            1.0480000000000005,
            1.0490000000000004,
            1.0500000000000005,
            1.0510000000000006,
            1.0520000000000005,
            1.0530000000000004,
            1.0540000000000005,
            1.0550000000000006,
            1.0560000000000005,
            1.0570000000000004,
            1.0580000000000005,
            1.0590000000000006,
            1.0600000000000005,
            1.0610000000000004,
            1.0620000000000005,
            1.0630000000000006,
            1.0640000000000005,
            1.0650000000000004,
            1.0660000000000005,
            1.0670000000000006,
            1.0680000000000005,
            1.0690000000000004,
            1.0700000000000005,
            1.0710000000000006,
            1.0720000000000005,
            1.0730000000000004,
            1.0740000000000005,
            1.0750000000000006,
            1.0760000000000005,
            1.0770000000000004,
            1.0780000000000005,
            1.0790000000000006,
            1.0800000000000005,
            1.0810000000000004,
            1.0820000000000005,
            1.0830000000000006,
            1.0840000000000005,
            1.0850000000000004,
            1.0860000000000005,
            1.0870000000000006,
            1.0880000000000005,
            1.0890000000000004,
            1.0900000000000005,
            1.0910000000000006,
            1.0920000000000005,
            1.0930000000000004,
            1.0940000000000005,
            1.0950000000000006,
            1.0960000000000005,
            1.0970000000000004,
            1.0980000000000005,
            1.0990000000000006,
            1.1000000000000005,
            1.1010000000000004,
            1.1020000000000005,
            1.1030000000000006,
            1.1040000000000005,
            1.1050000000000004,
            1.1060000000000005,
            1.1070000000000007,
            1.1080000000000005,
            1.1090000000000004,
            1.1100000000000005,
            1.1110000000000007,
            1.1120000000000005,
            1.1130000000000004,
            1.1140000000000005,
            1.1150000000000007,
            1.1160000000000005,
            1.1170000000000004,
            1.1180000000000005,
            1.1190000000000007,
            1.1200000000000006,
            1.1210000000000004,
            1.1220000000000006,
            1.1230000000000007,
            1.1240000000000006,
            1.1250000000000004,
            1.1260000000000006,
            1.1270000000000007,
            1.1280000000000006,
            1.1290000000000004,
            1.1300000000000006,
            1.1310000000000007,
            1.1320000000000006,
            1.1330000000000005,
            1.1340000000000006,
            1.1350000000000007,
            1.1360000000000006,
            1.1370000000000005,
            1.1380000000000006,
            1.1390000000000007,
            1.1400000000000006,
            1.1410000000000005,
            1.1420000000000006,
            1.1430000000000007,
            1.1440000000000006,
            1.1450000000000005,
            1.1460000000000006,
            1.1470000000000007,
            1.1480000000000006,
            1.1490000000000005,
            1.1500000000000006,
            1.1510000000000007,
            1.1520000000000006,
            1.1530000000000005,
            1.1540000000000006,
            1.1550000000000007,
            1.1560000000000006,
            1.1570000000000005,
            1.1580000000000006,
            1.1590000000000007,
            1.1600000000000006,
            1.1610000000000005,
            1.1620000000000006,
            1.1630000000000007,
            1.1640000000000006,
            1.1650000000000005,
            1.1660000000000006,
            1.1670000000000007,
            1.1680000000000006,
            1.1690000000000005,
            1.1700000000000006,
            1.1710000000000007,
            1.1720000000000006,
            1.1730000000000005,
            1.1740000000000006,
            1.1750000000000007,
            1.1760000000000006,
            1.1770000000000005,
            1.1780000000000006,
            1.1790000000000007,
            1.1800000000000006,
            1.1810000000000005,
            1.1820000000000006,
            1.1830000000000007,
            1.1840000000000006,
            1.1850000000000005,
            1.1860000000000006,
            1.1870000000000007,
            1.1880000000000006,
            1.1890000000000005,
            1.1900000000000006,
            1.1910000000000007,
            1.1920000000000006,
            1.1930000000000005,
            1.1940000000000006,
            1.1950000000000007,
            1.1960000000000006,
            1.1970000000000005,
            1.1980000000000006,
            1.1990000000000007,
            1.2000000000000006,
            1.2010000000000005,
            1.2020000000000006,
            1.2030000000000007,
            1.2040000000000006,
            1.2050000000000005,
            1.2060000000000006,
            1.2070000000000007,
            1.2080000000000006,
            1.2090000000000005,
            1.2100000000000006,
            1.2110000000000007,
            1.2120000000000006,
            1.2130000000000005,
            1.2140000000000006,
            1.2150000000000007,
            1.2160000000000006,
            1.2170000000000005,
            1.2180000000000006,
            1.2190000000000007,
            1.2200000000000006,
            1.2210000000000005,
            1.2220000000000006,
            1.2230000000000008,
            1.2240000000000006,
            1.2250000000000005,
            1.2260000000000006,
            1.2270000000000008,
            1.2280000000000006,
            1.2290000000000005,
            1.2300000000000006,
            1.2310000000000008,
            1.2320000000000007,
            1.2330000000000005,
            1.2340000000000007,
            1.2350000000000008,
            1.2360000000000007,
            1.2370000000000005,
            1.2380000000000007,
            1.2390000000000008,
            1.2400000000000007,
            1.2410000000000005,
            1.2420000000000007,
            1.2430000000000008,
            1.2440000000000007,
            1.2450000000000006,
            1.2460000000000007,
            1.2470000000000008,
            1.2480000000000007,
            1.2490000000000006,
            1.2500000000000007,
            1.2510000000000008,
            1.2520000000000007,
            1.2530000000000006,
            1.2540000000000007,
            1.2550000000000008,
            1.2560000000000007,
            1.2570000000000006,
            1.2580000000000007,
            1.2590000000000008,
            1.2600000000000007,
            1.2610000000000006,
            1.2620000000000007,
            1.2630000000000008,
            1.2640000000000007,
            1.2650000000000006,
            1.2660000000000007,
            1.2670000000000008,
            1.2680000000000007,
            1.2690000000000006,
            1.2700000000000007,
            1.2710000000000008,
            1.2720000000000007,
            1.2730000000000006,
            1.2740000000000007,
            1.2750000000000008,
            1.2760000000000007,
            1.2770000000000006,
            1.2780000000000007,
            1.2790000000000008,
            1.2800000000000007,
            1.2810000000000006,
            1.2820000000000007,
            1.2830000000000008,
            1.2840000000000007,
            1.2850000000000006,
            1.2860000000000007,
            1.2870000000000008,
            1.2880000000000007,
            1.2890000000000006,
            1.2900000000000007,
            1.2910000000000008,
            1.2920000000000007,
            1.2930000000000006,
            1.2940000000000007,
            1.2950000000000008,
            1.2960000000000007,
            1.2970000000000006,
            1.2980000000000007,
            1.2990000000000008,
            1.3000000000000007,
            1.3010000000000006,
            1.3020000000000007,
            1.3030000000000008,
            1.3040000000000007,
            1.3050000000000006,
            1.3060000000000007,
            1.3070000000000008,
            1.3080000000000007,
            1.3090000000000006,
            1.3100000000000007,
            1.3110000000000008,
            1.3120000000000007,
            1.3130000000000006,
            1.3140000000000007,
            1.3150000000000008,
            1.3160000000000007,
            1.3170000000000006,
            1.3180000000000007,
            1.3190000000000008,
            1.3200000000000007,
            1.3210000000000006,
            1.3220000000000007,
            1.3230000000000008,
            1.3240000000000007,
            1.3250000000000006,
            1.3260000000000007,
            1.3270000000000008,
            1.3280000000000007,
            1.3290000000000006,
            1.3300000000000007,
            1.3310000000000008,
            1.3320000000000007,
            1.3330000000000006,
            1.3340000000000007,
            1.3350000000000009,
            1.3360000000000007,
            1.3370000000000006,
            1.3380000000000007,
            1.3390000000000009,
            1.3400000000000007,
            1.3410000000000006,
            1.3420000000000007,
            1.3430000000000009,
            1.3440000000000007,
            1.3450000000000006,
            1.3460000000000008,
            1.3470000000000009,
            1.3480000000000008,
            1.3490000000000006,
            1.3500000000000008,
            1.3510000000000009,
            1.3520000000000008,
            1.3530000000000006,
            1.3540000000000008,
            1.3550000000000009,
            1.3560000000000008,
            1.3570000000000007,
            1.3580000000000008,
            1.3590000000000009,
            1.3600000000000008,
            1.3610000000000007,
            1.3620000000000008,
            1.3630000000000009,
            1.3640000000000008,
            1.3650000000000007,
            1.3660000000000008,
            1.3670000000000009,
            1.3680000000000008,
            1.3690000000000007,
            1.3700000000000008,
            1.3710000000000009,
            1.3720000000000008,
            1.3730000000000007,
            1.3740000000000008,
            1.3750000000000009,
            1.3760000000000008,
            1.3770000000000007,
            1.3780000000000008,
            1.379000000000001,
            1.3800000000000008,
            1.3810000000000007,
            1.3820000000000008,
            1.383000000000001,
            1.3840000000000008,
            1.3850000000000007,
            1.3860000000000008,
            1.387000000000001,
            1.3880000000000008,
            1.3890000000000007,
            1.3900000000000008,
            1.391000000000001,
            1.3920000000000008,
            1.3930000000000007,
            1.3940000000000008,
            1.395000000000001,
            1.3960000000000008,
            1.3970000000000007,
            1.3980000000000008,
            1.399000000000001
        ],
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            1.002524812660515,
            1.0053477010467577,
            1.0081666528902853,
            1.010981701120253,
            1.0137928782547256,
            1.016600216407611,
            1.0194037472954478,
            1.0222035022440497,
            1.0249995121950064,
            1.0277918077120487,
            1.0305804189872818,
            1.0333653758472852,
            1.03614670775909,
            1.0389244438360286,
            1.041698612843466,
            1.044469243204414,
            1.0472363630050292,
            1.0500000000000007,
            1.0527601816178276,
            1.0555169349659914,
            1.0582702868360243,
            1.0610202637084747,
            1.0637668917577765,
            1.0665101968570208,
            1.0692502045826324,
            1.0719869402189568,
            1.0747204287627556,
            1.0774506949276152,
            1.0801777631482705,
            1.0829016575848434,
            1.0856224021270018,
            1.0883400203980378,
            1.091054535758869,
            1.0937659713119627,
            1.0964743499051863,
            1.0991796941355865,
            1.1018820263530944,
            1.1045813686641657,
            1.1072777429353493,
            1.109971170796792,
            1.112661673645678,
            1.1153492726496042,
            1.1180339887498953,
            1.1207158426648574,
            1.123394854892972,
            1.1260710457160334,
            1.12874443520223,
            1.131415043209167,
            1.134082889386839,
            1.1367479931805473,
            1.1394103738337655,
            1.1420700503909564,
            1.1447270417003355,
            1.1473813664165902,
            1.1500330430035484,
            1.1526820897368022,
            1.1553285247062852,
            1.1579723658188055,
            1.1606136308005355,
            1.163252337199458,
            1.1658885023877719,
            1.168522143564255,
            1.1711532777565887,
            1.1737819218236416,
            1.1764080924577158,
            1.1790318061867548,
            1.1816530793765154,
            1.1842719282327019,
            1.1868883688030654,
            1.1895024169794703,
            1.1921140884999226,
            1.1947233989505694,
            1.1973303637676618,
            1.1999349982394887,
            1.2025373175082765,
            1.2051373365720612,
            1.2077350702865268,
            1.210330533366816,
            1.212923740389313,
            1.2155147057933942,
            1.2181034438831546,
            1.220689968829105,
            1.223274294669843,
            1.2258564353136958,
            1.2284364045403415,
            1.2310142160023994,
            1.2335898832269994,
            1.2361634196173261,
            1.238734838454139,
            1.241304152897267,
            1.2438713759870839,
            1.246436520645958,
            1.2489995996796803,
            1.251560625778872,
            1.2541196115203692,
            1.2566765693685873,
            1.2592315116768646,
            1.261784450688786,
            1.2643353985394863,
            1.2668843672569339,
            1.2694313687631962,
            1.2719764148756854,
            1.2745195173083863,
            1.277060687673065,
            1.2795999374804619,
            1.282137278141464,
            1.2846727209682633,
            1.2872062771754968,
            1.2897379578813681,
            1.2922677741087572,
            1.2947957367863094,
            1.2973218567495122,
            1.2998461447417544,
            1.302368611415371,
            1.3048892673326737,
            1.3074081229669647,
            1.3099251887035388,
            1.3124404748406695,
            1.314953991590581,
            1.3174657490804085,
            1.3199757573531425,
            1.3224840263685613,
            1.3249905660041517,
            1.3274953860560126,
            1.3299984962397522,
            1.3324999061913672,
            1.3349996254681131,
            1.3374976635493618,
            1.3399940298374475,
            1.3424887336584996,
            1.3449817842632674,
            1.3474731908279296,
            1.3499629624548972,
            1.3524511081736013,
            1.3549376369412733,
            1.357422557643714,
            1.3599058790960505,
            1.362387610043486,
            1.3648677591620377,
            1.3673463350592643,
            1.3698233462749867,
            1.3722988012819957,
            1.3747727084867527,
            1.3772450762300812,
            1.379715912787847,
            1.3821852263716328,
            1.3846530251294011,
            1.3871193171461502,
            1.389584110444561,
            1.3920474129856362,
            1.3945092326693296,
            1.3969695773351696,
            1.399428454762873,
            1.4018858726729513,
            1.40434183872731,
            1.4067963605298395,
            1.4092494456269984,
            1.4117011015083902,
            1.4141513356073323,
            1.4166001553014183,
            1.4190475679130712,
            1.4214935807100932,
            1.4239382009062058,
            1.4263814356615843,
            1.4288232920833852,
            1.4312637772262675,
            1.4337028980929076,
            1.436140661634508,
            1.4385770747512983,
            1.4410121442930321,
            1.443445877059477,
            1.4458782798008976,
            1.4483093592185348,
            1.450739121965077,
            1.4531675746451276,
            1.4555947238156652,
            1.458020575986499,
            1.4604451376207195,
            1.462868415135142,
            1.4652904149007466,
            1.4677111432431118,
            1.4701306064428434,
            1.472548810735998,
            1.474965762314503,
            1.4773814673265677,
            1.479795931877096,
            1.4822091620280866,
            1.4846211637990354,
            1.4870319431673291,
            1.4894415060686348,
            1.4918498583972861,
            1.494257006006665,
            1.4966629547095773,
            1.499067710278626,
            1.5014712784465785,
            1.503873664906731,
            1.5062748753132684,
            1.50867491528162,
            1.5110737903888092,
            1.513471506173804,
            1.5158680681378582,
            1.5182634817448528,
            1.5206577524216296,
            1.5230508855583265,
            1.5254428865087026,
            1.527833760590465,
            1.5302235130855892,
            1.5326121492406364,
            1.5349996742670673,
            1.537386093341553,
            1.5397714116062822,
            1.5421556341692633,
            1.5445387661046268,
            1.5469208124529201,
            1.5493017782214036,
            1.551681668384338,
            1.5540604878832749,
            1.556438241627339,
            1.558814934493509,
            1.561190571326897,
            1.563565156941022,
            1.5659386961180832,
            1.5683111936092284,
            1.57068265413482,
            1.573053082384699,
            1.5754224830184451,
            1.5777908606656341,
            1.5801582199260942,
            1.5825245653701565,
            1.584889901538906,
            1.5872542329444275,
            1.5896175640700512,
            1.591979899370593,
            1.5943412432725947,
            1.5967016001745606,
            1.599060974447192,
            1.6014193704336173,
            1.6037767924496236,
            1.6061332447838825,
            1.6084887316981749,
            1.610843257427613,
            1.613196826180861,
            1.6155494421403522,
            1.6179011094625046,
            1.6202518322779342,
            1.6226016146916664,
            1.6249504607833445,
            1.6272983746074359,
            1.6296453601934389,
            1.6319914215460825,
            1.634336562645529,
            1.6366807874475715,
            1.6390240998838312,
            1.6413665038619507,
            1.6437080032657878,
            1.6460486019556053,
            1.6483883037682605,
            1.650727112517391,
            1.6530650319936004,
            1.6554020659646416,
            1.657738218175597,
            1.6600734923490597,
            1.6624078921853094,
            1.66474142136249,
            1.6670740835367825,
            1.6694058823425786,
            1.6717368213926507,
            1.6740669042783216,
            1.6763961345696319,
            1.6787245158155055,
            1.6810520515439142,
            1.683378745262041,
            1.685704600456439,
            1.6880296205931942,
            1.6903538091180803,
            1.6926771694567169,
            1.6949997050147247,
            1.6973214191778774,
            1.699642315312255,
            1.7019623967643949,
            1.7042816668614387,
            1.7066001289112818,
            1.7089177862027194,
            1.711234642005591,
            1.713550699570924,
            1.7158659621310761,
            1.7181804328998755,
            1.720494115072761,
            1.7228070118269208,
            1.725119126321427,
            1.7274304616973744,
            1.729741021078012,
            1.7320508075688783,
            1.7343598242579312,
            1.7366680742156813,
            1.7389755604953177,
            1.7412822861328383,
            1.7435882541471774,
            1.7458934675403317,
            1.748197929297482,
            1.7505016423871198,
            1.7528046097611687,
            1.7551068343551066,
            1.757408319088084,
            1.7597090668630435,
            1.7620090805668407,
            1.7643083630703573,
            1.766606917228619,
            1.768904745880909,
            1.7712018518508845,
            1.773498237946687,
            1.775793906961054,
            1.7780888616714305,
            1.7803831048400798,
            1.782676639214191,
            1.7849694675259868,
            1.7872615924928292,
            1.789553016817329,
            1.7918437431874477,
            1.794133774276602,
            1.7964231127437669,
            1.7987117612335788,
            1.8009997223764374,
            1.8032869987886022,
            1.805573593072297,
            1.8078595078158046,
            1.8101447455935682,
            1.8124293089662848,
            1.8147132004810027,
            1.8169964226712179,
            1.8192789780569674,
            1.8215608691449223,
            1.8238420984284807,
            1.8261226683878613,
            1.8284025814901936,
            1.8306818401896068,
            1.8329604469273209,
            1.8352384041317364,
            1.8375157142185217,
            1.8397923795906985,
            1.8420684026387306,
            1.8443437857406095,
            1.8466185312619399,
            1.848892641556022,
            1.8511661189639368,
            1.8534389658146295,
            1.8557111844249914,
            1.85798277709994,
            1.860253746132501,
            1.8625240938038905,
            1.8647938223835911,
            1.8670629341294325,
            1.8693314312876688,
            1.8715993160930582,
            1.8738665907689382,
            1.876133257527302,
            1.8783993185688725,
            1.8806647760831816,
            1.8829296322486415,
            1.8851938892326183,
            1.8874575491915053,
            1.8897206142707983,
            1.8919830866051643,
            1.8942449683185132,
            1.89650626152407,
            1.898766968324445,
            1.9010270908117024,
            1.9032866310674295,
            1.905545591162805,
            1.9078039731586691,
            1.910061779105588,
            1.9123190110439225,
            1.9145756710038924,
            1.9168317610056453,
            1.9190872830593206,
            1.9213422391651118,
            1.9235966313133335,
            1.925850461484485,
            1.9281037316493128,
            1.9303564437688718,
            1.9326085997945899,
            1.934860201668328,
            1.9371112513224438,
            1.9393617506798482,
            1.9416117016540677,
            1.943861106149306,
            1.946109966060501,
            1.9483582832733832,
            1.9506060596645354,
            1.9528532971014498,
            1.9550999974425873,
            1.9573461625374307,
            1.9595917942265435,
            1.961836894341628,
            1.9640814647055769,
            1.9663255071325312,
            1.9685690234279327,
            1.9708120153885818,
            1.973054484802689,
            1.975296433449928,
            1.9775378631014893,
            1.9797787755201346,
            1.9820191724602478,
            1.984259055667885,
            1.9864984268808281,
            1.9887372878286371,
            1.9909756402326988,
            1.993213485806276,
            1.9954508262545596,
            1.9976876632747183,
            1.9999239985559463,
            2.002159833779513,
            2.004395170618809,
            2.0066300107394,
            2.008864355799068,
            2.0110982074478625,
            2.013331567328145,
            2.0155644370746386,
            2.017796818314472,
            2.0200287126672247,
            2.022260121744976,
            2.0244910471523463,
            2.026721490486546,
            2.0289514533374144,
            2.03118093728747,
            2.033409943911951,
            2.0356384747788603,
            2.0378665314490068,
            2.0400941154760495,
            2.042321228406541,
            2.04454787177997,
            2.0467740471287996,
            2.048999755978513,
            2.051224999847653,
            2.053449780247865,
            2.0556740986839346,
            2.057897956653829,
            2.0601213556487403,
            2.062344297153122,
            2.0645667826447287,
            2.066788813594656,
            2.0690103914673807,
            2.071231517720799,
            2.0734521938062636,
            2.0756724211686213,
            2.0778922012462546,
            2.0801115354711164,
            2.0823304252687675,
            2.0845488720584138,
            2.0867668772529444,
            2.0889844422589667,
            2.091201568476843,
            2.0934182573007254,
            2.095634510118595,
            2.0978503283122953,
            2.1000657132575653,
            2.102280666324077,
            2.104495188875471,
            2.106709282269389,
            2.108922947857509,
            2.1111361869855783,
            2.113349000993448,
            2.1155613912151083,
            2.1177733589787193,
            2.1199849056066427,
            2.12219603241548,
            2.1244067407161005,
            2.1266170318136752,
            2.128826907007708,
            2.13103636759207,
            2.133245414855029,
            2.1354540500792814,
            2.137662274541983,
            2.139870089514783,
            2.1420774962638505,
            2.1442844960499077,
            2.14649109012826,
            2.148697279748826,
            2.150903066156168,
            2.153108450589521,
            2.1553134342828204,
            2.157518018464737,
            2.159722204358701,
            2.161925993182932,
            2.164129386150469,
            2.166332384469199,
            2.168534989341884,
            2.170737201966191,
            2.1729390235347164,
            2.175140455235019,
            2.1773414982496444,
            2.1795421537561523,
            2.1817424229271443,
            2.183942306930292,
            2.1861418069283625,
            2.1883409240792457,
            2.19053965953598,
            2.1927380144467796,
            2.1949359899550616,
            2.197133587199469,
            2.1993308073138986,
            2.2015276514275275,
            2.203724120664836,
            2.2059202161456355,
            2.20811593898509,
            2.2103112902937463,
            2.2125062711775545,
            2.214700882737894,
            2.216895126071598,
            2.219089002270978,
            2.221282512423849,
            2.22347565761355,
            2.2256684389189703,
            2.227860857414575,
            2.2300529141704253,
            2.2322446102522027,
            2.2344359467212316,
            2.236626924634505,
            2.2388175450447063,
            2.2410078090002292,
            2.2431977175452027,
            2.2453872717195145,
            2.247576472558833,
            2.2497653210946265,
            2.251953818354188,
            2.254141965360657,
            2.2563297631330412,
            2.2585172126862365,
            2.2607043150310497,
            2.262891071174219,
            2.2650774821184387,
            2.2672635488623745,
            2.2694492724006867,
            2.2716346537240546,
            2.2738196938191924,
            2.2760043936688716,
            2.27818875425194,
            2.280372776543345,
            2.282556461514152,
            2.2847398101315624,
            2.286922823358936,
            2.2891055021558104,
            2.2912878474779217,
            2.293469860277219,
            2.2956515415018903,
            2.297832892096378,
            2.300013913001399,
            2.302194605153962,
            2.304374969487389,
            2.3065550069313336,
            2.3087347184117983,
            2.3109141048511534,
            2.313093167168155,
            2.3152719062779656,
            2.317450323092171,
            2.3196284185187954,
            2.321806193462324,
            2.323983648823719,
            2.326160785500436,
            2.3283376043864448,
            2.330514106372241,
            2.3326902923448722,
            2.3348661631879475,
            2.3370417197816575,
            2.339216963002792,
            2.3413918937247575,
            2.3435665128175915,
            2.3457408211479818,
            2.3479148195792807,
            2.350088508971525,
            2.35226189018145,
            2.354434964062505,
            2.3566077314648712,
            2.3587801932354795,
            2.360952350218023,
            2.3631242032529753,
            2.3652957531776035,
            2.3674670008259895,
            2.369637947029041,
            2.371808592614507,
            2.373978938406996,
            2.37614898522799,
            2.3783187338958602,
            2.380488185225881,
            2.382657340030246,
            2.3848261991180837,
            2.386994763295472,
            2.389163033365452,
            2.391331010128043,
            2.3934986943802596,
            2.3956660869161226,
            2.397833188526677,
            2.4000000000000017,
            2.40216652212123,
            2.40433275567256,
            2.406498701433269,
            2.408664360179726,
            2.4108297326854102,
            2.4129948197209226,
            2.4151596220539977,
            2.4173241404495194,
            2.4194883756695353,
            2.4216523284732694,
            2.4238159996171342,
            2.4259793898547466,
            2.4281424999369388,
            2.4303053306117746,
            2.4324678826245596,
            2.434630156717855,
            2.4367921536314925,
            2.4389538741025847,
            2.44111531886554,
            2.443276488652074,
            2.445437384191222,
            2.4475980062093545,
            2.449758355430186,
            2.4519184325747885,
            2.4540782383616064,
            2.456237773506467,
            2.458397038722592,
            2.4605560347206095,
            2.4627147622085688,
            2.464873221891951,
            2.4670314144736807,
            2.469189340654136,
            2.471347001131166,
            2.4735043966000965,
            2.4756615277537453,
            2.477818395282432,
            2.479974999873992,
            2.482131342213785,
            2.4842874229847096,
            2.4864432428672103,
            2.4885988025392938,
            2.4907541026765383,
            2.4929091439521036,
            2.4950639270367416,
            2.4972184525988124,
            2.4993727213042893,
            2.5015267338167724,
            2.5036804907974997,
            2.5058339929053575,
            2.507987240796892,
            2.5101402351263182,
            2.512292976545532,
            2.5144454657041195,
            2.5165977032493707,
            2.5187496898262856,
            2.5209014260775864,
            2.5230529126437293,
            2.5252041501629146,
            2.527355139271094,
            2.529505880601982,
            2.5316563747870697,
            2.5338066224556304,
            2.5359566242347302,
            2.5381063807492406,
            2.540255892621845,
            2.5424051604730526,
            2.5445541849212034,
            2.546702966582481,
            2.548851506070922,
            2.550999803998426,
            2.553147860974763,
            2.5552956776075852,
            2.5574432545024353,
            2.5595905922627566,
            2.5617376914899017,
            2.5638845527831413,
            2.566031176739676,
            2.568177563954644,
            2.5703237150211273,
            2.5724696305301658,
            2.574615311070764,
            2.5767607572299003,
            2.5789059695925345,
            2.5810509487416184,
            2.5831956952581057,
            2.5853402097209583,
            2.5874844927071563,
            2.5896285447917062,
            2.59177236654765,
            2.5939159585460763,
            2.596059321356122,
            2.5982024555449885,
            2.6003453616779457,
            2.602488040318343,
            2.604630492027614,
            2.6067727173652884,
            2.6089147168889992,
            2.6110564911544922,
            2.6131980407156306
        ],
        [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            1.7335097346135675,
            1.7351437980755373,
            1.7367786272291588,
            1.73841421991423,
            1.7400505739776648,
            1.741687687273468,
            1.7433255576627107,
            1.7449641830135085,
            1.7466035612009958,
            1.7482436901073033,
            1.7498845676215335,
            1.751526191639737,
            1.7531685600648903,
            1.7548116708068708,
            1.7564555217824336,
            1.7581001109151895,
            1.7597454361355795,
            1.761391495380854,
            1.7630382865950476,
            1.764685807728957,
            1.7663340567401178,
            1.7679830315927811,
            1.769632730257892,
            1.7712831507130646,
            1.772934290942561,
            1.7745861489372674,
            1.7762387226946723,
            1.7778920102188438,
            1.779546009520406,
            1.7812007186165184,
            1.7828561355308514,
            1.7845122582935655,
            1.7861690849412888,
            1.7878266135170942,
            1.7894848420704772,
            1.7911437686573353,
            1.7928033913399433,
            1.794463708186934,
            1.7961247172732748,
            1.7977864166802466,
            1.7994488044954213,
            1.8011118788126408,
            1.802775637731995,
            1.8044400793597999,
            1.8061052018085773,
            1.8077710031970313,
            1.8094374816500296,
            1.8111046352985798,
            1.812772462279809,
            1.8144409607369432,
            1.8161101288192854,
            1.8177799646821948,
            1.8194504664870659,
            1.821121632401307,
            1.8227934605983207,
            1.824465949257481,
            1.8261390965641149,
            1.8278129007094794,
            1.829487359890743,
            1.8311624723109639,
            1.8328382361790692,
            1.8345146497098357,
            1.8361917111238688,
            1.8378694186475821,
            1.8395477705131773,
            1.8412267649586245,
            1.8429064002276407,
            1.8445866745696722,
            1.8462675862398716,
            1.8479491334990803,
            1.8496313146138075,
            1.8513141278562106,
            1.8529975715040756,
            1.8546816438407971,
            1.8563663431553594,
            1.858051667742316,
            1.8597376159017707,
            1.8614241859393579,
            1.8631113761662241,
            1.864799184899007,
            1.866487610459818,
            1.8681766511762214,
            1.8698663053812168,
            1.8715565714132185,
            1.8732474476160381,
            1.8749389323388648,
            1.8766310239362456,
            1.8783237207680687,
            1.8800170211995426,
            1.8817109236011789,
            1.8834054263487725,
            1.885100527823384,
            1.8867962264113212,
            1.8884925205041194,
            1.8901894084985245,
            1.891886888796474,
            1.8935849598050787,
            1.895283619936605,
            1.8969828676084561,
            1.8986827012431544,
            1.9003831192683232,
            1.9020841201166687,
            1.9037857022259628,
            1.905487864039024,
            1.907190604003701,
            1.9088939205728541,
            1.9105978122043377,
            1.912302277360983,
            1.9140073145105798,
            1.9157129221258602,
            1.9174190986844795,
            1.9191258426690008,
            1.9208331525668756,
            1.9225410268704286,
            1.924249464076839,
            1.925958462688124,
            1.9276680212111217,
            1.9293781381574744,
            1.9310888120436103,
            1.9328000413907285,
            1.934511824724781,
            1.936224160576456,
            1.9379370474811617,
            1.9396504839790085,
            1.9413644686147942,
            1.9430789999379856,
            1.9447940765027032,
            1.9465096968677043,
            1.9482258595963666,
            1.9499425632566725,
            1.9516598064211914,
            1.953377587667065,
            1.9550959055759904,
            1.9568147587342042,
            1.9585341457324663,
            1.9602540651660443,
            1.9619745156346966,
            1.9636954957426576,
            1.9654170040986219,
            1.967139039315727,
            1.9688616000115402,
            1.97058468480804,
            1.9723082923316024,
            1.9740324212129856,
            1.9757570700873126,
            1.977482237594058,
            1.9792079223770307,
            1.98093412308436,
            1.9826608383684794,
            1.9843880668861125,
            1.9861158072982559,
            1.9878440582701657,
            1.9895728184713426,
            1.9913020865755156,
            1.9930318612606277,
            1.9947621412088214,
            1.9964929251064234,
            1.9982242116439293,
            1.99995599951599,
            2.0016882874213966,
            2.0034210740630645,
            2.005154358148021,
            2.0068881383873896,
            2.008622413496375,
            2.0103571821942494,
            2.012092443204338,
            2.013828195254005,
            2.0155644370746377,
            2.0173011674016355,
            2.0190383849743925,
            2.0207760885362838,
            2.0225142768346536,
            2.0242529486208,
            2.025992102649959,
            2.0277317376812944,
            2.029471852477881,
            2.0312124458066916,
            2.032953516438584,
            2.0346950631482845,
            2.03643708471438,
            2.038179579919297,
            2.039922547549294,
            2.041665986394445,
            2.0434098952486264,
            2.045154272909504,
            2.04689911817852,
            2.048644429860878,
            2.0503902067655324,
            2.052136447705172,
            2.0538831514962097,
            2.0556303169587675,
            2.0573779429166636,
            2.0591260281974004,
            2.060874571632151,
            2.0626235720557453,
            2.064373028306658,
            2.066122939226996,
            2.067873303662486,
            2.069624120462458,
            2.0713753884798387,
            2.073127106571134,
            2.074879273596419,
            2.0766318884193224,
            2.078384949907019,
            2.0801384569302117,
            2.0818924083631227,
            2.083646803083479,
            2.085401639972502,
            2.0871569179148945,
            2.088912635798827,
            2.0906687925159266,
            2.0924253869612657,
            2.094182418033349,
            2.0959398846340997,
            2.0976977856688515,
            2.099456120046333,
            2.1012148866786573,
            2.1029740844813096,
            2.104733712373136,
            2.1064937692763306,
            2.108254254116425,
            2.110015165822275,
            2.111776503326051,
            2.1135382655632244,
            2.115300451472557,
            2.117063059996089,
            2.1188260900791276,
            2.120589540670236,
            2.122353410721222,
            2.1241176991871242,
            2.1258824050262053,
            2.127647527199936,
            2.129413064672987,
            2.131179016413216,
            2.1329453813916572,
            2.134712158582511,
            2.1364793469631302,
            2.138246945514012,
            2.140014953218786,
            2.1417833690642016,
            2.14355219204012,
            2.1453214211394998,
            2.1470910553583895,
            2.1488610936959147,
            2.150631535154268,
            2.152402378738697,
            2.1541736234574973,
            2.1559452683219957,
            2.1577173123465463,
            2.1594897545485146,
            2.16126259394827,
            2.1630358295691736,
            2.16480946043757,
            2.166583485582774,
            2.1683579040370624,
            2.1701327148356624,
            2.171907917016742,
            2.1736835096213993,
            2.175459491693652,
            2.1772358622804293,
            2.179012620431558,
            2.180789765199755,
            2.182567295640619,
            2.184345210812614,
            2.186123509777067,
            2.1879021915981536,
            2.1896812553428875,
            2.1914607000811133,
            2.1932405248854954,
            2.1950207288315076,
            2.1968013109974245,
            2.198582270464311,
            2.2003636063160115,
            2.2021453176391432,
            2.203927403523084,
            2.2057098630599636,
            2.2074926953446536,
            2.2092758994747586,
            2.211059474550606,
            2.2128434196752385,
            2.214627733954401,
            2.2164124164965338,
            2.2181974664127635,
            2.2199828828168933,
            2.2217686648253916,
            2.223554811557386,
            2.2253413221346525,
            2.2271281956816056,
            2.22891543132529,
            2.2307030281953724,
            2.23249098542413,
            2.2342793021464447,
            2.2360679774997907,
            2.2378570106242273,
            2.239646400662391,
            2.2414361467594843,
            2.243226248063267,
            2.2450167037240507,
            2.246807512894686,
            2.248598674730554,
            2.250390188389561,
            2.252182053032126,
            2.2539742678211754,
            2.2557668319221302,
            2.2575597445029008,
            2.259353004733878,
            2.261146611787923,
            2.2629405648403593,
            2.264734863068965,
            2.2665295056539643,
            2.268324491778018,
            2.2701198206262165,
            2.271915491386069,
            2.2737115032474993,
            2.2755078554028336,
            2.277304547046794,
            2.27910157737649,
            2.2808989455914093,
            2.282696650893413,
            2.2844946924867227,
            2.2862930695779147,
            2.288091781375914,
            2.2898908270919827,
            2.2916902059397133,
            2.293489917135021,
            2.2952899598961354,
            2.2970903334435944,
            2.2988910370002325,
            2.3006920697911757,
            2.302493431043833,
            2.30429511998789,
            2.306097135855297,
            2.307899477880266,
            2.30970214529926,
            2.311505137350987,
            2.3133084532763903,
            2.3151120923186426,
            2.316916053723139,
            2.3187203367374867,
            2.3205249406115,
            2.32232986459719,
            2.324135107948762,
            2.3259406699226024,
            2.3277465497772742,
            2.3295527467735098,
            2.331359260174202,
            2.3331660892443993,
            2.334973233251295,
            2.336780691464221,
            2.338588463154645,
            2.3403965475961557,
            2.342204944064461,
            2.3440136518373786,
            2.3458226701948304,
            2.347631998418833,
            2.349441635793493,
            2.351251581604998,
            2.3530618351416104,
            2.3548723956936612,
            2.356683262553542,
            2.3584944350156953,
            2.3603059123766146,
            2.362117693934831,
            2.3639297789909084,
            2.3657421668474368,
            2.367554856809025,
            2.369367848182296,
            2.3711811402758762,
            2.3729947324003913,
            2.374808623868459,
            2.3766228139946826,
            2.378437302095644,
            2.3802520874898954,
            2.382067169497956,
            2.3838825474423033,
            2.3856982206473654,
            2.387514188439517,
            2.3893304501470705,
            2.391147005100273,
            2.392963852631294,
            2.394780992074224,
            2.3965984227650665,
            2.3984161440417306,
            2.4002341552440267,
            2.402052455713656,
            2.4038710447942093,
            2.4056899218311583,
            2.4075090861718476,
            2.409328537165491,
            2.411148274163164,
            2.412968296517798,
            2.4147886035841744,
            2.4166091947189154,
            2.4184300692804834,
            2.4202512266291705,
            2.422072666127093,
            2.4238943871381866,
            2.425716389028199,
            2.427538671164685,
            2.429361232917,
            2.4311840736562926,
            2.433007192755501,
            2.4348305895893465,
            2.4366542635343253,
            2.438478213968705,
            2.4403024402725175,
            2.4421269418275546,
            2.44395171801736,
            2.445776768227224,
            2.4476020918441797,
            2.4494276882569945,
            2.451253556856166,
            2.4530796970339153,
            2.4549061081841814,
            2.456732789702617,
            2.458559740986581,
            2.4603869614351326,
            2.462214450449027,
            2.46404220743071,
            2.4658702317843098,
            2.4676985229156347,
            2.4695270802321656,
            2.471355903143051,
            2.4731849910591013,
            2.475014343392782,
            2.4768439595582126,
            2.4786738389711553,
            2.4805039810490137,
            2.482334385210825,
            2.4841650508772566,
            2.4859959774706,
            2.4878271644147643,
            2.4896586111352708,
            2.49149031705925,
            2.4933222816154363,
            2.495154504234158,
            2.4969869843473362,
            2.4988197213884806,
            2.5006527147926807,
            2.5024859639966026,
            2.504319468438483,
            2.5061532275581246,
            2.5079872407968917,
            2.509821507597703,
            2.511656027405028,
            2.5134907996648814,
            2.5153258238248193,
            2.5171610993339315,
            2.518996625642838,
            2.5208324022036854,
            2.5226684284701397,
            2.5245047038973816,
            2.5263412279421016,
            2.5281780000624963,
            2.5300150197182636,
            2.5318522863705946,
            2.5336897994821714,
            2.535527558517163,
            2.5373655629412184,
            2.539203812221462,
            2.54104230582649,
            2.5428810432263647,
            2.54472002389261,
            2.546559247298206,
            2.5483987129175856,
            2.5502384202266275,
            2.5520783687026554,
            2.5539185578244283,
            2.5557589870721387,
            2.55759965592741,
            2.5594405638732862,
            2.561281710394233,
            2.563123094976128,
            2.5649647171062617,
            2.5668065762733283,
            2.568648671967423,
            2.5704910036800372,
            2.5723335709040547,
            2.5741763731337457,
            2.576019409864764,
            2.5778626805941403,
            2.57970618482028,
            2.5815499220429587,
            2.5833938917633152,
            2.585238093483849,
            2.5870825267084165,
            2.588927190942226,
            2.590772085691832,
            2.5926172104651326,
            2.594462564771364,
            2.596308148121098,
            2.598153960026235,
            2.600000000000001,
            2.6018462675569447,
            2.6036927622129316,
            2.6055394834851393,
            2.6073864308920545,
            2.6092336039534683,
            2.611081002190473,
            2.6129286251254564,
            2.6147764722820965,
            2.6166245431853623,
            2.6184728373615043,
            2.620321354338053,
            2.6221700936438137,
            2.624019054808864,
            2.6258682373645494,
            2.627717640843477,
            2.6295672647795123,
            2.6314171087077787,
            2.633267172164649,
            2.6351174546877427,
            2.6369679558159227,
            2.6388186750892917,
            2.6406696120491877,
            2.642520766238178,
            2.6443721372000586,
            2.646223724479849,
            2.6480755276237886,
            2.6499275461793306,
            2.6517797796951403,
            2.6536322277210918,
            2.655484889808264,
            2.6573377655089327,
            2.6591908543765728,
            2.6610441559658504,
            2.662897669832622,
            2.6647513955339264,
            2.6666053326279853,
            2.6684594806741972,
            2.670313839233135,
            2.6721684078665415,
            2.6740231861373243,
            2.6758781736095547,
            2.6777333698484633,
            2.6795887744204347,
            2.6814443868930056,
            2.6833002068348604,
            2.685156233815829,
            2.6870124674068796,
            2.688868907180119,
            2.6907255527087868,
            2.692582403567253,
            2.694439459331014,
            2.6962967195766874,
            2.698154183882012,
            2.700011851825841,
            2.70186972298814,
            2.7037277969499827,
            2.705586073293549,
            2.70744455160212,
            2.709303231460076,
            2.711162112452888,
            2.7130211941671236,
            2.7148804761904355,
            2.716739958111561,
            2.7185996395203187,
            2.7204595200076045,
            2.7223195991653895,
            2.7241798765867147,
            2.7260403518656884,
            2.7279010245974846,
            2.729761894378337,
            2.731622960805537,
            2.7334842234774297,
            2.735345681993412,
            2.7372073359539293,
            2.739069184960469,
            2.740931228615561,
            2.7427934665227722,
            2.744655898286706,
            2.746518523512996,
            2.7483813418083027,
            2.7502443527803138,
            2.7521075560377373,
            2.7539709511903006,
            2.755834537848745,
            2.7576983156248267,
            2.759562284131309,
            2.7614264429819615,
            2.7632907917915563,
            2.7651553301758667,
            2.7670200577516613,
            2.7688849741367028,
            2.7707500789497432,
            2.7726153718105233,
            2.774480852339768,
            2.776346520159184,
            2.778212374891453,
            2.780078416160236,
            2.7819446435901645,
            2.783811056806839,
            2.7856776554368254,
            2.7875444391076543,
            2.7894114074478162,
            2.7912785600867585,
            2.7931458966548823,
            2.7950134167835414,
            2.7968811201050374,
            2.7987490062526166,
            2.800617074860469,
            2.802485325563723,
            2.804353757998446,
            2.8062223718016375,
            2.808091166611228,
            2.809960142066077,
            2.8118292978059687,
            2.8136986334716108,
            2.815568148704628,
            2.8174378431475655,
            2.8193077164438805,
            2.821177768237941,
            2.8230479981750234,
            2.8249184059013115,
            2.8267889910638906,
            2.828659753310746,
            2.83053069229076,
            2.8324018076537105,
            2.8342730990502676,
            2.8361445661319893,
            2.83801620855132,
            2.839888025961588,
            2.841760018017005,
            2.8436321843726566,
            2.845504524684508,
            2.8473770386093946,
            2.849249725805025,
            2.851122585929972,
            2.8529956186436753,
            2.854868823606438,
            2.8567422004794216,
            2.8586157489246453,
            2.8604894686049813,
            2.8623633591841564,
            2.8642374203267456,
            2.8661116516981693,
            2.8679860529646946,
            2.8698606237934285,
            2.8717353638523186,
            2.873610272810147,
            2.875485350336532,
            2.877360596101922,
            2.8792360097775953,
            2.881111591035656,
            2.8829873395490324,
            2.884863254991475,
            2.8867393370375525,
            2.888615585362651,
            2.8904919996429688,
            2.8923685795555185,
            2.8942453247781206,
            2.8961222349894022,
            2.8979993098687946,
            2.8998765490965313,
            2.9017539523536464,
            2.9036315193219697,
            2.9055092496841253,
            2.9073871431235307,
            2.9092651993243948,
            2.91114341797171,
            2.9130217987512568,
            2.9149003413495986,
            2.9167790454540787,
            2.9186579107528186,
            2.920536936934715,
            2.9224161236894393,
            2.9242954707074333,
            2.926174977679908,
            2.9280546442988404,
            2.9299344702569727,
            2.9318144552478094,
            2.933694598965613,
            2.935574901105405,
            2.9374553613629617,
            2.939335979434812,
            2.9412167550182375,
            2.9430976878112642,
            2.944978777512668,
            2.946860023821968,
            2.9487414264394243,
            2.950622985066037,
            2.9525046994035433,
            2.9543865691544173,
            2.9562685940218643,
            2.9581507737098205,
            2.9600331079229516,
            2.96191559636665,
            2.963798238747032,
            2.965681034770936,
            2.9675639841459205,
            2.9694470865802622,
            2.971330341782955
        ]
    ]
}

==> anc/stap_pd_LP.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.6083298905925099
        ],
        [
            0.31797800792072606
        ]
    ]
}

==> anc/stap_pd_Z_zero.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.6083298905925099,
            0.60859375,
            0.6087444289091507,
            0.6090337030963953,
            0.609375,
            0.609769877811293,
            0.61015625,
            0.6105263970542268,
            0.6107958016426888,
            0.6109375,
            0.6113903960013608,
            0.6117187500000001,
            0.6118215627164993,
            0.6120190729823191,
            0.6125,
            0.6128469203481787,
            0.61328125,
            0.6135117310002224,
            0.6138727500974517,
            0.6140625000000001,
            0.614668384035634,
            0.6148437500000001,
            0.6148987136056042,
            0.6150043712259708,
            0.6156250000000001,
            0.6159239809899444,
            0.61640625,
            0.6164969937816432,
            0.6169497177120593,
            0.6171875,
            0.6174625180062819,
            0.61796875,
            0.6184882086030076,
            0.61875,
            0.6190010594379741,
            0.6194833768284747,
            0.6200267041692437,
            0.6203125,
            0.6209750965375452,
            0.6210528168417035,
            0.62109375,
            0.62122484688097,
            0.621875,
            0.6220781554040028,
            0.622467848219888,
            0.6226562499999999,
            0.6231037091642301,
            0.6234375,
            0.623960581975398,
            0.6241297281383879,
            0.62421875,
            0.6245035825433726,
            0.625,
            0.6251552686012292,
            0.6254532979337388,
            0.62578125,
            0.6261807323951921,
            0.6265625,
            0.6269459961951004,
            0.6272066587060184,
            0.6273437500000001,
            0.6277819610386062,
            0.628125,
            0.6282323987506875,
            0.628438676882539,
            0.62890625,
            0.6292577735636241,
            0.6296875,
            0.6299313401105164,
            0.6302836082291366,
            0.6304687499999999,
            0.631059988813162,
            0.63125,
            0.6313095455817028,
            0.631423985985027,
            0.63203125,
            0.6323348323849707,
            0.6328125,
            0.6329166146215511,
            0.6333605764047995,
            0.63359375,
            0.6338733683265942,
            0.6344102717522081,
            0.6348990673932646,
            0.6351562499999999,
            0.6354119085743041,
            0.6359374999999999,
            0.6364375629339017,
            0.63671875,
            0.6373946921509519,
            0.6374636731812583,
            0.6375,
            0.6376163485604506,
            0.6382812499999999,
            0.6384890018560491,
            0.6388874465662484,
            0.6390625,
            0.6395145675227126,
            0.63984375,
            0.6403801835128146,
            0.6405405864890326,
            0.640625,
            0.6408951047228765,
            0.64140625,
            0.6415661119609755,
            0.6418729030967595,
            0.6421875,
            0.6425915898853264,
            0.6429687500000001,
            0.6433656054201078,
            0.6436175185508874,
            0.64375,
            0.6441735125489341,
            0.64453125,
            0.6446432386211413,
            0.6448582906110064,
            0.6453125000000001,
            0.6456686297433147,
            0.6460937500000001,
            0.6463509587595497,
            0.6466944690763624,
            0.6468750000000001,
            0.6474515781554958,
            0.64765625,
            0.6477203815772197,
            0.6478436099733075,
            0.6484375,
            0.6487456868204446,
            0.64921875,
            0.6493362443634777,
            0.6497714377715185,
            0.65,
            0.6502842217328503,
            0.6508298629805412,
            0.6513099288434505,
            0.6515625,
            0.6518227608501405,
            0.652322557120328,
            0.6528484243520142,
            0.653125,
            0.653814297852471,
            0.6538745322968831,
            0.6539062499999999,
            0.6540078400362763,
            0.6546875,
            0.654899851568821,
            0.6553070548500998,
            0.65546875,
            0.655925428542611,
            0.65625,
            0.6567997948040538,
            0.656951447503177,
            0.65703125,
            0.6572866157494905,
            0.6578125,
            0.657976958715226,
            0.6582925178105704,
            0.6585937500000001,
            0.6590024500718987,
            0.659375,
            0.6597852239834106,
            0.6600283809755497,
            0.66015625,
            0.660565051529978,
            0.6609375000000001,
            0.6610540820401261,
            0.6612779134198149,
            0.6617187500000001,
            0.6620794886671834,
            0.6625000000000001,
            0.6627705862234667,
            0.6631053324355844,
            0.66328125,
            0.6638431531949653,
            0.6640625000000001,
            0.6641312212962804,
            0.6642632425086752,
            0.6648437500000002,
            0.6651565440725815,
            0.6656250000000001,
            0.6657558823539181,
            0.6661823016128472,
            0.6664062500000001,
            0.6666950780012258,
            0.667249464324906,
            0.6677207927583425,
            0.66796875,
            0.6682336160336138,
            0.6687500000000001,
            0.6692592882316551,
            0.6695312500000001,
            0.6697721581436281,
            0.6702348441674597,
            0.6707977880005284,
            0.67109375,
            0.6713107042985118,
            0.6717266723392095,
            0.671875,
            0.6723362920327828,
            0.67265625,
            0.6732194151333494,
            0.6733623109841733,
            0.6734375,
            0.6736781164370084,
            0.6742187500000001,
            0.6743878086156573,
            0.6747121413747045,
            0.675,
            0.6754133127521116,
            0.67578125,
            0.6762048511859049,
            0.6764392457831304,
            0.6765625000000001,
            0.6769565788948589,
            0.6773437500000001,
            0.6774649287528336,
            0.6776975446627823,
            0.6781250000000001,
            0.6784903501360156,
            0.67890625,
            0.679190221883639,
            0.6795161981300057,
            0.6796875,
            0.6802347149596661,
            0.68046875,
            0.6805420644672774,
            0.6806828829616575,
            0.68125,
            0.6815674039390954,
            0.6820312500000001,
            0.6821755279950981,
            0.6825931677515563,
            0.6828125,
            0.6831059369235535,
            0.6836690750504547,
            0.6841316589609077,
            0.684375,
            0.6846444739188191,
            0.6851562499999999,
            0.68567015439547,
            0.6859375,
            0.6861830148984578,
            0.6866544628960183,
            0.6872086540241641,
            0.6875,
            0.6877215598291724,
            0.6881462983691544,
            0.68828125,
            0.6887471578129454,
            0.6890625,
            0.6896390438475121,
            0.6897731767554849,
            0.6898437500000001,
            0.6900696075156367,
            0.690625,
            0.6907986614412736,
            0.6911317731717026,
            0.69140625,
            0.6918241777516304,
            0.6921875000000001,
            0.6926244864362561,
            0.6928501128145929,
            0.6929687500000001,
            0.6933480954497495,
            0.6937500000000001,
            0.6938757785225794,
            0.694117183725598,
            0.69453125,
            0.6949012139722108,
            0.6953125000000001,
            0.6956098651477168,
            0.6959270659859109,
            0.6960937500000002,
            0.6966262643776256,
            0.6968750000000001,
            0.696952910851162,
            0.6971025307826589,
            0.6976562500000001,
            0.6979782662356301,
            0.6984375,
            0.6985951807227823,
            0.6990040360258564,
            0.69921875,
            0.6995167983117103,
            0.7000000000000001,
            0.7005425272933234,
            0.7007812500000001,
            0.7010553343128397,
            0.7015814000856107,
            0.7020810226850753,
            0.70234375,
            0.7025938742081946,
            0.703074089934869,
            0.7036195221728271,
            0.70390625,
            0.7041324179690098,
            0.7045659323517494,
            0.7046875,
            0.7051580257249793,
            0.7054687500000001,
            0.7060586803816266,
            0.7061840446631269,
            0.70625,
            0.7064610896360771,
            0.70703125,
            0.7072095169892924,
            0.7075514126163398,
            0.7078125000000001,
            0.7082350449093686,
            0.7085937500000001,
            0.709044129152767,
            0.7092609819078813,
            0.7093750000000001,
            0.7097396019380035,
            0.71015625,
            0.7102866311463253,
            0.7105368300798472,
            0.7109375000000001,
            0.711312080009564,
            0.7117187500000002,
            0.7120295154772869,
            0.7123379358602692,
            0.7125000000000001,
            0.7130178022929855,
            0.7132812500000001,
            0.7133637602246866,
            0.7135221854518974,
            0.7140625000000002,
            0.7143891307927731,
            0.7148437500000002,
            0.7150148400714895,
            0.7154149062871938,
            0.7156250000000002,
            0.7159276619980877,
            0.7165083220728123,
            0.7169533976052719,
            0.7171875000000001,
            0.7174661970436864,
            0.7180010310894972,
            0.7184918929521953,
            0.7187500000000001,
            0.7190047359003648,
            0.7195312500000002,
            0.7200303923017863,
            0.7203125000000001,
            0.7205432785420404,
            0.720985573736896,
            0.7210937500000001,
            0.7215688956249735,
            0.721875,
            0.7224783241863066,
            0.7225949145555888,
            0.72265625,
            0.7228525634222327,
            0.7234375000000001,
            0.7236203750711753,
            0.7239710591914644,
            0.7242187500000001,
            0.7246459140801037,
            0.7250000000000001,
            0.7254637788336771,
            0.7256718529230154,
            0.72578125,
            0.7261310990520534,
            0.7265625000000001,
            0.7266974864228383,
            0.7269564832195223,
            0.7273437500000002,
            0.7277229480979276,
            0.7281250000000001,
            0.7284491724141557,
            0.728748807616443,
            0.7289062500000001,
            0.7294093294659187,
            0.7296875,
            0.7297746123901765,
            0.7299418465190316,
            0.73046875,
            0.7307999974612086,
            0.7312500000000001,
            0.7314345055938369,
            0.7318257784043875,
            0.7320312500000001,
            0.7326872594220598,
            0.7328125000000001,
            0.7328517527674248,
            0.732927149739905,
            0.73359375,
            0.7338770619584272,
            0.7344206694991335,
            0.734902765065878,
            0.73515625,
            0.7354155998157293,
            0.7359375,
            0.7364412642760776,
            0.7367187500000001,
            0.7369541413796823,
            0.7374060489704278,
            0.7379797673765333,
            0.73828125,
            0.7388979747781437,
            0.739005786303968,
            0.7390625000000001,
            0.7392440294152427,
            0.7398437500000001,
            0.740031235521598,
            0.7403907124156301,
            0.7406250000000001,
            0.7410567851248248,
            0.74140625,
            0.7418834350267577,
            0.7420827257388144,
            0.7421875,
            0.7425225873910867,
            0.74296875,
            0.7431083441789764,
            0.7433761427008664,
            0.74375,
            0.7441338181031214,
            0.7445312500000001,
            0.744868835502373,
            0.7451596811265486,
            0.7453125,
            0.745800846617943,
            0.74609375,
            0.7461854671583639,
            0.7463615135379605,
            0.746875,
            0.7472108661006559,
            0.7476562499999999,
            0.7478541768758227,
            0.7482366522528773,
            0.7484375,
            0.7490788116309539,
            0.74921875,
            0.7492626042634144,
            0.7493468255856868,
            0.75,
            0.7502879289138349,
            0.7508403148308138,
            0.75131363890097,
            0.7515625,
            0.751826465810884,
            0.7523330154827693,
            0.7528521379825545,
            0.753125,
            0.7533650063381852,
            0.7538257014729252,
            0.7543906408627682,
            0.7546875,
            0.7553176317113564,
            0.75541665978404,
            0.7554687499999999,
            0.7556354881312803,
            0.75625,
            0.7564420981819179,
            0.7568103718528555,
            0.75703125,
            0.7574676579313856,
            0.7578125,
            0.7583030972996408,
            0.7584936002342131,
            0.75859375,
            0.7589140675235602,
            0.7593749999999999,
            0.759519204259097,
            0.7597958081087222,
            0.7601562499999999,
            0.7605446899052496,
            0.7609374999999999,
            0.7612885043653709,
            0.7615705562806687,
            0.76171875,
            0.7621923543762839,
            0.7625,
            0.7625963243658698,
            0.7627811861510825,
            0.7632812499999999,
            0.763621736582825,
            0.7640625,
            0.7642738535391402,
            0.7646475277238538,
            0.76484375,
            0.7654703530126206,
            0.765625,
            0.7656734583250971,
            0.7657665066106532,
            0.76640625,
            0.7666987977750418,
            0.7671875,
            0.7677245143543133,
            0.7679687500000001,
            0.7682373337496574,
            0.768752670555318,
            0.7692630133006962,
            0.76953125,
            0.7697758732834757,
            0.7703125000000001,
            0.7708015159715282,
            0.7710937500000001,
            0.7717372945938489,
            0.77182753488955,
            0.7718750000000001,
            0.772026940009982,
            0.77265625,
            0.7728529629211773,
            0.77323003712461,
            0.7734375,
            0.773878532379421,
            0.77421875,
            0.7747227652606173,
            0.7749044762984777,
            0.775,
            0.7753055399868385,
            0.7757812500000001,
            0.7759300665057434,
            0.776215479055567,
            0.7765625,
            0.7769555633835353,
            0.77734375,
            0.7777081786148569,
            0.7779814329746917,
            0.778125,
            0.7785838533286685,
            0.7789062499999999,
            0.7790071838596004,
            0.779200863989207,
            0.7796875,
            0.7800326087951732,
            0.78046875,
            0.7806935352548433,
            0.7810584047110475,
            0.78125,
            0.7818618842427815,
            0.78203125,
            0.7820843147924643,
            0.7821861924852966,
            0.7828125,
            0.7831096684245191,
            0.7836796245123031,
            0.7841353913195196,
            0.784375,
            0.7846482035159467,
            0.78515625,
            0.785673890138672,
            0.7859375000000001,
            0.7861867420878199,
            0.7867187500000001,
            0.7872123925996639,
            0.7875000000000001,
            0.7881569630311515,
            0.7882384115122457,
            0.78828125,
            0.7884183855017809,
            0.7890625000000001,
            0.7892638296061975,
            0.7896497078496612,
            0.7898437500000002,
            0.7902894083697847,
            0.7906250000000001,
            0.7911424385515523,
            0.791315353837594,
            0.7914062500000001,
            0.7916970052309684,
            0.7921875,
            0.7923409307964219,
            0.7926351552246932,
            0.79296875,
            0.7933664384390069,
            0.7937500000000001,
            0.7941278579176558,
            0.794392311108565,
            0.7945312500000001,
            0.7949753440304306,
            0.7953125000000001,
            0.7954180454945178,
            0.7956205467253357,
            0.79609375,
            0.7964434826273222,
            0.796875,
            0.797113221713115,
            0.7974692831268021,
            0.79765625,
            0.7982534059259901,
            0.7984375,
            0.7984951735215431,
            0.7986058829282746,
            0.7992187500000001,
            0.799520540751484,
            0.8000992880750581,
            0.8005462697042411,
            0.80078125,
            0.8010590749856705,
            0.8015625000000001,
            0.8020847683973227,
            0.8023437500000001,
            0.8025976126391849,
            0.8030846943502248,
            0.8036232706626268,
            0.80390625,
            0.8041361536872228,
            0.8045773768580837,
            0.8051617764708174,
            0.80546875,
            0.8056746981150598,
            0.8060693837087817,
            0.80625,
            0.806700285810749,
            0.8070312500000001,
            0.8075621168661453,
            0.8077262327666968,
            0.8078125,
            0.8080884636829406,
            0.80859375,
            0.8087517970066077,
            0.8090548362740674,
            0.809375,
            0.8097773149740765,
            0.8101562499999999,
            0.8105475419893868,
            0.8108031906011034,
            0.8109375,
            0.8113668269608196,
            0.81171875,
            0.8118289091438704,
            0.8120402340683242,
            0.8125,
            0.81285435798352,
            0.81328125,
            0.8135329125993958,
            0.8138801628807294,
            0.8140625,
            0.8146449186570001,
            0.8148437500000001,
            0.814906034369527,
            0.8150255776382861,
            0.815625,
            0.8159314146598049,
            0.81640625,
            0.8169571494248423,
            0.8171875000000001,
            0.8174699480687027,
            0.818011669883778,
            0.8184956479951979,
            0.8187500000000001,
            0.8190084848342056,
            0.81953125,
            0.8200341500597353,
            0.8203125000000001,
            0.82054702493233,
            0.8210937500000002,
            0.821572655607065,
            0.8218750000000001,
            0.8220855683389199,
            0.8224890643745163,
            0.8226562500000001,
            0.8231111646120248,
            0.8234375,
            0.8239817998900971,
            0.8241371129945231,
            0.82421875,
            0.8244799157758258,
            0.8250000000000001,
            0.825162665011803,
            0.825474521912304,
            0.8257812500000001,
            0.8261881929033061,
            0.8265625000000001,
            0.8269672305159372,
            0.8272140713657922,
            0.82734375,
            0.8277583025848816,
            0.828125,
            0.8282397746918444,
            0.8284599257463889,
            0.82890625,
            0.8292652347691412,
            0.8296875,
            0.8299526076827761,
            0.8302910438904004,
            0.8304687500000001,
            0.8310364229544392,
            0.83125,
            0.8313168972151335,
            0.8314452763676617,
            0.83203125,
            0.8323422900481321,
            0.8328125000000001,
            0.8333680304010266,
            0.8335937500000001,
            0.8338808226653918,
            0.8344313465596495,
            0.8349065288444272,
            0.83515625,
            0.83541935856994,
            0.8359375000000001,
            0.8364450307229375,
            0.8367187500000002,
            0.8369578977570383,
            0.8374167380838641,
            0.8379835360120989,
            0.8382812500000001,
            0.8384964401818219,
            0.8389087495866906,
            0.8390625000000002,
            0.839522044691599,
            0.8398437500000002,
            0.840401487355429,
            0.8405479944521599,
            0.8406250000000002,
            0.8408713618537921,
            0.8414062500000001,
            0.8415735347157697,
            0.841894211881858,
            0.8421875000000001,
            0.8425990721439782,
            0.84296875,
            0.8433869232417724,
            0.8436249533300553,
            0.8437500000000001,
            0.8441497713364802,
            0.8445312500000002,
            0.8446506420201148,
            0.8448796214957904,
            0.8453125000000001,
            0.8456761129103363,
            0.8460937500000001,
            0.8463723066957879,
            0.8467019260884199,
            0.846875,
            0.8474279192909115,
            0.84765625,
            0.8477277619436185,
            0.8478649788983008,
            0.8484375000000001,
            0.8487531668387248,
            0.8493583096304005,
            0.8497789125580035,
            0.8500000000000001,
            0.8502916986882237,
            0.8508510278695774,
            0.8513174108838746,
            0.8515625000000001,
            0.8518302337666029,
            0.8523437330984882,
            0.8528559125799736,
            0.8531250000000001,
            0.8533687720611594,
            0.8538364253703131,
            0.8543944176184999,
            0.8546875,
            0.8549073135474365,
            0.8553291047482184,
            0.8559329259811764,
            0.8562500000000001,
            0.8568211789942796,
            0.856958877063893,
            0.8570312500000001,
            0.8572628022763346,
            0.8578125000000001,
            0.8579844060167073,
            0.8583139059389049,
            0.85859375,
            0.8590099526160277,
            0.859375,
            0.8598066199488554,
            0.8600358364287293,
            0.86015625,
            0.8605412335884843,
            0.8609375,
            0.8610615110324665,
            0.8612993210880501,
            0.8617187500000001,
            0.8620869923198016,
            0.8625,
            0.8627920094245537,
            0.8631128094032278,
            0.86328125,
            0.8638194081324623,
            0.8640625000000001,
            0.8641386284461757,
            0.8642846850009809,
            0.8648437500000001,
            0.8651640449471676,
            0.8656250000000001,
            0.8657773479010697,
            0.8661897958306756,
            0.86640625,
            0.866702576052197,
            0.8672707135389938,
            0.8677282940399761,
            0.86796875,
            0.8682411103436011,
            0.86875,
            0.8692667955541723,
            0.8695312500000001,
            0.8697796477724589,
            0.8702561167859292,
            0.870805300350854,
            0.87109375,
            0.8713181883521299,
            0.8717487994033939,
            0.8723438084129858,
            0.8726562499999999,
            0.8732408745718593,
            0.8733697607630904,
            0.8734375,
            0.8736542373548845,
            0.87421875,
            0.874395278831661,
            0.8747336038400415,
            0.875,
            0.8754208342583124,
            0.87578125,
            0.876226320394636,
            0.8764467205962962,
            0.8765625,
            0.8769326896989834,
            0.8773437500000001,
            0.8774723816369059,
            0.8777190243174975,
            0.878125,
            0.8784978729346196,
            0.87890625,
            0.8792117156611216,
            0.8795236937763249,
            0.8796875,
            0.8802108898733316,
            0.8804687499999999,
            0.8805494966283528,
            0.8807043944814891,
            0.88125,
            0.8815749243026181,
            0.88203125,
            0.8821970608539825,
            0.8826006801659662,
            0.8828125,
            0.8831134546923739,
            0.8836904033428612,
            0.8841391782560338,
            0.8843749999999999,
            0.8846519882074542,
            0.8851831139689212,
            0.8856776795912054,
            0.8859374999999999,
            0.8861905248207892,
            0.88671875,
            0.8872161841597517,
            0.8875,
            0.887729064509771,
            0.8882812499999999,
            0.8887546919189517,
            0.8890625,
            0.8896605739004038,
            0.8897806455017542,
            0.88984375,
            0.8900456673646389,
            0.890625,
            0.8908061530684059,
            0.89115330535653,
            0.89140625,
            0.8918317170005083,
            0.8921875,
            0.892646024370695,
            0.8928576057691628,
            0.8929687500000001,
            0.8933241400217238,
            0.89375,
            0.8938832537435617,
            0.8941387309709774,
            0.89453125,
            0.8949087546841062,
            0.8953125000000001,
            0.8956314252055,
            0.8959345791501193,
            0.8960937500000001,
            0.8966023649171443,
            0.8968750000000001,
            0.8969603663930918,
            0.897124107144338,
            0.89765625,
            0.8979858048316375,
            0.8984375,
            0.8986167768431064,
            0.899011565485839,
            0.89921875,
            0.899524334534786,
            0.9,
            0.9005500634652536,
            0.9007812500000001,
            0.9010628673054607,
            0.9016028102135845,
            0.9020885646320971,
            0.90234375,
            0.9026014031156845,
            0.9030955111117959,
            0.9036270689673596,
            0.9039062499999999,
            0.9041399419546859,
            0.9046875,
            0.905165576441813,
            0.90546875,
            0.9060802767225871,
            0.9061915312042044,
            0.90625,
            0.9064370926221378,
            0.90703125,
            0.9072170286519783,
            0.9075730103241932,
            0.9078125,
            0.9082426007849599,
            0.9085937500000001,
            0.9090657316903461,
            0.90926849189891,
            0.909375,
            0.9097155848623708,
            0.91015625,
            0.9102941272694458,
            0.9105584408686308,
            0.9109375000000001,
            0.9113196375075069,
            0.9117187500000001,
            0.9120511378912673,
            0.9123454654630041,
            0.9125000000000001,
            0.9129938336292819,
            0.91328125,
            0.9133712376528053,
            0.9135438228250649,
            0.9140625000000001,
            0.9143966864811713,
            0.9148437500000002,
            0.9150364957452584,
            0.9154224517540652,
            0.9156250000000001,
            0.9159352155156195,
            0.9165297944184915,
            0.916960949623195,
            0.9171875,
            0.9174737475551211,
            0.9180225100265993,
            0.9184994506208912,
            0.9187500000000001,
            0.9190122825949185,
            0.9195152135838907,
            0.9200379547315211,
            0.9203125000000001,
            0.9205508206151111,
            0.9210079051490476,
            0.9215764619419825,
            0.921875,
            0.9220893615981824,
            0.9225005847431486,
            0.9231149722145169,
            0.9234375,
            0.9236279055138142,
            0.9239927185444516,
            0.9242187500000001,
            0.9246534855573664,
            0.925,
            0.9254854421790839,
            0.92567937893689,
            0.92578125,
            0.9261070244994893,
            0.9265625000000001,
            0.9267050021387138,
            0.9269781538215766,
            0.9273437500000001,
            0.9277305213466555,
            0.9281250000000001,
            0.9284708535476357,
            0.9287563526733064,
            0.92890625,
            0.9293852963051165,
            0.9296875,
            0.9297821103447662,
            0.9299635413702074,
            0.93046875,
            0.930807569177494,
            0.93125,
            0.9314562173784465,
            0.9318333389118618,
            0.9320312500000001,
            0.9323460975686131,
            0.9329494952746882,
            0.9333718366712275,
            0.93359375,
            0.9338846289187308,
            0.9344422132544857,
            0.9349103375110799,
            0.9351562499999999,
            0.9354231632113322,
            0.9359375,
            0.9364488414060402,
            0.93671875,
            0.936961700427661,
            0.9374276136863039,
            0.9379873483396829,
            0.93828125,
            0.9385002405583056,
            0.9390625,
            0.939525858299895,
            0.9398437500000001,
            0.9400387835922588,
            0.940412429857881,
            0.940625,
            0.9410643712689151,
            0.94140625,
            0.9419051556665752,
            0.9420902668226164,
            0.9421875000000001,
            0.9424984592359943,
            0.9429687500000001,
            0.9431158782785279,
            0.9433978696873065,
            0.9437500000000001,
            0.9441414061474939,
            0.94453125,
            0.9448905719971512,
            0.9451672407295395,
            0.9453125000000001,
            0.9457767533113547,
            0.9460937500000002,
            0.9461929843704628,
            0.946383262611202,
            0.9468750000000001,
            0.9472184528771346,
            0.9476562500000001,
            0.9478759415912673,
            0.9482442269164354,
            0.9484375,
            0.9487569806393189,
            0.9493691994481888,
            0.9497827245737127,
            0.9500000000000001,
            0.9502955113115051,
            0.9507812500000001,
            0.9513212252563862,
            0.9515625000000001,
            0.9518340448861292,
            0.9523546282898281,
            0.9528597289335997,
            0.953125,
            0.9533725813306185,
            0.9538473252625166,
            0.9543982356102111,
            0.9546875,
            0.9549111206491268,
            0.9554687500000001,
            0.9559367452528746,
            0.95625,
            0.9564496628135689,
            0.9568321440872811,
            0.95703125,
            0.9574752578548387,
            0.9578125000000001,
            0.9583248719837633,
            0.9585011555212198,
            0.9585937500000001,
            0.9588898892840423,
            0.9593750000000001,
            0.9595267556369308,
            0.9598175883268565,
            0.96015625,
            0.9605522918688512,
            0.9609375000000001,
            0.9613102931226534,
            0.9615781295905557,
            0.9617187500000002,
            0.9621682048838323,
            0.9625000000000001,
            0.9626038596837181,
            0.9628029864357255,
            0.9632812500000001,
            0.9636293375272086,
            0.9640625000000002,
            0.9642956682873116,
            0.9646551157242127,
            0.9648437500000002,
            0.9651678646795726,
            0.9657889067558982,
            0.9661936132774158,
            0.9664062500000001,
            0.9667063946979514,
            0.967281629186868,
            0.9677321138032312,
            0.96796875,
            0.9682449275703462,
            0.9687500000000001,
            0.9692706172785793,
            0.9695312500000002,
            0.969783463272279,
            0.9702670397183455,
            0.9708091237028083,
            0.9710937500000001,
            0.9713220017975907,
            0.971875,
            0.972347633041394,
            0.97265625,
            0.9728605431302269,
            0.9734375000000001,
            0.973886145295682,
            0.9742187500000001,
            0.9747445910366991,
            0.9749120450026836,
            0.9750000000000001,
            0.97528131487592,
            0.97578125,
            0.9759376341369174,
            0.9762373095706975,
            0.9765625000000001,
            0.9769631784599453,
            0.9773437500000002,
            0.9777300167625912,
            0.9779890192129982,
            0.9781250000000001,
            0.9785596513390123,
            0.9789062500000001,
            0.9790147362034026,
            0.9792227126739639,
            0.9796875,
            0.9800402230766209,
            0.98046875,
            0.9807153973088527,
            0.9810660053020849,
            0.9812500000000001,
            0.9815787496491316,
            0.9822086170581587,
            0.9826045027504204,
            0.9828125000000001,
            0.9831172790258581,
            0.9837013416071341,
            0.9841430031304137,
            0.984375,
            0.9846558112170142,
            0.98515625,
            0.9856815064044792,
            0.9859375,
            0.9861943462077255,
            0.9866867569086686,
            0.9872200125770254,
            0.9875,
            0.9877328839558065,
            0.9881794477484308,
            0.988758521621501,
            0.9890625000000001,
            0.9892714244753201,
            0.9898437500000001,
            0.9902970335266261,
            0.9906250000000001,
            0.9911643126337816,
            0.991322935209276,
            0.99140625,
            0.9916727362512207,
            0.9921875,
            0.9923485137427753,
            0.9926570333121988,
            0.99296875,
            0.9933740658776162,
            0.99375,
            0.9941497428370281,
            0.994399909565025,
            0.9945312500000001,
            0.9949510929057395,
            0.9953125,
            0.9954256138728061,
            0.9956424412255337,
            0.99609375,
            0.9964511094913289,
            0.996875,
            0.9971351285486734,
            0.9974768955959663,
            0.9976562499999999,
            0.9979896354919225,
            0.9984375,
            0.9990153929458819,
            0.99921875,
            0.9995281642601564,
            1.0,
            1.0005538931795306,
            1.00078125,
            1.0010666957907413,
            1.0015625,
            1.0020923962630528,
            1.00234375,
            1.0026052300699733,
            1.0031064766939555,
            1.0036309021915,
            1.00390625,
            1.0041437670773203,
            1.0046875000000002,
            1.0051694109506895,
            1.0054687500000001,
            1.0056823068147807,
            1.00625,
            1.0067079225310733,
            1.00703125,
            1.007584036673932,
            1.0077338261153708,
            1.0078125,
            1.008064153615043,
            1.00859375,
            1.0087593943774356,
            1.0090767594236152,
            1.009375,
            1.0097849540749693,
            1.0101562499999999,
            1.010569471194471,
            1.010810800605451,
            1.0109374999999998,
            1.0113425298078262,
            1.01171875,
            1.0118364926482117,
            1.0120621720026344,
            1.0125,
            1.012861996715895,
            1.01328125,
            1.013554861940747,
            1.0138877865861027,
            1.0140625,
            1.0144005221516401,
            1.0150480459927753,
            1.01542628382987,
            1.015625,
            1.0159390503345163,
            1.016540774554975,
            1.0169647839133804,
            1.0171875,
            1.017477581229109,
            1.018033492192344,
            1.0185032868164317,
            1.0187499999999998,
            1.0190161148258026,
            1.0195261989339157,
            1.020041792516165,
            1.0203124999999997,
            1.0205546511165349,
            1.02109375,
            1.0215803009962499,
            1.0218749999999999,
            1.0220931900823507,
            1.0226562499999998,
            1.0231188122538637,
            1.0234375,
            1.0240037630220986,
            1.024144717684163,
            1.02421875,
            1.024455567168521,
            1.025,
            1.0251702759904477,
            1.02549648777604,
            1.0257812499999999,
            1.0261958430262226,
            1.0265624999999998,
            1.0269892017220883,
            1.027221692302217,
            1.02734375,
            1.0277339622943775,
            1.028125,
            1.0282473724639651,
            1.0284819048757832,
            1.02890625,
            1.0292728847185662,
            1.0296875,
            1.029974597304494,
            1.0302986782184165,
            1.03046875,
            1.030811409621415,
            1.0314677644111416,
            1.031837175387345,
            1.03203125,
            1.032349937223048,
            1.0328125,
            1.0333756753303103,
            1.03359375,
            1.0338884674947417,
            1.034375,
            1.034914178043901,
            1.03515625,
            1.0354270004346906,
            1.0359375000000002,
            1.0364526835145167,
            1.0367187500000001,
            1.0369655360276984,
            1.0374386218754696,
            1.037991191727313,
            1.03828125,
            1.0385040742493392,
            1.0389313095389594,
            1.0395297026626265,
            1.0398437500000002,
            1.0400426151067632,
            1.0404239866483729,
            1.0410682163296097,
            1.04140625,
            1.0415811585659838,
            1.0419162183005952,
            1.0421875000000003,
            1.0426067326832884,
            1.0429687500000002,
            1.043408934333705,
            1.0436325846283991,
            1.0437500000000002,
            1.0441253905447963,
            1.0445312500000001,
            1.0446582532807072,
            1.0449016397489974,
            1.0453125,
            1.0456837734591236,
            1.04609375,
            1.0463943346059443,
            1.046709570494477,
            1.046875,
            1.0472222978368055,
            1.047887485232178,
            1.048248067557904,
            1.0484375,
            1.048760824877026,
            1.04921875,
            1.0497865673708684,
            1.05,
            1.050299354554269,
            1.05078125,
            1.0513250699082028,
            1.0515625000000002,
            1.0518378868473577,
            1.0523656503955776,
            1.0528635751513018,
            1.053125,
            1.0533764217639232,
            1.0538583510476023,
            1.0544020831046348,
            1.0546875,
            1.0549149592751055,
            1.05535104122293,
            1.055940593743446,
            1.05625,
            1.0564534993645247,
            1.0568437209470702,
            1.0574791070544556,
            1.0578124999999998,
            1.0579920420284812,
            1.0583359508397219,
            1.05859375,
            1.0590176230261321,
            1.059375,
            1.0598286689136927,
            1.060043477548098,
            1.06015625,
            1.060516814756815,
            1.0609375,
            1.0610691350534402,
            1.0613213765331688,
            1.06171875,
            1.0620946629074075,
            1.0625,
            1.062814073702368,
            1.0631204633548164,
            1.06328125,
            1.0637950375324812,
            1.0640625,
            1.0641462382117781,
            1.0643067605566554,
            1.06484375,
            1.0651717132777634,
            1.0657999425112468,
            1.066197460014205,
            1.06640625,
            1.0667102423655936,
            1.0671875000000002,
            1.0677359623787133,
            1.0679687500000001,
            1.0682487740462356,
            1.06875,
            1.0692744674093162,
            1.06953125,
            1.0697873082950884,
            1.0703125,
            1.0708129750965623,
            1.0710937500000002,
            1.0713258451011902,
            1.071770774855733,
            1.07235148544324,
            1.07265625,
            1.0728643844519596,
            1.0734375000000003,
            1.073889998416128,
            1.0742187500000002,
            1.074402926369036,
            1.074755685366717,
            1.0750000000000002,
            1.0754285140185285,
            1.0757812500000001,
            1.0762484053666477,
            1.07645437104003,
            1.0765625,
            1.0769082351430883,
            1.0773437500000003,
            1.0774800177267447,
            1.077741115122794,
            1.0781250000000002,
            1.078505553029744,
            1.0789062500000002,
            1.079233814585096,
            1.0795313567894906,
            1.0796875000000004,
            1.0801864782586708,
            1.0804687500000003,
            1.080557119076217,
            1.0807265038305853,
            1.0812500000000003,
            1.0815826023716935,
            1.0822196696155748,
            1.0826083532304218,
            1.0828125000000002,
            1.083121130899085,
            1.083712395148955,
            1.0841468554222011,
            1.084375,
            1.0846596619652256,
            1.0852051104056435,
            1.0856853602427892,
            1.0859375,
            1.0861981955803237,
            1.0867187500000002,
            1.0872238676899726,
            1.0875000000000001,
            1.0877367317145799,
            1.08828125,
            1.088762377742386,
            1.0890625000000003,
            1.089275270357773,
            1.0896831951975108,
            1.0903008903892175,
            1.0906250000000002,
            1.0908138115046417,
            1.0911758698721985,
            1.091839405617727,
            1.0921875,
            1.0926681436465489,
            1.0928652650717072,
            1.09296875,
            1.0932996518764706,
            1.09375,
            1.0938909012537317,
            1.094160855424317,
            1.09453125,
            1.0949164437868835,
            1.0953125,
            1.095653557130161,
            1.0959422507815102,
            1.09609375,
            1.0965779146579233,
            1.096875,
            1.0969680008786942,
            1.097146248730823,
            1.09765625,
            1.0979934921469054,
            1.0986393988244265,
            1.099019246996664,
            1.0992187500000001,
            1.099532020116907,
            1.1001321261437564,
            1.100557749017167,
            1.10078125,
            1.101070550600542,
            1.1015625,
            1.1020962536491792,
            1.1023437500000002,
            1.10260908359264,
            1.1031250000000001,
            1.1036347608441606,
            1.10390625,
            1.1041476190565835,
            1.1046875000000003,
            1.1051732706195327,
            1.1054687500000002,
            1.1056861570057397,
            1.1061029349383071,
            1.1067117829482775,
            1.1070312500000001,
            1.1072246974322522,
            1.107595612206315,
            1.1082502978267161,
            1.10859375,
            1.1090878836521008,
            1.1092761596314484,
            1.109375,
            1.1096910650580638,
            1.11015625,
            1.1103017856217505,
            1.1105805974440113,
            1.1109375,
            1.1113273351719404,
            1.11171875,
            1.1120733012466415,
            1.1123531452722348,
            1.1125,
            1.112969347036368,
            1.11328125,
            1.1133788835419034,
            1.1135659951315082,
            1.1140625000000002,
            1.1144043825656178,
            1.1150591300208808,
            1.1154301412923215,
            1.115625,
            1.1159429099937217,
            1.116551859102924,
            1.1169686431506003,
            1.1171875,
            1.1174814399076909,
            1.1180445782783763,
            1.1185071475815282,
            1.11875,
            1.11901997228974,
            1.1195372875106813,
            1.1200456545442707,
            1.1203124999999998,
            1.1205585071204263,
            1.12109375,
            1.121584164037149,
            1.121875,
            1.122097044400928,
            1.12265625,
            1.123122676068404,
            1.1234375,
            1.1236355840993215,
            1.124015356070475,
            1.1246611905889206,
            1.125,
            1.125507625307207,
            1.1256870546892004,
            1.12578125,
            1.1260824748833678,
            1.1265625,
            1.1267126707824808,
            1.127000341027913,
            1.12734375,
            1.1277382271400198,
            1.128125,
            1.128493046913671,
            1.1287640402788455,
            1.12890625,
            1.129360775470595,
            1.1296875000000002,
            1.1297897670553967,
            1.1299857430108988,
            1.1304687500000001,
            1.1308152735921502,
            1.1314788630773467,
            1.1318410360856939,
            1.13203125,
            1.1323538005068305,
            1.1328125,
            1.133379537788554,
            1.1335937500000002,
            1.133892329857891,
            1.1344643149093832,
            1.1349180420265688,
            1.13515625,
            1.1354308616431166,
            1.1359375000000003,
            1.1364565487523857,
            1.1367187500000002,
            1.1369693958552656,
            1.1375000000000002,
            1.137995057980408,
            1.1382812500000001,
            1.1385079324780314,
            1.1390625,
            1.1395335697011524,
            1.1398437500000003,
            1.1400464714962293,
            1.1406250000000002,
            1.1410720839049544,
            1.1414062500000002,
            1.1415850129089777,
            1.1421875000000004,
            1.1426106005593955,
            1.1429687500000003,
            1.1431235566902427,
            1.1434200861279344,
            1.1437500000000003,
            1.1441491196660367,
            1.1445312500000002,
            1.1449127940301702,
            1.14517493575832,
            1.1453125000000002,
            1.1457522001955116,
            1.1460937500000001,
            1.146200651360676,
            1.1464054922478542
        ],
        [
            0.31797800792072606,
            0.3185206235504033,
            0.3185993210908494,
            0.3187500000000001,
            0.31892940599100233,
            0.3191363721887071,
            0.3193383323103112,
            0.3195312500000001,
            0.3196729483573113,
            0.3197472736804676,
            0.3199841460013609,
            0.3201560259363112,
            0.32020968728350085,
            0.3203125000000001,
            0.32056512533530857,
            0.3207468296518214,
            0.32097370455555985,
            0.32109375000000007,
            0.3212834999025484,
            0.32138296108920944,
            0.3216996340356339,
            0.32179136829108007,
            0.321820036394396,
            0.3218750000000001,
            0.32220078107417977,
            0.3223572690100558,
            0.32260901726378716,
            0.3226562500000001,
            0.3228940322879408,
            0.3230185854213897,
            0.3231624819937181,
            0.32343011904675334,
            0.3236992913969925,
            0.32383637426088735,
            0.323967690562026,
            0.32421875000000006,
            0.3245045458307565,
            0.324654147715804,
            0.32500000000000007,
            0.3250409331582965,
            0.32506243337803503,
            0.32513109688097014,
            0.32547190591723746,
            0.32557809459599724,
            0.3257812500000001,
            0.3258803490379142,
            0.32611504083577,
            0.3262896489882631,
            0.3265625000000001,
            0.3266515218616123,
            0.3266982486964214,
            0.3268473325433726,
            0.32710737705384263,
            0.3271884813987708,
            0.32734375000000004,
            0.3275161324719116,
            0.32772551760480795,
            0.32792509023271266,
            0.32812500000000006,
            0.3282620912939817,
            0.32833400050627953,
            0.32856321103860614,
            0.3287427886512828,
            0.3287988512493127,
            0.32890625000000007,
            0.32915185292172605,
            0.3293359764363759,
            0.3295604724234579,
            0.3296875,
            0.32987264177086334,
            0.3299696898448798,
            0.3302787388131621,
            0.3303781416719497,
            0.3304092044182972,
            0.33046875000000003,
            0.3307875114028998,
            0.33094641761502935,
            0.3311957965115947,
            0.33125000000000004,
            0.3314831735952006,
            0.3316053177165529,
            0.3317516316734057,
            0.33203125000000006,
            0.33228843260673535,
            0.33242310891209503,
            0.33255684142569586,
            0.3328345611745966,
            0.3330936870660983,
            0.3332408851103925,
            0.33359375,
            0.33363007681874174,
            0.3336491569947765,
            0.33371009856045064,
            0.33405864643063915,
            0.3341672481439509,
            0.33437500000000003,
            0.33446707177043,
            0.3347041824772874,
            0.33487639298759025,
            0.33515625000000004,
            0.33524066351096754,
            0.3352849709535287,
            0.3354263547228766,
            0.3356941249057099,
            0.3357776380390245,
            0.3359375,
            0.33610285466803513,
            0.3363146601146737,
            0.33651184229783543,
            0.33671875,
            0.33685123144911266,
            0.33692072304322757,
            0.33714226254893415,
            0.3373295452777227,
            0.33738801137885877,
            0.3375,
            0.33773857618845243,
            0.33792512025668536,
            0.33814723396026997,
            0.33828125000000003,
            0.33846178092363777,
            0.33855641423534993,
            0.3388578281554958,
            0.3389649084625939,
            0.33899836842278036,
            0.33906250000000004,
            0.3393742372989553,
            0.3395355631795553,
            0.339782568892276,
            0.33984375,
            0.3400723122284815,
            0.34019204549432913,
            0.3403407782671498,
            0.340625,
            0.34087757115654954,
            0.3410098389411935,
            0.3411459891498596,
            0.34140625,
            0.3416828256479858,
            0.3418276177551406,
            0.3421875,
            0.34221921770311686,
            0.34223587654274407,
            0.34228909003627633,
            0.34264538204886485,
            0.342756398431179,
            0.34296875,
            0.3430537904869793,
            0.34329332145738894,
            0.34346313193649886,
            0.34375,
            0.34382980249682293,
            0.34387168923103434,
            0.34400536574949053,
            0.34428086752842474,
            0.344366791284774,
            0.34453125,
            0.34468957289928454,
            0.3449037999281014,
            0.34509858893686535,
            0.3453125,
            0.3454403690244503,
            0.34550744160295105,
            0.34572130152997804,
            0.34591629627170556,
            0.34597716795987404,
            0.34609375000000003,
            0.34632529546192264,
            0.3465142613328169,
            0.34673398964065627,
            0.34687500000000004,
            0.34705091756441564,
            0.34714313458709106,
            0.34743690319496534,
            0.3475516691461217,
            0.34758752870371973,
            0.34765625000000006,
            0.34796095909054003,
            0.34812470592741873,
            0.348369334905483,
            0.34843750000000007,
            0.34866144838715296,
            0.34877876908561206,
            0.34892992199877426,
            0.34921875,
            0.34946670724165757,
            0.3495965646871598,
            0.3497351339663863,
            0.35000789391116566,
            0.350271961768345,
            0.3504143459999284,
            0.350540341856372,
            0.35078125000000004,
            0.3510772119994717,
            0.35123211313395014,
            0.3513455457014883,
            0.3515625,
            0.3516405054809523,
            0.35188245796721723,
            0.3520498661993389,
            0.35234375,
            0.3524189390158267,
            0.35245840382058125,
            0.35258436643700836,
            0.35286760530434036,
            0.35295594138434283,
            0.353125,
            0.3532762874561461,
            0.35349293724788844,
            0.3536853305468313,
            0.35390625000000003,
            0.3540295042168697,
            0.35409415648749715,
            0.35430032889485885,
            0.3545030420354682,
            0.3545663212471665,
            0.35468750000000004,
            0.3549120110241815,
            0.3551033998639846,
            0.3553207398781831,
            0.35546875000000006,
            0.35564005186999437,
            0.35572985118345957,
            0.35601596495966625,
            0.3561384241681902,
            0.35617668553272264,
            0.35625000000000007,
            0.3565476770735873,
            0.3567138460609047,
            0.356956095008456,
            0.3570312500000001,
            0.3572505822484438,
            0.35736548879243624,
            0.35751906307644665,
            0.3578125000000001,
            0.3580558410390924,
            0.3581832864540913,
            0.35832427608118084,
            0.35859455857981504,
            0.35886109560453006,
            0.35900107015806615,
            0.35912948510154225,
            0.35937500000000006,
            0.35966634597583597,
            0.35981884001189146,
            0.35993469017082763,
            0.36015625000000007,
            0.3602272170222209,
            0.36047159218705466,
            0.36063659611567245,
            0.3609375,
            0.36100807324451517,
            0.3610451149874595,
            0.3611633575156367,
            0.3614543385723053,
            0.3615450885587265,
            0.36171875000000003,
            0.36186299859248344,
            0.36208207224836964,
            0.36227206748017177,
            0.36250000000000004,
            0.3626186371854073,
            0.3626808679416947,
            0.3628793454497494,
            0.3630897829453977,
            0.3631554714774207,
            0.36328125000000006,
            0.3634987231430042,
            0.3636925360277893,
            0.3639074850537819,
            0.36406250000000007,
            0.3642291840140893,
            0.36431656430206266,
            0.3645950143776255,
            0.3647251739194503,
            0.36476583914883814,
            0.36484375,
            0.36513439151319826,
            0.36530298376437,
            0.36554284962972683,
            0.36562500000000003,
            0.3658397139741436,
            0.3659522048890651,
            0.3661082016882897,
            0.3663634350711036,
            0.3666449727066767,
            0.3667700045203005,
            0.3669134156871604,
            0.3671875,
            0.36745022731492477,
            0.3675877905165873,
            0.3677186257918055,
            0.36796875,
            0.3682554778271729,
            0.36840556297127686,
            0.3685238320309902,
            0.36875,
            0.36881392534695095,
            0.36906072427502074,
            0.36922332198188873,
            0.36953125000000003,
            0.36959720533687324,
            0.36963182296127517,
            0.36974233963607717,
            0.37004106764551375,
            0.3701342330107077,
            0.37031250000000004,
            0.3704497065526056,
            0.3706712050906315,
            0.3708588000654733,
            0.37109375,
            0.37120776809211875,
            0.3712675762149467,
            0.37145835193800336,
            0.37167651932419715,
            0.37174461885367477,
            0.371875,
            0.3720854320576092,
            0.3722816699904361,
            0.3724942255297886,
            0.37265625,
            0.372818314139731,
            0.3729032741746721,
            0.37317405229298545,
            0.3733119187653616,
            0.37335498977531345,
            0.3734375,
            0.37372110266235614,
            0.37389211920722704,
            0.37412959912988836,
            0.37421875,
            0.3744288437128064,
            0.3745389176208501,
            0.37469733800191246,
            0.375,
            0.3752341023947282,
            0.37535671914556723,
            0.3755025529563137,
            0.37578125,
            0.3760393570478048,
            0.37617450733269503,
            0.3763077640996353,
            0.37658566108674574,
            0.3768446076982138,
            0.3769922822767652,
            0.3771129714579597,
            0.37734375,
            0.37740063067957197,
            0.3776498543750266,
            0.37781004407173674,
            0.378125,
            0.3781863354444112,
            0.3782185279664771,
            0.3783213134222327,
            0.3786277928157935,
            0.3787233749288248,
            0.37890625,
            0.3790364115474769,
            0.3792603359198964,
            0.3794455285905562,
            0.37968749999999996,
            0.37979689707698466,
            0.37985428152289263,
            0.3800373490520533,
            0.3802632514897657,
            0.38033376357716187,
            0.38046874999999997,
            0.38067213798029725,
            0.3808708019020725,
            0.3810809616107177,
            0.38125,
            0.38140744238355706,
            0.3814899810195624,
            0.3817530794659187,
            0.38189865903171516,
            0.38194413760982354,
            0.38203125,
            0.38230781073118264,
            0.3824812525387914,
            0.382716343852874,
            0.3828125,
            0.3830179715956127,
            0.3831256272144548,
            0.38346850942205973,
            0.383534016155805,
            0.3835544972325753,
            0.38359375,
            0.3839434305568297,
            0.38409168804157284,
            0.384375,
            0.38462848493412194,
            0.38476122084670034,
            0.3848969001842707,
            0.38517232536234886,
            0.38543373572392253,
            0.38557899818143937,
            0.3857021086203178,
            0.38593750000000004,
            0.38623898262346673,
            0.38639676264669687,
            0.38671875,
            0.3867754636960321,
            0.386805230198377,
            0.38690027941524263,
            0.3872145143292718,
            0.3873125144784021,
            0.3875,
            0.38762311378078773,
            0.3878494648751753,
            0.38803225332900365,
            0.38828125,
            0.3883860242611856,
            0.38844098405347205,
            0.3886163373910867,
            0.3888499797154371,
            0.3889229058210235,
            0.3890625,
            0.38925884110871245,
            0.38945993189687866,
            0.38966769359234227,
            0.38984375,
            0.3899965688734514,
            0.3900766850407556,
            0.39033209661794294,
            0.390485395024779,
            0.39053328284163613,
            0.390625,
            0.3908945159348173,
            0.391070383899344,
            0.3913030841144333,
            0.39140625,
            0.3916070977471227,
            0.39171233387395143,
            0.39204756163095394,
            0.3921207609434414,
            0.3921436457365856,
            0.3921875,
            0.3925301389582744,
            0.39268082108616514,
            0.39296875000000003,
            0.39321761109903003,
            0.39334793127234247,
            0.3934860341891161,
            0.39375000000000004,
            0.3940228620174457,
            0.3941657108963951,
            0.39429124366181495,
            0.39453125000000006,
            0.3948281091372318,
            0.3949834779260466,
            0.39531250000000007,
            0.39536459021596,
            0.395391929840393,
            0.39547923813128044,
            0.39580123244066817,
            0.3959016518180822,
            0.39609375,
            0.3962098134282524,
            0.3964385920686145,
            0.3966189745200749,
            0.39687500000000003,
            0.3969751497657869,
            0.39702768399318744,
            0.3971953175235603,
            0.39743670425479277,
            0.39751204574090293,
            0.39765625000000004,
            0.3978455416274527,
            0.39804906009475033,
            0.3982544217242461,
            0.3984375,
            0.3985856937193312,
            0.3986633864156779,
            0.39891110437628385,
            0.3990721270161626,
            0.39912242563413014,
            0.39921875,
            0.39948121844039414,
            0.39965951341717504,
            0.3998898202064215,
            0.4,
            0.4001962222761463,
            0.40029903778904796,
            0.40062660301262054,
            0.4007075013750081,
            0.40073279167490283,
            0.40078125000000003,
            0.40111684454617064,
            0.4012699522249582,
            0.4015278678200375,
            0.4018067356456868,
            0.40193463880355407,
            0.4020751662503427,
            0.40234375,
            0.4026119866993038,
            0.40275242063168826,
            0.40288037671652427,
            0.4031634221037567,
            0.40341723402847185,
            0.40357019011812995,
            0.40390625,
            0.4039537151104501,
            0.403978627051293,
            0.40405819000998194,
            0.4043879473443521,
            0.40449078707882263,
            0.4046875,
            0.40479651065356786,
            0.405027717620579,
            0.40520569238902365,
            0.40546875,
            0.40556427370152237,
            0.40561438150822643,
            0.4057742899868384,
            0.4060234253444967,
            0.4061011834942567,
            0.40625,
            0.4064322397021978,
            0.40663818661646467,
            0.4068411462691523,
            0.40703125,
            0.4071748170253083,
            0.4072500853144665,
            0.4074901033286686,
            0.4076588552552341,
            0.40771156614039955,
            0.4078125,
            0.4080679184317049,
            0.40824864120482685,
            0.4084765523795637,
            0.40859375000000003,
            0.4087853452889525,
            0.4088857391356022,
            0.4092056342427816,
            0.40929423772087425,
            0.4093219352075356,
            0.40937500000000004,
            0.4097035475070179,
            0.409859081575481,
            0.41015625000000006,
            0.4103958586804805,
            0.41052134362084886,
            0.4106642964840534,
            0.41093231276757314,
            0.4112011098613281,
            0.41133912756805907,
            0.4114695079121802,
            0.4117500861643645,
            0.41200635740033625,
            0.4121568994232317,
            0.41250000000000003,
            0.41254283848775436,
            0.4125653219939541,
            0.4126371355017809,
            0.4129746592550887,
            0.4130799203938027,
            0.41328125000000004,
            0.41338320561046277,
            0.41361684163021556,
            0.41379240715112425,
            0.4140625,
            0.4141533961624061,
            0.4142010767486501,
            0.4143532552309684,
            0.4146101431909314,
            0.41469031920357824,
            0.41484375,
            0.4150189354742359,
            0.4152273115609932,
            0.4154278674412867,
            0.415625,
            0.4157639388914351,
            0.41583678189104617,
            0.41606909403043046,
            0.41624557997848277,
            0.41630070450548234,
            0.41640625000000003,
            0.4166546160591108,
            0.41683776737267786,
            0.41706328087808797,
            0.41718750000000004,
            0.41737446687319796,
            0.4174724380659122,
            0.41778465592599023,
            0.41788097022740694,
            0.417911076478457,
            0.41796875000000006,
            0.41829024798658393,
            0.4184482092485161,
            0.41875000000000007,
            0.4189849802957589,
            0.41910804590132394,
            0.4192534250143295,
            0.41951897361854484,
            0.41979023160267753,
            0.4199258318811622,
            0.4200586373608152,
            0.4203125000000001,
            0.42059547933737335,
            0.42074360600614236,
            0.42086384631277723,
            0.42109375000000004,
            0.4214007235291826,
            0.4215613683484797,
            0.4216690518849402,
            0.42187500000000006,
            0.42196989842943505,
            0.42220596418925105,
            0.4223791189874231,
            0.42265625000000007,
            0.42274251723330336,
            0.422787769842901,
            0.4229322136829406,
            0.42319685798723405,
            0.42327945299339237,
            0.4234375,
            0.42360562910139143,
            0.4238164350259235,
            0.4240145854326958,
            0.42421875000000003,
            0.4243530593988966,
            0.42442347628063853,
            0.42464807696081963,
            0.4248323013943795,
            0.4248898408561297,
            0.42500000000000004,
            0.4252413114674622,
            0.4254268920164801,
            0.4256500059348627,
            0.42578125000000006,
            0.4259635871192706,
            0.4260591347304077,
            0.42636366865700004,
            0.42646769913445526,
            0.42650021563047313,
            0.42656250000000007,
            0.4268769461432005,
            0.42703733534019517,
            0.42728784410998516,
            0.4275741005751577,
            0.42769474578717287,
            0.42784255193129744,
            0.42812500000000003,
            0.4283793520048022,
            0.4285125337220449,
            0.42864776516579445,
            0.42892341171557175,
            0.4291845999402648,
            0.429330310038288,
            0.42945297506767016,
            0.4297411781135914,
            0.42998984439293503,
            0.4301480747956822,
            0.4302581816610802,
            0.43046875,
            0.43055658925006574,
            0.43079508538797523,
            0.43096582806754613,
            0.43125,
            0.431331637005477,
            0.4313744609309834,
            0.4315111657758259,
            0.43178356993104955,
            0.43186858498819714,
            0.43203125000000003,
            0.4321923206991089,
            0.432405557096694,
            0.4326013004467946,
            0.43281250000000004,
            0.4329421786342079,
            0.4330101686225197,
            0.4332270525848816,
            0.43341901969222263,
            0.43347897530815555,
            0.43359375,
            0.4338280047900184,
            0.43401601523085886,
            0.43423672773379846,
            0.434375,
            0.4345527061095996,
            0.4346458292635933,
            0.43494267295443917,
            0.4350544246495231,
            0.4350893527848666,
            0.43515625,
            0.4354636421188873,
            0.435626459951868,
            0.4358745016062219,
            0.4361632195989736,
            0.4362814434218238,
            0.43643167733460836,
            0.43671875,
            0.43696847115557286,
            0.4370992332524524,
            0.4372368914300601,
            0.437510073308716,
            0.4377737192770626,
            0.43791701166325564,
            0.4380421022429619,
            0.43828125,
            0.4385789639879013,
            0.4387347787501497,
            0.43884730981817827,
            0.4390625,
            0.4391432781793259,
            0.4393842053084012,
            0.43955253456124,
            0.43984375,
            0.4399207555478402,
            0.4399611501219242,
            0.44009011185379193,
            0.4403702791769166,
            0.44045771528423044,
            0.440625,
            0.4407790103852334,
            0.4409946778560218,
            0.4411880126574154,
            0.44140625,
            0.44153129666994484,
            0.4415968590308447,
            0.44180602133647995,
            0.4420057350695107,
            0.4420681079798854,
            0.44218749999999996,
            0.44241469613933565,
            0.44260513708966376,
            0.44282344647974897,
            0.44296874999999997,
            0.4431418239115802,
            0.44323252178328537,
            0.4435216692909116,
            0.44364114696604146,
            0.44367848805638144,
            0.44375,
            0.4440503360235843,
            0.44421558316127524,
            0.44453125,
            0.4447523374419966,
            0.4448681389375272,
            0.44502080131177635,
            0.4453125,
            0.4455575891161255,
            0.4456859305870504,
            0.44582601623339724,
            0.44609375,
            0.4463628374200265,
            0.4465037110343435,
            0.4466312279388408,
            0.446875,
            0.44716808238150024,
            0.4473214803550293,
            0.44743643645256354,
            0.44765625000000003,
            0.44797332401882367,
            0.44813923861662414,
            0.44843750000000004,
            0.4485098729361072,
            0.4485478375303572,
            0.4486690522763345,
            0.44895698588129845,
            0.44904684398329275,
            0.44921875,
            0.449365698265025,
            0.44958379738397225,
            0.4497747222109094,
            0.45,
            0.45012041357127064,
            0.4501835476148424,
            0.45038498358848433,
            0.45059244767901047,
            0.45065723896753357,
            0.45078125,
            0.45100138563892594,
            0.4511942576801985,
            0.4514101623368083,
            0.4515625,
            0.4517309405967722,
            0.4518192124113059,
            0.4521006581324622,
            0.4522278662680553,
            0.45226762155382433,
            0.45234375,
            0.4526370279867836,
            0.4528047050528325,
            0.4530455595081794,
            0.453125,
            0.4533414541693245,
            0.4534548324556862,
            0.453609923947803,
            0.45390625,
            0.45414670596002393,
            0.454272625850182,
            0.45441513965639885,
            0.4546833943361095,
            0.45495195444582776,
            0.4550904082655248,
            0.4552203522275412,
            0.45546875000000003,
            0.45575719964914607,
            0.45590817974148684,
            0.45602556164787006,
            0.45625000000000004,
            0.45656244158701426,
            0.4567259403643018,
            0.45703125000000006,
            0.45709898923690967,
            0.4571345232579823,
            0.4572479873548846,
            0.45754369018046914,
            0.4576359711683391,
            0.45781250000000007,
            0.457952384451932,
            0.45817291574168767,
            0.4583614292685149,
            0.45859375,
            0.4587095294037038,
            0.4587702344738096,
            0.4589639396989834,
            0.45917915767590056,
            0.4592463683630943,
            0.45937500000000003,
            0.4595880733835278,
            0.45978337706538047,
            0.45999687546872803,
            0.46015625000000004,
            0.46032005622367506,
            0.4604059012443107,
            0.4606796398733317,
            0.46081458271732595,
            0.46085675337164717,
            0.4609375,
            0.461223718114823,
            0.4613938256973819,
            0.46163227946601754,
            0.46171875,
            0.4619305698340338,
            0.4620415240675334,
            0.4621990453076261,
            0.4625,
            0.46273582174396616,
            0.4628593191689344,
            0.4630042617925457,
            0.46328125000000003,
            0.4635410704087946,
            0.46367710347173213,
            0.46380947517921073,
            0.46408782924942965,
            0.4643463158402483,
            0.4644948770329152,
            0.464614685490229,
            0.4649055939587479,
            0.46515155808104824,
            0.4653126399335581,
            0.465625,
            0.4656881044982459,
            0.4657212073829287,
            0.4658269173646388,
            0.4661303922240946,
            0.46622509693159403,
            0.46640625,
            0.4665390690423398,
            0.46676203299949165,
            0.4669481339592892,
            0.4671875,
            0.4672986442308372,
            0.46735691971470145,
            0.46754289002172367,
            0.46776586520508784,
            0.46783549625643833,
            0.46796875,
            0.4681747594776493,
            0.4683724953158938,
            0.4685835860282576,
            0.46875,
            0.4689091708498809,
            0.46899258838570607,
            0.4692586149171442,
            0.4694012964772593,
            0.46944588360690825,
            0.46953125,
            0.46981040651354644,
            0.4699829451683626,
            0.47021899661493927,
            0.4703125,
            0.4705196845141609,
            0.47062821391113246,
            0.470788165465214,
            0.4710389247738988,
            0.4713249365347465,
            0.47144601064113534,
            0.4715933826945394,
            0.471875,
            0.47213018536790297,
            0.4722637967688896,
            0.4723985968843155,
            0.47265625,
            0.4729354310326404,
            0.47308157235123777,
            0.473203808045314,
            0.4734922571510997,
            0.473740673558187,
            0.4738993374477951,
            0.47421874999999997,
            0.47427721879579554,
            0.4743078900166195,
            0.4744058426221378,
            0.47471709211998125,
            0.47481422134802165,
            0.475,
            0.47512575210626695,
            0.4753511492150401,
            0.47553483641731,
            0.47578125,
            0.47588775810109,
            0.4759436034129586,
            0.47612183486237075,
            0.47635257040532875,
            0.47642462273055414,
            0.4765625,
            0.47676144399866044,
            0.4769616124924932,
            0.47717029414389617,
            0.47734374999999996,
            0.477498284536996,
            0.4775792739295732,
            0.4778375836292818,
            0.47798800769512767,
            0.4780350123471948,
            0.47812499999999997,
            0.4783970932540689,
            0.4785720635188288,
            0.478805711090803,
            0.47890625,
            0.47910879824593483,
            0.479214902051221,
            0.4793772844843806,
            0.47968749999999993,
            0.47991405037680507,
            0.4800327003704153,
            0.4801825024448788,
            0.48046874999999994,
            0.4807192993791088,
            0.4808504882656317,
            0.48098771740508156,
            0.48124999999999996,
            0.481524545268479,
            0.4816682657915798,
            0.481792929384889,
            0.48203124999999997,
            0.48232978805801746,
            0.48248603300196446,
            0.48259813840181753,
            0.4828125,
            0.4831350277854831,
            0.4833037899886049,
            0.4834033444861858,
            0.48359375,
            0.4837124337327392,
            0.48394026444263366,
            0.48412153676354513,
            0.484375,
            0.48447687106311,
            0.484530285646125,
            0.48470077449948934,
            0.48493927339441517,
            0.48501374786128637,
            0.48515625,
            0.4853481270447904,
            0.4855507286533447,
            0.4857569999492962,
            0.4859375,
            0.48608739732669365,
            0.48616595795713524,
            0.48641654630511644,
            0.4865747164855921,
            0.4866241396552338,
            0.48671875,
            0.48698377846307617,
            0.487161180822506,
            0.4873924230446409,
            0.4875,
            0.4876979110881383,
            0.4878015886001714,
            0.48796640243138695,
            0.48828125,
            0.4885031633287725,
            0.4886193884445817,
            0.4887716210812692,
            0.48906249999999996,
            0.48930841248892,
            0.48943717804051917,
            0.48957683678866765,
            0.4898478101988195,
            0.49011365859395983,
            0.4902549574509247,
            0.49038204957233894,
            0.490625,
            0.4909189016603171,
            0.49107272672692487,
            0.4911872594416944,
            0.49148334245150327,
            0.49172414170010503,
            0.49189048591908985,
            0.49199246640774125,
            0.4921875,
            0.49229911399378534,
            0.492529378731085,
            0.4927082350836678,
            0.49296875,
            0.49306598317738365,
            0.49311696651382225,
            0.49327970923599423,
            0.49352597429513734,
            0.4936028717214722,
            0.49375,
            0.4939348086815978,
            0.4941398438525062,
            0.49434370357678675,
            0.49453125000000003,
            0.49467650927046064,
            0.4947526405505653,
            0.49499550331135456,
            0.4951614230024077,
            0.4952132656295374,
            0.49531250000000004,
            0.49557046217691403,
            0.49575029712286556,
            0.49597913261801324,
            0.49609375,
            0.49628702308356465,
            0.4963882736321409,
            0.49655551936068115,
            0.496875,
            0.4970922754262873,
            0.4972060749480156,
            0.497360738688495,
            0.4976166861397383,
            0.497897524743614,
            0.49802386618934597,
            0.49816595511387085,
            0.4984375,
            0.49870277106640026,
            0.49884164742933484,
            0.4989711686693814,
            0.49921875,
            0.4995080143897889,
            0.49965941868580327,
            0.4997763793508733,
            0.5000700057373655,
            0.5003132547471254,
            0.500477180033466,
            0.5005815871864311,
            0.50078125,
            0.5008857929691142,
            0.5011184921451614,
            0.5012949315225883,
            0.5015625,
            0.5016550944787803,
            0.501703646069246,
            0.5018586392840423,
            0.5021126732019059,
            0.5021919943630694,
            0.5023437500000001,
            0.5025214889797073,
            0.5027289581311489,
            0.5029304051213018,
            0.503125,
            0.5032656204094446,
            0.5033393217717262,
            0.5035744548838321,
            0.5037481273374486,
            0.503802390316282,
            0.50390625,
            0.5041571444957078,
            0.5043394124727915,
            0.5045658399073288,
            0.5046875,
            0.5048761342757875,
            0.5049749572159735,
            0.5051446353204275,
            0.5054687499999999,
            0.5056813867225843,
            0.5057927599738608,
            0.5059498553020487,
            0.50625,
            0.5064866361967688,
            0.5066105528130843,
            0.5067550724296539,
            0.5070211278427779,
            0.5072918827214208,
            0.5074283358057436,
            0.5075602867277211,
            0.5078125,
            0.5080971262971918,
            0.5082461089840365,
            0.5083654982024094,
            0.5086566683230931,
            0.5089023669586059,
            0.509063872411322,
            0.5091707068697732,
            0.5094744239611172,
            0.509707604704318,
            0.5098816261381284,
            0.5101562499999999,
            0.5102442049973164,
            0.5102903243663515,
            0.5104375648759198,
            0.5106993702240346,
            0.5107811158630826,
            0.5109374999999999,
            0.5111081680131409,
            0.5113180715400548,
            0.5115171047030753,
            0.51171875,
            0.5118547307870019,
            0.5119260017076537,
            0.5121534013390122,
            0.5123348296184107,
            0.5123915137965974,
            0.5125,
            0.5127438254939414,
            0.5129285269233791,
            0.5131525450525055,
            0.5132812499999999,
            0.5134652446979151,
            0.5135616394234905,
            0.5137337503508684,
            0.5140625,
            0.5142704972495797,
            0.5143794435757885,
            0.5145389709741419,
            0.51484375,
            0.5150757468695863,
            0.5151972379570443,
            0.5153441887829858,
            0.5156077858563304,
            0.5158809935955209,
            0.5160150226506233,
            0.5161494037922745,
            0.51640625,
            0.5166862374229747,
            0.5168327976999999,
            0.5169546160441935,
            0.5171875,
            0.5174914783784991,
            0.5176505631459413,
            0.51775982552468,
            0.5180610880836086,
            0.518296716473374,
            0.5184683190389088,
            0.51875,
            0.5188333147907241,
            0.5188770014961848,
            0.5190164862512207,
            0.5192860654358913,
            0.5193702362572247,
            0.51953125,
            0.5196948458522809,
            0.5199071841223838,
            0.5201038023900995,
            0.5203125000000001,
            0.5204438404349752,
            0.5205126804049778,
            0.5207323429057394,
            0.520921529941055,
            0.520980636127194,
            0.5210937500000001,
            0.5213305052262822,
            0.5215176405086712,
            0.5217392481379717,
            0.5218750000000001,
            0.5220543544040337,
            0.522148320341183,
            0.5223228645080775,
            0.5225588571064583,
            0.5228596070541182,
            0.5229661258243267,
            0.5231280857398436,
            0.5233766550234455,
            0.5236648568204694,
            0.5237839217096868,
            0.5239333042092588,
            0.5241944433527237,
            0.5244701037369471,
            0.5246017080586822,
            0.5247385199300268,
            0.525,
            0.5252753478085,
            0.5254194849095611,
            0.5255437329226799,
            0.5258299915514001,
            0.5260805890493107,
            0.5262372523074429,
            0.5263489431852196,
            0.5266477515020752,
            0.5268858274689268,
            0.5270550103020709,
            0.52734375,
            0.5274224238846291,
            0.5274636774946346,
            0.527595403615043,
            0.5278727589535068,
            0.5279593556225644,
            0.528125,
            0.5282815225362907,
            0.5284962959250307,
            0.5286904982974339,
            0.5289062499999999,
            0.5290329493945487,
            0.5290993579330044,
            0.5293112798078262,
            0.529508228386528,
            0.5295697573517881,
            0.5296875,
            0.5299171837506519,
            0.5301067532841051,
            0.5303259492568063,
            0.53046875,
            0.5306434634138975,
            0.5307350000160445,
            0.53091197784836,
            0.53125,
            0.53144871617013,
            0.531552806811742,
            0.5317171996654837,
            0.53203125,
            0.5322539660866196,
            0.5323706041502322,
            0.532522418770891,
            0.5328125,
            0.5330592131835683,
            0.5331883920974451,
            0.5333276351741972,
            0.5335937500000001,
            0.5338644574838349,
            0.5340061706912057,
            0.5341328488834649,
            0.5344166522414152,
            0.5346696990037502,
            0.5348239399886093,
            0.5349380599176492,
            0.5352344142489766,
            0.5354749377461362,
            0.5356417000288334,
            0.5359375000000001,
            0.5360115323158371,
            0.5360503524231174,
            0.5361743171685212,
            0.5364594508586779,
            0.5365484740095522,
            0.5367187500000001,
            0.5368681981244207,
            0.5370854069737775,
            0.5372771925128681,
            0.5375000000000001,
            0.537622057697783,
            0.5376860343457327,
            0.5378902122943776,
            0.5380949250647056,
            0.5381588775360349,
            0.53828125,
            0.5385038611225662,
            0.538695865281434,
            0.5389126485271798,
            0.5390625000000001,
            0.5392325717815838,
            0.539321678524756,
            0.5395010903785852,
            0.5398437500000002,
            0.540037824612655,
            0.5401394865598405,
            0.5403063127769522,
            0.5405499654304774,
            0.5408430746696898,
            0.5409572853147654,
            0.5411115325052585,
            0.5413677569493878,
            0.5416483219560989,
            0.541775074810756,
            0.5419167495653094,
            0.5421855392530366,
            0.5424535664854834,
            0.5425928550970242,
            0.5427219639723019,
            0.54296875,
            0.543258808272687,
            0.543410626228921,
            0.5435271757506608,
            0.5437500000000001,
            0.5440640473373738,
            0.5442283882439014,
            0.5443323848932371,
            0.5445312500000001,
            0.5448692836703907,
            0.5450461411921006,
            0.5451375914340164,
            0.5453125000000001,
            0.5454548726797324,
            0.5456745173167118,
            0.5458638851011047,
            0.54609375,
            0.5462111653716011,
            0.546272709693793,
            0.5464691405447962,
            0.5466816200393477,
            0.5467479967192929,
            0.546875,
            0.5470905374114842,
            0.5472849765408765,
            0.5474993460300308,
            0.54765625,
            0.5478216795055229,
            0.5479083558908344,
            0.5480902021631944,
            0.5484375,
            0.5486269324420958,
            0.5487261651682049,
            0.5488954251229741,
            0.5491366200508869,
            0.5494321826291318,
            0.5495439652761165,
            0.5497006454457313,
            0.5499544130820834,
            0.5502374300917974,
            0.5503617562799196,
            0.5505058631526425,
            0.55078125,
            0.5510426748486983,
            0.5511795382152755,
            0.5513110782360768,
            0.5515625000000001,
            0.5518479168953654,
            0.551997311121592,
            0.5521162907248945,
            0.5523437500000001,
            0.5526531562565541,
            0.5528150750601946,
            0.5529215006354752,
            0.5531250000000001,
            0.5534583929455443,
            0.5536328300604558,
            0.5537267079715188,
            0.55390625,
            0.5540415462506707,
            0.554263626973868,
            0.554450576153539,
            0.5546875,
            0.5548002724519019,
            0.5548593840330865,
            0.5550480647568149,
            0.5552683133957237,
            0.5553371149465598,
            0.55546875,
            0.5556772126658582,
            0.5558740870925926,
            0.5560860418534957,
            0.55625,
            0.5564107866451836,
            0.5564950321938086,
            0.5567637875324815,
            0.5569037615144122,
            0.5569475117882219,
            0.5570312500000001,
            0.5573128426438123,
            0.5574845367222366,
            0.5578125,
            0.5580212899857949,
            0.5581306440928749,
            0.5582897576344065,
            0.5585410687972531,
            0.5588265376212869,
            0.5589484365456857,
            0.5590949759537645,
            0.559358854363392,
            0.5596317825906838,
            0.5597662200853116,
            0.5599001917049117,
            0.5601766310196522,
            0.5604370249034377,
            0.5605839947346496,
            0.5607054048988099,
            0.5609375,
            0.56124226455676,
            0.561401760536116,
            0.5615106155480404,
            0.5618121577828762,
            0.5620475015838722,
            0.5622195174973057,
            0.5623158236309641,
            0.5625,
            0.5626282188701943,
            0.5628527359814718,
            0.5630372657419234,
            0.56328125,
            0.56338937895997,
            0.5634460574068554,
            0.5636269851430882,
            0.5638550052146543,
            0.5639262322732554,
            0.5640625,
            0.5642638869253689,
            0.5644631969702563,
            0.5646727360388797,
            0.5648437500000001,
            0.5649998932105097,
            0.5650817074734664,
            0.5653427282586705,
            0.5654904582288783,
            0.5655366309237831,
            0.565625,
            0.5658995190790177,
            0.5660736476283068,
            0.56640625,
            0.5666103967695785,
            0.5667173218104186,
            0.5668788691009152,
            0.5671875000000001,
            0.5674156445777989,
            0.5675351157016223,
            0.5676840880347745,
            0.5679687500000001,
            0.568220889757211,
            0.5683529007807828,
            0.5684893044196764,
            0.5687632895786778,
            0.5690261323100276,
            0.5691706770939261,
            0.5692945182854202,
            0.5695810591936542,
            0.5698313722576143,
            0.5699884446949055,
            0.5700997296422274,
            0.5703125000000001,
            0.5706366096107828,
            0.57080620361291,
            0.5709049384953587,
            0.5710937500000002,
            0.5714418443822733,
            0.5716239539039277,
            0.5718750000000001,
            0.5719784849282928,
            0.5720327298571044,
            0.5722059018764708,
            0.5724416955783381,
            0.5725153487462684,
            0.5726562500000001,
            0.572850560243407,
            0.5730523062131165,
            0.5732594287026103,
            0.5734375,
            0.5735889992184898,
            0.5736683817574423,
            0.5739216646579232,
            0.5740771532951601,
            0.5741257491213059,
            0.57421875,
            0.574486194505378,
            0.5746627578530946,
            0.5750000000000001,
            0.5751995030033363,
            0.5753039984844703,
            0.5754679798830932,
            0.5757812500000001,
            0.5760047509828333,
            0.5761217937545821,
            0.5762731993994582,
            0.5765321676935601,
            0.5768099963508211,
            0.5769395803223817,
            0.5770784164073601,
            0.5773499476741456,
            0.5776152391558397,
            0.5777573582872199,
            0.5778836309434165,
            0.5781677190474522,
            0.5784204793804675,
            0.578575127648607,
            0.5786888429942605,
            0.57890625,
            0.5792257170517225,
            0.5793928884299614,
            0.5794940525677479,
            0.5796875,
            0.5800309521732839,
            0.580210640726701,
            0.5804687500000001,
            0.5805675903685518,
            0.5806194014115238,
            0.5807848150580639,
            0.5810283845189107,
            0.5811044643782496,
            0.58125,
            0.5814372326260047,
            0.5816414148280596,
            0.581846119879248,
            0.58203125,
            0.5821781047277652,
            0.5822550551300794,
            0.5825005970363679,
            0.582663846841739,
            0.5827148664580968,
            0.5828125000000001,
            0.5830728689548463,
            0.5832518674343824,
            0.5835937500000001,
            0.5837886087076787,
            0.5838906741490483,
            0.5840570900062785,
            0.5843750000000001,
            0.5845938568493998,
            0.5847084707600101,
            0.5848623100923093,
            0.58515625,
            0.5853991024184717,
            0.5855262587982637,
            0.5856675277102599,
            0.5859375000000001,
            0.5862043454557292,
            0.586344038334951,
            0.5864727428795736,
            0.5867543784015223,
            0.5870095859628511,
            0.5871618094000958,
            0.587277955599072,
            0.5875721430220165,
            0.5878148239315961,
            0.5879795720289507,
            0.5880831659006786,
            0.5882812500000001,
            0.5886200594110796,
            0.5887973262623022,
            0.5890625000000002,
            0.5891566953107998,
            0.5892060721273141,
            0.589363724883368,
            0.5896150721106538,
            0.5896935792175193,
            0.5898437500000002,
            0.5900239041590387,
            0.5902305228599805,
            0.5904328096485636,
            0.5906250000000002,
            0.5907672097211548,
            0.5908417275996564,
            0.5910795254705951,
            0.591250538901433,
            0.5913039829446037,
            0.5914062500000001,
            0.5916595424887744,
            0.59184097640785,
            0.5921875000000001,
            0.5923777139143062,
            0.5924773488647166,
            0.5926461994931697,
            0.5928876878692082,
            0.5931829622114462,
            0.5932951467797413,
            0.5934514201421094,
            0.5937500000000001,
            0.5939882079734315,
            0.5941129362397185,
            0.5942566383568837,
            0.5945232625118108,
            0.5947934512476148,
            0.5949307173289365,
            0.5950618541447349,
            0.5953410372613795,
            0.5955986920195924,
            0.5957484900435686,
            0.5958670675219688,
            0.5961588036796093,
            0.5964039302988478,
            0.5965662544384274,
            0.596672278503771,
            0.5969765617847008,
            0.5972091660950457,
            0.597384010547254,
            0.5974774870910226,
            0.5977943116405418,
            0.598014399440605,
            0.5982017584237821,
            0.5982826933097576,
            0.5984375000000001,
            0.5986105748554891,
            0.5988196303339636,
            0.5990194980711975,
            0.5992187500000001,
            0.5993563142416801,
            0.5994283992077647,
            0.5996584501955114,
            0.5998372295563875,
            0.5998930986393244,
            0.6000000000000001
        ]
    ]
}

==> anc/stap_pd_gamma2_zero.json <==
{
    "columns": [
        "$\\mu/\\bar\\Sigma_0$",
        "$T/\\bar\\Sigma_0$"
    ],
    "data": [
        [
            0.0,
            0.0005266158839274834,
            0.00078125,
            0.0010361840216371431,
            0.0015625,
            0.002087582510279336,
            0.0023437500000000003,
            0.002600823695137456,
            0.003125,
            0.00364672226066163,
            0.00390625,
            0.004167309710682288,
            0.004687500000000001,
            0.005204041453661001,
            0.0054687500000000005,
            0.005735648729802495,
            0.00625,
            0.006759546323413898,
            0.00703125,
            0.00730584750210871,
            0.0078125,
            0.008313243021904658,
            0.00859375,
            0.008877912863935513,
            0.009375000000000001,
            0.009865137617489677,
            0.010156250000000002,
            0.010451851742766432,
            0.010937500000000001,
            0.011415236097011219,
            0.01171875,
            0.012027671154876714,
            0.0125,
            0.01296354436698727,
            0.013281250000000001,
            0.013605378206891144,
            0.0140625,
            0.014510068252156536,
            0.01484375,
            0.01518498009797942,
            0.015625,
            0.016054813498315466,
            0.01640625,
            0.01676648411890086,
            0.0171875,
            0.017597785771672175,
            0.017968750000000002,
            0.018349897653804244,
            0.018750000000000003,
            0.01913899066026963,
            0.019531250000000003,
            0.019935228180986,
            0.020312500000000004,
            0.02067843367402922,
            0.02109375,
            0.021522483273016278,
            0.021875000000000002,
            0.022216120245458097,
            0.022656250000000003,
            0.023111670598787003,
            0.0234375,
            0.023752055730929148,
            0.02421875,
            0.024702797923328332,
            0.025,
            0.025286245410173228,
            0.025781250000000002,
            0.026295873109410686,
            0.026562500000000003,
            0.02681869448812375,
            0.02734375,
            0.027890904117534848,
            0.028125,
            0.028349408094587747,
            0.02890625,
            0.02948789900809538,
            0.0296875,
            0.029878391285216913,
            0.03046875,
            0.03108686594143262,
            0.03125,
            0.031405649041807,
            0.03203125,
            0.0326878131787088,
            0.0328125,
            0.03293118627345365,
            0.033593750000000006,
            0.03429074908290853,
            0.034375,
            0.03445500781687643,
            0.03515625,
            0.035895682120840815,
            0.035937500000000004,
            0.03597711843609492,
            0.03671875000000001,
            0.03740893375978637,
            0.03749752509362931,
            0.037500000000000006,
            0.03750261916154162,
            0.03828125,
            0.03901626821667566,
            0.03906250000000001,
            0.03911154244507559,
            0.03984375000000001,
            0.040533316277259604,
            0.04062500000000001,
            0.04072248819048785,
            0.041406250000000006,
            0.042048673774157184,
            0.0421875,
            0.042335465323536006,
            0.04296875,
            0.043562345137432915,
            0.043750000000000004,
            0.043950482877450466,
            0.04453125000000001,
            0.04507433472722903,
            0.045312500000000006,
            0.04556754999631486,
            0.04609375,
            0.04658464683580119,
            0.046875,
            0.04718667593391657,
            0.04765625,
            0.048093285686843006,
            0.0484375,
            0.04880787005609368,
            0.049218750000000006,
            0.04960025543755503,
            0.05,
            0.05043114184127044,
            0.05078125,
            0.05110556017733874,
            0.051562500000000004,
            0.05205650088139847,
            0.05234375000000001,
            0.05260920392984776,
            0.053125000000000006,
            0.0536839568832516,
            0.05390625,
            0.05411119065236445,
            0.0546875,
            0.05531351967064421,
            0.05546875,
            0.055611524236494084,
            0.05625,
            0.05694519918366428,
            0.057031250000000006,
            0.05711020850906755,
            0.0578125,
            0.05857900548048619,
            0.05860065043296557,
            0.05890988234672132,
            0.059375,
            0.06010269693019522,
            0.060156249999999994,
            0.06021491618478277,
            0.0609375,
            0.06159652387432057,
            0.06171875,
            0.06185296569773334,
            0.0625,
            0.06308871841087793,
            0.06328125,
            0.06349317276299707,
            0.0640625,
            0.06457928406092406,
            0.06484375,
            0.065135547971589,
            0.065625,
            0.06606822428410061,
            0.06640625,
            0.06678010203897833,
            0.06718750000000001,
            0.06755554247714983,
            0.06796875000000001,
            0.06842684580738821,
            0.06875,
            0.06904124197545501,
            0.06953125,
            0.07007579024609419,
            0.0703125,
            0.0705253260535593,
            0.07109375000000001,
            0.07172694645386136,
            0.07187500000000001,
            0.07200779792455476,
            0.07265625,
            0.07338032565956527,
            0.07343750000000002,
            0.07348866074134475,
            0.07421875000000001,
            0.07440063405662443,
            0.07496795059951326,
            0.07500000000000001,
            0.07503592166259362,
            0.07578125000000001,
            0.07644569230307137,
            0.0765625,
            0.0766937354256562,
            0.07734375000000002,
            0.07792183642909235,
            0.07812500000000001,
            0.07835380697330395,
            0.07890625000000001,
            0.0793963859035483,
            0.07968750000000002,
            0.08001614812312145,
            0.08046875000000002,
            0.08086934359390903,
            0.08125000000000002,
            0.08168077083017139,
            0.08203125000000001,
            0.08234071231006065,
            0.08281250000000001,
            0.08334768718854031,
            0.08359375000000001,
            0.08381049480370929,
            0.084375,
            0.085016909433355,
            0.08515625,
            0.08527869376893066,
            0.0859375,
            0.08668844994250349,
            0.08671875000000001,
            0.08674531184282219,
            0.0871462504516179,
            0.08750000000000001,
            0.08821042716748695,
            0.08828125,
            0.08836228666381434,
            0.08906250000000002,
            0.08967399738106027,
            0.08984375000000001,
            0.09003845438000221,
            0.09062500000000001,
            0.09113599676047322,
            0.09140625000000001,
            0.091716979112768,
            0.0921875,
            0.09259642772727408,
            0.09296875,
            0.09339787388514867,
            0.09375,
            0.094055292647401,
            0.09453125,
            0.09508115187202981,
            0.0953125,
            0.09551259383196861,
            0.09609375,
            0.09676682639952393,
            0.096875,
            0.09696833353744416,
            0.09765625,
            0.09822204708254256,
            0.0984225303522205,
            0.09843750000000001,
            0.09845490438917848,
            0.09921875000000001,
            0.09987527428350208,
            0.1,
            0.10014536550064326,
            0.10078125,
            0.1013264657414508,
            0.1015625,
            0.10183826519044203,
            0.10234375000000001,
            0.10277610677443134,
            0.10312500000000001,
            0.10353361747975139,
            0.10390625,
            0.10422419937759789,
            0.10468750000000002,
            0.10523143655261091,
            0.10546875000000001,
            0.10567074549280704,
            0.10625000000000001,
            0.10693173675664952,
            0.10703125000000001,
            0.10711574701008345,
            0.1078125,
            0.10814173285394542,
            0.10855924446404452,
            0.10859375,
            0.10863451934692755,
            0.109375,
            0.11000129790673516,
            0.11015625,
            0.11033978057685209,
            0.1109375,
            0.11144181473854184,
            0.11171875,
            0.1120475685226073,
            0.1125,
            0.11288079664832772,
            0.11328125,
            0.11375789828053574,
            0.11406250000000001,
            0.1143182452735459,
            0.11484375000000001,
            0.1154707851215168,
            0.115625,
            0.11575416220061288,
            0.11640625,
            0.11718624449281925,
            0.1171875,
            0.11718854896542172,
            0.11720017606163799,
            0.11796875,
            0.11862155443402253,
            0.11875,
            0.11890425015024239,
            0.11953124999999999,
            0.12005303654723168,
            0.12031249999999999,
            0.12062486133797441,
            0.12109375,
            0.12148299549713618,
            0.121875,
            0.12234809447824323,
            0.12265625,
            0.12291143262517064,
            0.1234375,
            0.12407396582597431,
            0.12421875,
            0.12433834922328497,
            0.125,
            0.1255822778796762,
            0.12576376690975052,
            0.12578125,
            0.12580248688242868,
            0.1265625,
            0.1271878080413111,
            0.12734374999999998,
            0.1275336465395497,
            0.128125,
            0.12861033496259025,
            0.12890625,
            0.1292674966449041,
            0.1296875,
            0.130031348775569,
            0.13046875000000002,
            0.13100405430746206,
            0.13125,
            0.1314508505336176,
            0.13203125,
            0.13274333683559833,
            0.1328125,
            0.1328688412416475,
            0.13341691145728193,
            0.13359375,
            0.13428542813316494,
            0.13437500000000002,
            0.1344853414177477,
            0.13515625000000003,
            0.1357005751997851,
            0.13593750000000002,
            0.13623009543702197,
            0.13671875,
            0.13711421673047622,
            0.1375,
            0.13797763024989115,
            0.13828125000000002,
            0.13852635354534099,
            0.1390625,
            0.13972796407748467,
            0.13984375,
            0.13993698641705068,
            0.140625,
            0.1407950826791102,
            0.1413461883618842,
            0.14140625,
            0.1414811046529411,
            0.14218750000000002,
            0.142754002363939,
            0.14296875000000003,
            0.14323706681233822,
            0.14375000000000002,
            0.14416031728279727,
            0.14453125,
            0.14499588711860517,
            0.1453125,
            0.1455651337092693,
            0.14609375000000002,
            0.1467575847591062,
            0.14687500000000003,
            0.14696845218866272,
            0.14765625000000004,
            0.14778525572574872,
            0.1483703551573202,
            0.14843750000000003,
            0.1485221706346805,
            0.14921875,
            0.1497708775852502,
            0.15000000000000002,
            0.15028966350871686,
            0.15078125000000003,
            0.15116990628206045,
            0.15156250000000002,
            0.1520600962479221,
            0.15234375,
            0.1525674416141937,
            0.153125,
            0.15383348906313546,
            0.15390625000000002,
            0.15396348390287073,
            0.15443986308908103,
            0.15468750000000003,
            0.15535817016753758,
            0.15546875000000004,
            0.15560985438582622,
            0.15625000000000003,
            0.15675143729064658,
            0.15703125,
            0.15738922005133577,
            0.15781250000000002,
            0.1581432149516945,
            0.15859375000000003,
            0.15917161193430926,
            0.15937500000000004,
            0.1595335032965878,
            0.16015625000000006,
            0.1608010605340565,
            0.1609223213926111,
            0.16093750000000004,
            0.16095705090697698,
            0.16171875000000002,
            0.16230985056029426,
            0.16250000000000003,
            0.16274555688437214,
            0.16328125000000004,
            0.16369589349679758,
            0.16406250000000003,
            0.16453715816992867,
            0.16484375,
            0.16508045017449077,
            0.16562500000000002,
            0.1663318769472728,
            0.16640625000000003,
            0.1664635205221614,
            0.166901853995387,
            0.16718750000000002,
            0.16784526064634578,
            0.16796875,
            0.1681297396004914,
            0.16875,
            0.16922558929519152,
            0.16953125000000002,
            0.16993077082390373,
            0.1703125,
            0.17060443407905343,
            0.17109375,
            0.1717349926577702,
            0.171875,
            0.17198179475627937,
            0.17265625,
            0.17277044317080847,
            0.1733577728848401,
            0.17343750000000002,
            0.17354243495881633,
            0.17421875000000003,
            0.174732405191838,
            0.17500000000000002,
            0.17535312739260034,
            0.17578125,
            0.17610555537051,
            0.1765625,
            0.17716708685371885,
            0.17734375000000002,
            0.1774772230112709,
            0.17812500000000003,
            0.1784290621765781,
            0.17884748343912155,
            0.17890625000000004,
            0.1789843455103142,
            0.17968750000000003,
            0.18021643487665742,
            0.18046875,
            0.18080494173436684,
            0.18125000000000002,
            0.18158390527164162,
            0.18203125000000003,
            0.18262888487156478,
            0.18281250000000002,
            0.18294989404708786,
            0.18359375,
            0.18389763205585016,
            0.18431447934119938,
            0.184375,
            0.18445621161129144,
            0.18515625000000002,
            0.18567776292320567,
            0.1859375,
            0.1862869661244011,
            0.18671875,
            0.18703956590238602,
            0.1875,
            0.1881211510851341,
            0.18828125,
            0.1883998875365567,
            0.1890625,
            0.18919261525521733,
            0.18975883852561354,
            0.18984374999999998,
            0.18995881357810696,
            0.190625,
            0.19111646482235206,
            0.19140625,
            0.19179999344707377,
            0.1921875,
            0.19247261031465188,
            0.19296875000000002,
            0.1936446911398045,
            0.19375,
            0.19382727409724354,
            0.19432782913577085,
            0.19453125,
            0.1951806298597081,
            0.1953125,
            0.195492973989898,
            0.19609375,
            0.1965326070089297,
            0.19687500000000002,
            0.19734485954595915,
            0.19765625000000003,
            0.19788310251649457,
            0.19843750000000002,
            0.19920035434878933,
            0.19921875,
            0.19923211531407217,
            0.19931605159681354,
            0.2,
            0.2005799131660307,
            0.20078125000000002,
            0.20105956015620846,
            0.2015625,
            0.20192624688575234,
            0.20234375,
            0.2029224457365559,
            0.203125,
            0.20327109749355918,
            0.20390625,
            0.20416758597291976,
            0.20461456178286147,
            0.20468750000000002,
            0.20478906604701907,
            0.20546875000000003,
            0.20595673924207888,
            0.20625000000000002,
            0.20665948675704207,
            0.20703125,
            0.20729743283877106,
            0.2078125,
            0.20853368150102594,
            0.20859375000000002,
            0.20863664122469056,
            0.208892373356651,
            0.20937500000000003,
            0.20997460906683874,
            0.21015625000000004,
            0.2104117675633817,
            0.21093750000000003,
            0.21131114987121855,
            0.21171875,
            0.2122937186792777,
            0.21250000000000002,
            0.2126462042482703,
            0.21328125000000003,
            0.21349876298574194,
            0.2139798832809761,
            0.21406250000000002,
            0.2141795907318032,
            0.21484375,
            0.21531227455176769,
            0.215625,
            0.21606945612004747,
            0.21640625000000002,
            0.2166431778316693,
            0.2171875,
            0.21796327405487292,
            0.21796875,
            0.21797259149500875,
            0.21799437639123176,
            0.21875,
            0.21930083027002692,
            0.21953125,
            0.21986121541127795,
            0.2203125,
            0.22062758440480187,
            0.22109374999999998,
            0.22176318909932446,
            0.221875,
            0.22195284689648373,
            0.22238529423805134,
            0.22265625,
            0.22327683783818406,
            0.2234375,
            0.22366933202189582,
            0.22421875000000002,
            0.22459944381775862,
            0.225,
            0.22557963436615613,
            0.22578125,
            0.22592055578215126,
            0.2265625,
            0.22667843803731907,
            0.22724031547994322,
            0.22734375,
            0.22749415596460218,
            0.22812500000000002,
            0.22855877332980057,
            0.22890625000000003,
            0.22941296653808738,
            0.22968750000000002,
            0.22987573444882978,
            0.23046875,
            0.2308786246800307,
            0.23119127881965404,
            0.23125,
            0.23133605249514844,
            0.23203125000000002,
            0.2325055876010297,
            0.2328125,
            0.23326355784240785,
            0.23359375,
            0.23381839659095208,
            0.234375,
            0.23499136309344093,
            0.235129740872261,
            0.23515625,
            0.2351954028518601,
            0.2359375,
            0.23643989867819062,
            0.23671874999999998,
            0.23713179680932764,
            0.2375,
            0.2377485532878518,
            0.23828125,
            0.2390209651106865,
            0.23905571202939876,
            0.23906249999999998,
            0.23907260504119904,
            0.23984374999999997,
            0.24036171598309775,
            0.24062499999999998,
            0.24101808907343425,
            0.24140625,
            0.24166621299165394,
            0.2421875,
            0.24296807509576362,
            0.24296875,
            0.24296920068529004,
            0.24297145164516779,
            0.24375,
            0.24427104629966664,
            0.24453124999999998,
            0.24492285822297852,
            0.2453125,
            0.24557138151300975,
            0.24609375,
            0.2468466152686215,
            0.2468702100303273,
            0.246875,
            0.24688224581271953,
            0.24765625000000002,
            0.2481678937573827,
            0.2484375,
            0.2488465467025495,
            0.24921875,
            0.2494640620056965,
            0.25,
            0.25064996006190027,
            0.25075874442136126,
            0.25078125,
            0.25081557196929416,
            0.2515625,
            0.25205225981841844,
            0.25234375,
            0.25278961676548534,
            0.253125,
            0.25334425495228685,
            0.25390625,
            0.2543848004221851,
            0.25463480297889707,
            0.25468749999999996,
            0.25476852703316805,
            0.25546874999999997,
            0.25592414325911117,
            0.25625,
            0.25675255149018156,
            0.25703125,
            0.257211958146149,
            0.2578125,
            0.25805423758690027,
            0.25849838276344544,
            0.25859375,
            0.2587416063539284,
            0.259375,
            0.2597835401542964,
            0.26015625000000003,
            0.2607358558565259,
            0.26093750000000004,
            0.261067166674102,
            0.2616610261070181,
            0.26171875,
            0.26234947812099085,
            0.2625,
            0.2627353278495265,
            0.26328125,
            0.26363044385738515,
            0.2640625,
            0.26474005788933225,
            0.26484375,
            0.2649098728982346,
            0.26520725710474213,
            0.265625,
            0.2661880806607133,
            0.26640625,
            0.2667502331981703,
            0.2671875,
            0.26746484498259104,
            0.26796875000000003,
            0.26869604534510866,
            0.26874008096393076,
            0.26875000000000004,
            0.2687657241826986,
            0.26953125000000006,
            0.2700141792377376,
            0.27031250000000007,
            0.2707868890984771,
            0.27109375,
            0.2712867313840345,
            0.27187500000000003,
            0.27212888687971665,
            0.2725578788430211,
            0.27265625000000004,
            0.272813539854782,
            0.2734375,
            0.2738277599304367,
            0.27421875,
            0.27484588861510467,
            0.275,
            0.27509608813399805,
            0.2755083650958395,
            0.27578125000000003,
            0.2763631545462704,
            0.27656250000000004,
            0.2768840238349923,
            0.27734375,
            0.27762880601960616,
            0.278125,
            0.27883642922500124,
            0.2788929172590548,
            0.27890625,
            0.27892787491310517,
            0.2796875,
            0.28015588954963694,
            0.28046875,
            0.28097781360650653,
            0.28125,
            0.2814172979654636,
            0.28203125,
            0.28211459716148857,
            0.28267734002727235,
            0.2828125,
            0.2830336699412753,
            0.28359375000000003,
            0.28393606249111636,
            0.28437500000000004,
            0.2850955769362197,
            0.28515625000000006,
            0.2851932133826129,
            0.28534467550569914,
            0.28593750000000007,
            0.2864491916480101,
            0.28671875,
            0.2871638077518477,
            0.28750000000000003,
            0.28770364914486,
            0.28828125000000004,
            0.28852840419934445,
            0.2889566855441363,
            0.2890625,
            0.2892382174725724,
            0.28984375,
            0.2902084460412339,
            0.290625,
            0.291319007334984,
            0.29140625000000003,
            0.29145862239604187,
            0.29166727857596647,
            0.29218750000000004,
            0.29270760342875213,
            0.29296875000000006,
            0.2934063870854211,
            0.29375000000000007,
            0.29395507421780537,
            0.2945312500000001,
            0.29476272844100204,
            0.2952011201896462,
            0.2953125000000001,
            0.295500256354169,
            0.29609375000000004,
            0.29644588107708963,
            0.29687500000000006,
            0.2976007933297975,
            0.29765625000000007,
            0.2976890442518981,
            0.2978161214937648,
            0.2984375,
            0.29893104108671903,
            0.29921875000000003,
            0.2997082797007579,
            0.30000000000000004,
            0.3001714846528883,
            0.30078125000000006,
            0.30082876651583323,
            0.3014105518735738,
            0.30156250000000007,
            0.3018225961229877,
            0.30234375,
            0.30264827074977363,
            0.30312500000000003,
            0.30380168089166715,
            0.3038844105719476,
            0.30390625000000004,
            0.30394386104354715,
            0.3046875,
            0.30511939938084043,
            0.30546875,
            0.3060724469346558,
            0.30625,
            0.3063527704087184,
            0.3067361150937374,
            0.30703125000000003,
            0.3075848668830158,
            0.30781250000000004,
            0.30820828804302125,
            0.30859375000000006,
            0.30881549651412427,
            0.30937500000000007,
            0.30963333286591305,
            0.3100446690879004,
            0.3101562500000001,
            0.3103514639168346,
            0.3109375000000001,
            0.31127255117900104,
            0.31171875000000004,
            0.31249442886152695,
            0.3124988013140433,
            0.31250000000000006,
            0.31250211030027825,
            0.31328125000000007,
            0.31372392941790467,
            0.3140625,
            0.31466064993700404,
            0.31484375000000003,
            0.31494741765529977,
            0.31531984660468176,
            0.31562500000000004,
            0.31616962572297846,
            0.31640625000000006,
            0.31682695203752376,
            0.31718750000000007,
            0.31739034697909047,
            0.3179687500000001,
            0.3181111774296597,
            0.318609634059712,
            0.3187500000000001,
            0.31900116379249494,
            0.3195312500000001,
            0.319827581099364,
            0.3203125000000001,
            0.32086893088170787,
            0.321043947860257,
            0.32109375000000007,
            0.32118344108431196,
            0.3218750000000001,
            0.3222591131334083,
            0.3226562500000001,
            0.32337405230487093,
            0.32343750000000004,
            0.32347261439869585,
            0.3235941685182958,
            0.32421875000000006,
            0.32468493565479944,
            0.32500000000000007,
            0.32557320361797,
            0.3257812500000001,
            0.3258956404509587,
            0.3262875368353282,
            0.3265625000000001,
            0.327105040687842,
            0.32734375000000004,
            0.32778092099006273,
            0.32812500000000006,
            0.32831294065303696,
            0.32890625000000007,
            0.3289501039359723,
            0.32951941969933685,
            0.3296875,
            0.3299973838419694,
            0.33046875000000003,
            0.3307245061475485,
            0.33125000000000004,
            0.33158213606601333,
            0.3319280635924747,
            0.33203125000000006,
            0.3322227783830864,
            0.33281250000000007,
            0.3331303275098268,
            0.33359375,
            0.3341848389975319,
            0.3343309627001435,
            0.33437500000000003,
            0.33445729791553114,
            0.33515625000000004,
            0.33553039474069557,
            0.3359375,
            0.3367011769508151,
            0.33671875,
            0.33672812146161957,
            0.3367587590865823,
            0.3375,
            0.33792469725955576,
            0.33828125000000003,
            0.3389547347982351,
            0.33906250000000004,
            0.3391195746197868,
            0.3393042689015161,
            0.33984375,
            0.34031322389681384,
            0.340625,
            0.3412180323024359,
            0.34140625,
            0.34150524169716057,
            0.3418223310605338,
            0.3421875,
            0.34269596288600945,
            0.34296875,
            0.34349129292776115,
            0.34375,
            0.3438851105846453,
            0.3443135152447751,
            0.34453125,
            0.3450729018560793,
            0.3453125,
            0.34577474892789395,
            0.34609375000000003,
            0.3462591685645478,
            0.3467783749316618,
            0.34687500000000004,
            0.347444027823097,
            0.34765625000000006,
            0.3480686417611559,
            0.34843750000000007,
            0.34862740230290246,
            0.34921744792926046,
            0.34921875,
            0.34980932718307317,
            0.35000000000000003,
            0.35037322252986164,
            0.35078125000000004,
            0.3509897978409494,
            0.3515625,
            0.35163113037379934,
            0.3521687857018154,
            0.35234375,
            0.35268875244608655,
            0.353125,
            0.3533463405875704,
            0.35390625000000003,
            0.3540201019950616,
            0.35452238850813317,
            0.35468750000000004,
            0.3550155033231403,
            0.35546875000000006,
            0.35569701530989106,
            0.35625000000000007,
            0.3563848567612312,
            0.35687012008421665,
            0.3570312500000001,
            0.3573537580980144,
            0.3578125000000001,
            0.35804180612442665,
            0.35859375000000004,
            0.3587258725784701,
            0.3592119642575158,
            0.35937500000000006,
            0.3597038113807326,
            0.36015625000000007,
            0.36038069648839216,
            0.3609375,
            0.3610436141415145,
            0.3615479041904697,
            0.36171875000000003,
            0.3620659700423506,
            0.36250000000000004,
            0.36271366919093595,
            0.36328125000000006,
            0.3633385333530063,
            0.36387792237195377,
            0.36406250000000007,
            0.36444055383334,
            0.36484375,
            0.3650407063431992,
            0.3656110455212568,
            0.36562500000000003,
            0.36620200060876723,
            0.36640625000000004,
            0.3668278960413081,
            0.3671875,
            0.3673617893687958,
            0.3678614665228253,
            0.36796875,
            0.36852012001384366,
            0.36875,
            0.36922834419158496,
            0.36953125000000003,
            0.3696768989949046,
            0.3700903145210647,
            0.37031250000000004,
            0.37083226099861605,
            0.37109375,
            0.3716422607886827,
            0.371875,
            0.3719860152407022,
            0.3722979958251349,
            0.37265625,
            0.3731384032609523,
            0.3734375,
            0.3740700241043711,
            0.37421875,
            0.37428911740947624,
            0.3744849057476692,
            0.375,
            0.3754385257769004,
            0.37578125,
            0.3765120290188359,
            0.3765625,
            0.37658618407602673,
            0.37665142893087733,
            0.37734375,
            0.3777326067884905,
            0.378125,
            0.3787977618238614,
            0.37887724009336116,
            0.37890625,
            0.3789688696526951,
            0.37968749999999996,
            0.3800206237938329,
            0.38046874999999997,
            0.38092427352686853,
            0.38116226388992197,
            0.38125,
            0.3814409985451267,
            0.38203125,
            0.38230255353653325,
            0.3828125,
            0.3830314674766237,
            0.38344119359334544,
            0.38359375,
            0.3839287272938558,
            0.384375,
            0.38457837199340505,
            0.3851196316735994,
            0.38515625000000003,
            0.38571400482593277,
            0.38593750000000004,
            0.38643253202384154,
            0.38671875,
            0.38684805436427233,
            0.38718878687405994,
            0.3875,
            0.3879806724267589,
            0.38828125,
            0.38895291093299905,
            0.3890625,
            0.389111575059812,
            0.38923961618044095,
            0.38984375,
            0.39024117043879913,
            0.390625,
            0.3912722321586377,
            0.3913689685844563,
            0.39140625,
            0.3914906627703316,
            0.3921875,
            0.3924954720979411,
            0.39296875000000003,
            0.3932868593550971,
            0.3936202372419369,
            0.39375000000000004,
            0.39404649792586827,
            0.39453125000000006,
            0.3947435498193055,
            0.39528403790219,
            0.39531250000000007,
            0.3958652731299183,
            0.39609375,
            0.3966206427503411,
            0.39687500000000003,
            0.3969853751865828,
            0.3972636015370337,
            0.39765625000000004,
            0.39810404743984634,
            0.3984375,
            0.399213704826751,
            0.39921875,
            0.39922091893683553,
            0.39922633227157034,
            0.4,
            0.40033653051074225,
            0.40078125000000003,
            0.4011719321336945,
            0.4014503351744762,
            0.40156250000000004,
            0.40182728396302403,
            0.40234375,
            0.40256269181578036,
            0.4031011984993962,
            0.403125,
            0.403673422992966,
            0.40390625,
            0.4044612253408413,
            0.4046875,
            0.40478249994936844,
            0.40501385236234677,
            0.40546875,
            0.4058901470159766,
            0.40625,
            0.40691056501188755,
            0.4069959807160272,
            0.40703125,
            0.4071165514553203,
            0.4078125,
            0.408100474518949,
            0.40859375000000003,
            0.40879127929513764,
            0.40920320983958886,
            0.40937500000000004,
            0.4097946781502152,
            0.41015625000000006,
            0.41030437186255986,
            0.4106563234272666,
            0.41093750000000007,
            0.4114039971281776,
            0.41171875,
            0.4124955501789952,
            0.41250000000000003,
            0.4125018044774996,
            0.41250604966943205,
            0.41328125000000004,
            0.4135983075665899,
            0.4140625,
            0.41434027524166434,
            0.41469298607614147,
            0.41484375,
            0.4152215829312371,
            0.415625,
            0.41578610518727066,
            0.41615958014429605,
            0.41640625000000003,
            0.41687764505310554,
            0.41718750000000004,
            0.417964140371259,
            0.41796735536328944,
            0.41796875000000006,
            0.4179723004711804,
            0.41875000000000007,
            0.4190557410285603,
            0.4195312500000001,
            0.41975382325633476,
            0.4201422952632162,
            0.4203125000000001,
            0.42075052057652984,
            0.42109375000000004,
            0.42122723560553016,
            0.4215291226409244,
            0.42187500000000006,
            0.42231061982520557,
            0.42265625000000007,
            0.42329021175351766,
            0.4233921646145342,
            0.4234375,
            0.42355609394307164,
            0.42421875000000003,
            0.42447228915221635,
            0.42500000000000004,
            0.42503720488246066,
            0.42555064478397,
            0.42578125000000006,
            0.42639132254016077,
            0.42656250000000007,
            0.4266272623128751,
            0.42677013686985443,
            0.42734375,
            0.42770241362784456,
            0.42812500000000003,
            0.42848936450846736,
            0.4287757143497147,
            0.42890625000000004,
            0.4292575233674402,
            0.4296875,
            0.4298474286471759,
            0.43019504348029153,
            0.43046875,
            0.43091750410616925,
            0.43125,
            0.4318873269511697,
            0.4319857220538868,
            0.43203125000000003,
            0.4321559285905632,
            0.43281250000000004,
            0.43305248001836744,
            0.4335663656182042,
            0.43359375,
            0.43411745064594753,
            0.434375,
            0.4350888334627288,
            0.43515625,
            0.43518059686824556,
            0.4352322106696682,
            0.4359375,
            0.4362423029432941,
            0.43671875,
            0.43688508821983635,
            0.4373021381296954,
            0.4375,
            0.4380585186742185,
            0.43828125,
            0.4383602320442628,
            0.4385251764484569,
            0.4390625,
            0.43941677865561585,
            0.43984375,
            0.4401526160233114,
            0.4404714460981852,
            0.440625,
            0.4410666681960838,
            0.44140625,
            0.4415244293031827,
            0.4417675453486583,
            0.44218749999999996,
            0.44257578293452743,
            0.44296874999999997,
            0.4433701006036208,
            0.4436252485771257,
            0.44375,
            0.44411582414267536,
            0.44453125,
            0.4446730605875099,
            0.44496041577891066,
            0.4453125,
            0.4457191859280534,
            0.44609375,
            0.4465386227085509,
            0.44676341389875973,
            0.446875,
            0.4472087895049197,
            0.44765625000000003,
            0.44780599208946303,
            0.4481048511084358,
            0.44843750000000004,
            0.44884685196921215,
            0.44921875,
            0.44965922860845314,
            0.4498858045142249,
            0.45,
            0.4503486619358285,
            0.45078125,
            0.4509230840639,
            0.4512018807834527,
            0.4515625,
            0.4519586393865668,
            0.45234375,
            0.4527329311882915,
            0.4529922768016761,
            0.453125,
            0.453538872910314,
            0.45390625,
            0.45402419063157196,
            0.4542525013876386,
            0.4546875,
            0.45505440030484245,
            0.45546875000000003,
            0.45576071098944576,
            0.45608268086530807,
            0.45625000000000004,
            0.4567832332863853,
            0.45703125000000006,
            0.4571091595778706,
            0.4572576776700189,
            0.45781250000000007,
            0.45813398044021825,
            0.45859375,
            0.4587435172089421,
            0.45915686032682507,
            0.45937500000000003,
            0.4600859865258673,
            0.46015625000000004,
            0.46017783214128516,
            0.46021834351544844,
            0.4609375,
            0.46119721888691273,
            0.4616822277837949,
            0.46171875,
            0.4622146521095931,
            0.4625,
            0.4631352407958745,
            0.46323012841534983,
            0.46328125000000003,
            0.46345313418449624,
            0.46406250000000004,
            0.46424394789571144,
            0.4645775615466433,
            0.46484375,
            0.4652558862132162,
            0.465625,
            0.46600929713665346,
            0.46626585413256516,
            0.46640625,
            0.466889896870641,
            0.4671875,
            0.4672739926426364,
            0.4674305529234986,
            0.46796875,
            0.46828038548048784,
            0.46875,
            0.46884143254949956,
            0.4692847936868749,
            0.46953125,
            0.4702419625512994,
            0.47028721334486023,
            0.4703125,
            0.4704025972830033,
            0.47109375,
            0.4712879653543874,
            0.47163221202819594,
            0.471875,
            0.4722867600708465,
            0.47265625,
            0.4730123786552148,
            0.4732835509778024,
            0.47343749999999996,
            0.474000683891027,
            0.47421874999999997,
            0.4742784336263679,
            0.4743825598073807,
            0.475,
            0.4752715585334597,
            0.47574281138527513,
            0.47578125,
            0.47626266354483665,
            0.4765625,
            0.4770930893737274,
            0.47725174416079247,
            0.47734374999999996,
            0.4776929398514649,
            0.47812499999999997,
            0.4782389863158847,
            0.47843365829983087,
            0.47890625,
            0.479224345615637,
            0.47968749999999993,
            0.47976460959432377,
            0.48020766330149456,
            0.48046874999999994,
            0.4810858680715752,
            0.48118893451708467,
            0.48124999999999996,
            0.4814909231371299,
            0.48203124999999997,
            0.48216838337400153,
            0.48239760370177864,
            0.4828125,
            0.483145874635712,
            0.48359375,
            0.4836999820466515,
            0.4841213010110722,
            0.484375,
            0.4849929283013254,
            0.48509465726474676,
            0.48515625,
            0.48540941288908795,
            0.4859375,
            0.4860661527565384,
            0.4862765776145592,
            0.48671875,
            0.48703566692668265,
            0.4875,
            0.4875511186779018,
            0.48800309129340946,
            0.48828125,
            0.4888163968500226,
            0.4889684202170539,
            0.48906249999999996,
            0.48946633828011743,
            0.48984374999999997,
            0.48993179470253273,
            0.4900726759654344,
            0.490625,
            0.49089321574151434,
            0.49132000327789366,
            0.49140625,
            0.49185252031756205,
            0.4921875,
            0.49255831662319677,
            0.4928097023620465,
            0.49296875,
            0.4936836575260918,
            0.49375,
            0.4937647802972613,
            0.49378791183140575,
            0.49453125000000003,
            0.49471798479346657,
            0.49500858348676435,
            0.49531250000000004,
            0.49566904432213776,
            0.49609375,
            0.49622064937575855,
            0.496617952357886,
            0.496875,
            0.49742400660468483,
            0.4975647022637584,
            0.49765625,
            0.4980940941291903,
            0.4984375,
            0.49850940671187377,
            0.4986188203547908,
            0.49921875,
            0.49945208804489605,
            0.49980510347906343,
            0.5,
            0.5003925869402404,
            0.50078125,
            0.5009829351377746,
            0.5013308962674301,
            0.5015625,
            0.5021523792933205,
            0.5022670087750374,
            0.5023437500000001,
            0.5027364538622057,
            0.503125,
            0.5032010430621192,
            0.5033134919135457,
            0.50390625,
            0.5041329892339784,
            0.5044663271404661,
            0.5046875,
            0.5050627122659254,
            0.5054687499999999,
            0.5056109769080466,
            0.5059902043730767,
            0.50625,
            0.5067474282369573,
            0.5069154576392391,
            0.50703125,
            0.5076693948030553,
            0.5078125,
            0.5078385069644954,
            0.5078758645981365,
            0.50859375,
            0.5087594889288239,
            0.5089961521307416,
            0.5093749999999999,
            0.5096782035677218,
            0.5101085780141222,
            0.5101562499999999,
            0.5105946423878315,
            0.5109374999999999,
            0.5112129569061944,
            0.5115087967531188,
            0.51171875,
            0.5123095316258862,
            0.5124206578818361,
            0.5125,
            0.5129830928321701,
            0.5132812499999999,
            0.5133302975087756,
            0.5133982893766114,
            0.5140625,
            0.5142377526349584,
            0.5144792214506326,
            0.51484375,
            0.5151428832331589,
            0.5155525269776923,
            0.515625,
            0.5160456798884843,
            0.51640625,
            0.5166180785549829,
            0.5169461330271241,
            0.5171875,
            0.5176760379652765,
            0.5178442329138752,
            0.5179687500000001,
            0.518726504720113,
            0.5187399696502741,
            0.51875,
            0.518819897930478,
            0.51953125,
            0.5196335003651055,
            0.5197693338264278,
            0.5203125000000001,
            0.5205246599067517,
            0.5208047418204258,
            0.5210937500000001,
            0.5214134214043638,
            0.521832787285371,
            0.5218750000000001,
            0.5222997742510329,
            0.52265625,
            0.5228533598704361,
            0.5231837076615822,
            0.5234375,
            0.5238666249383732,
            0.5240652106694148,
            0.52421875,
            0.5248726539082789,
            0.5249442721236697,
            0.525,
            0.5254565886661887,
            0.5257812500000001,
            0.525820945130126,
            0.5258714185469681,
            0.5265625,
            0.526695240128698,
            0.5268629366658367,
            0.52734375,
            0.52756705467223,
            0.5278473414873578,
            0.528125,
            0.5284363768172051,
            0.5288246707200875,
            0.5289062499999999,
            0.5293031944192482,
            0.5296875,
            0.5297948846005273,
            0.5301674951301348,
            0.53046875,
            0.5307580453966655,
            0.5310292663928475,
            0.53125,
            0.5317142488063401,
            0.5318884954396277,
            0.53203125,
            0.5326635312145269,
            0.5327451692872136,
            0.5328125,
            0.5335345196322041,
            0.5335937500000001,
            0.5335992836185816,
            0.5336059202600051,
            0.534375,
            0.5344509201108671,
            0.5345413624663721,
            0.53515625,
            0.5352999566752588,
            0.5354699973690671,
            0.5359375000000001,
            0.5361463794103112,
            0.5363918600520892,
            0.5367187500000001,
            0.5369901741807434,
            0.5373069853110186,
            0.5375000000000001,
            0.5378313266124224,
            0.5382154076536653,
            0.53828125,
            0.5386698220881306,
            0.5390625000000001,
            0.5391171252855655,
            0.5395056457437092,
            0.5398437500000002,
            0.5400121700513479,
            0.5403387824629287,
            0.5406250000000001,
            0.5409006192082552,
            0.541169216874035,
            0.5414062500000001,
            0.5417825059951868,
            0.5419969333438865,
            0.5421875,
            0.5426578633692501,
            0.54282191597468,
            0.54296875,
            0.5435267240060356,
            0.5436441485980482,
            0.5437500000000001,
            0.5443891202993615,
            0.544463614770597,
            0.5445312500000001,
            0.5452450843638035,
            0.545280297769098,
            0.5453125000000001,
            0.5460834460260274,
            0.54609375,
            0.5460941812616416,
            0.5460946474843454,
            0.546875,
            0.5469052933329155,
            0.5469378046930506,
            0.54765625,
            0.5477135657186988,
            0.5477746288306661,
            0.5484375,
            0.5485189805164152,
            0.5486051507800592,
            0.5492187500000001,
            0.5493215195168859,
            0.5494294011465588,
            0.55,
            0.5501211642005682,
            0.5502474102615347,
            0.55078125,
            0.5509178957314153,
            0.5510592081831241,
            0.5515625000000001,
            0.5517116949500407,
            0.5518648246936988,
            0.5523437500000001,
            0.5525025423692284,
            0.5526642893047556,
            0.5531250000000001,
            0.5532904181672357,
            0.5534576312547635,
            0.55390625,
            0.5540753021815819,
            0.55424487951018,
            0.5546875,
            0.5548571739029023,
            0.5550260627668145,
            0.55546875,
            0.5556360124689913,
            0.5558012094506138,
            0.55625,
            0.5564117966574034,
            0.5565703477163406,
            0.5570312500000001,
            0.557184504878905,
            0.5573335054495792,
            0.5578125,
            0.5579541151718339,
            0.5580907102680871,
            0.55859375,
            0.5587206051936925,
            0.558841989519581,
            0.559375,
            0.5594839522147468,
            0.5595873702850064,
            0.5601562499999999,
            0.5602441331108566,
            0.5603268793771827,
            0.5609375,
            0.5610011243557192,
            0.5610605433421404,
            0.56171875,
            0.5617549020137994,
            0.561788388459017,
            0.5625,
            0.5625054417320688,
            0.5625104407406901,
            0.5626252227650113,
            0.5632266990879952,
            0.5632527612080286,
            0.56328125,
            0.5639372085594422,
            0.563996805456221,
            0.5640625,
            0.5646419996795023,
            0.5647375406831517,
            0.5648437500000001,
            0.5653410975091158,
            0.5654749407695896,
            0.565625,
            0.5660345268436809,
            0.5662089791364397,
            0.56640625,
            0.5667223122135893,
            0.5669396287355142,
            0.5671875000000001,
            0.5674044778858717,
            0.5676668620416897,
            0.5679687500000001,
            0.5680810478617826,
            0.5683906510424291,
            0.5687500000000001,
            0.5687520458798078,
            0.5691109672291136,
            0.5694174448476345,
            0.56953125,
            0.5698277815876777,
            0.5700773165064875,
            0.5703125000000001,
            0.5705410645886085,
            0.5707316848303856,
            0.5710937500000002,
            0.5712507861766244,
            0.5713805726090859,
            0.5718750000000001,
            0.5719569157609918,
            0.5720240023694254,
            0.5726562500000001,
            0.5726594222046725,
            0.5726619963737853,
            0.5726863575697155,
            0.5732945175849601,
            0.5733583862480701,
            0.5734375,
            0.5739216438712409,
            0.5740536719742233,
            0.57421875,
            0.5745433992176655,
            0.5747452419808459,
            0.5750000000000001,
            0.5751598049388702,
            0.5754330627923933,
            0.5757708780137606,
            0.5757812500000001,
            0.5761171003292773,
            0.5763765795173448,
            0.5765625000000001,
            0.5767973198962377,
            0.5769769937647765,
            0.57734375,
            0.5774736861690615,
            0.5775721411198532,
            0.578125,
            0.5781461631831956,
            0.5781620416835026,
            0.5782718540006327,
            0.5787466568199348,
            0.5788148398056262,
            0.57890625,
            0.5793260511840782,
            0.579479586327639,
            0.5796875,
            0.5799002579801371,
            0.5801403355698429,
            0.5804687500000001,
            0.580469296354877,
            0.5807970488052115,
            0.5810331102083064,
            0.58125,
            0.5814496865970272,
            0.5815917937433038,
            0.58203125,
            0.5820982087836251,
            0.5821453656077282,
            0.5824136760632589,
            0.582693804735003,
            0.5827426674580455,
            0.5828125000000001,
            0.5832371309657659,
            0.5833830210482253,
            0.5835937500000001,
            0.5837754004837057,
            0.584019137508127,
            0.5843086098283957,
            0.5843750000000001,
            0.5846509735368304,
            0.584836740129731,
            0.58515625,
            0.5852784850273187,
            0.5853598668737952,
            0.5857604472627382,
            0.5858779889774721,
            0.5859016734059757,
            0.5859375000000001,
            0.5863910801070428,
            0.5865206086184731,
            0.5867187500000002,
            0.5868992190218814,
            0.5871350850180389,
            0.5874023939856556,
            0.5875000000000001,
            0.5877450549959435,
            0.5879005980509207,
            0.5882812500000001,
            0.5883504700471703,
            0.5883938994173025,
            0.5885812519366332,
            0.5888822648639487,
            0.5889514198733427,
            0.5890625000000002,
            0.5893657292802417,
            0.5895478048286388,
            0.5898437500000002,
            0.5898443386741308,
            0.5901394862935222,
            0.5903180297064299,
            0.5906250000000002,
            0.5907264118502535,
            0.5907868971558142,
            0.5910232005957582,
            0.5912509174209802,
            0.5913086468139791,
            0.5914062500000001,
            0.5917101045643696,
            0.5918861443333848,
            0.5921645075513522,
            0.5921875000000001,
            0.5924587246290852,
            0.5926140749434741,
            0.59296875,
            0.5930263309966523,
            0.5930588933114345,
            0.5931747457556323,
            0.5934989207140071,
            0.5935890951532866,
            0.5937500000000001,
            0.5939342078065536,
            0.5941468385777664,
            0.5943647526575068,
            0.5945312500000002,
            0.5946994327339045,
            0.5947905661085247,
            0.5950933827060917,
            0.5952116798967815,
            0.5952468914514035,
            0.5953125000000001,
            0.5956280762212345,
            0.5957892723877406,
            0.5960398098772188,
            0.5960937500000001,
            0.596326317150048,
            0.5964468444592034,
            0.5968217680761528,
            0.5968492483485184,
            0.5968579794144059,
            0.596875,
            0.5972469754312792,
            0.5973844355021881,
            0.597640099343388,
            0.59765625,
            0.5979053560444622,
            0.5980285720176186,
            0.5983881604444236,
            0.5984124651572489,
            0.5984206897278888,
            0.5984375000000001,
            0.5987917353505404,
            0.5989306188753378,
            0.5991664463285851,
            0.5992187500000001,
            0.5994347996593156,
            0.5995365647929671,
            0.5998157185883068,
            0.5999021416161082,
            0.5999332277321522,
            0.6000000000000001,
            0.600263157915818,
            0.6004259848537645,
            0.6006196479769687,
            0.60078125,
            0.6009127662770266,
            0.6009716104765382,
            0.6011235912854539,
            0.601319060544168,
            0.6013936626406096,
            0.6015625000000001,
            0.6016620163955545,
            0.6018685560892475,
            0.6020004726036482,
            0.602327494220109,
            0.6023344667667678,
            0.6023372371751067,
            0.6023437500000002,
            0.6026639755699562,
            0.602799915718697,
            0.6029890419321386,
            0.6031250000000001,
            0.6032562033825936,
            0.603309658962094,
            0.6034347324738254,
            0.6036258421491106,
            0.6037061990122031,
            0.6039062500000001,
            0.603937610378914,
            0.6041497473140095,
            0.604244954343479,
            0.604459083298023,
            0.6045479059263061,
            0.6045867232935631,
            0.6046875,
            0.604846463483208,
            0.6050171614270538,
            0.6051406389913391,
            0.605407724299433,
            0.605430450503333,
            0.6054407669788704,
            0.60546875,
            0.6057158943340633,
            0.6058577044812987,
            0.6059969917142681,
            0.6062500000000001,
            0.6062675817295257,
            0.606273752213084,
            0.6062863830570888,
            0.606546176865622,
            0.60667059254364,
            0.6068142848497488,
            0.6070312500000001,
            0.6070663443016658,
            0.6070780834321678,
            0.6071012186837695,
            0.6073375784206401,
            0.6074549961541243,
            0.6075927840908006,
            0.6078125000000001,
            0.6078361780654685,
            0.6078437084708759,
            0.6078580019190137,
            0.6080903595735245,
            0.6082100372812803,
            0.6083298905925099,
            0.6083298905925099,
            0.6129694424357042,
            0.6190965489315631,
            0.6264065875473291,
            0.6349249631795778,
            0.6443394706771892,
            0.6546663346828215,
            0.6652643338467007,
            0.6760883325389002,
            0.687224150177376,
            0.698722650498669,
            0.7101821993028271,
            0.7221281322952132,
            0.7340166603154454,
            0.7459491397686419,
            0.7582645046957299,
            0.7705092337139359,
            0.7828905784558613,
            0.7952414709367188,
            0.8078894147145198,
            0.8202570030557049,
            0.8329051151364951,
            0.8455431172545634,
            0.8583200884815391,
            0.8712124761617498,
            0.8838446505957862,
            0.8968485923635889,
            0.9098543567532658,
            0.9225278665803591,
            0.9356058935762318,
            0.9486940642660787,
            0.9617584702367494,
            0.9747451746265278,
            0.9877392830410968,
            1.000978801920633,
            1.0140243149942036,
            1.0273335286640093,
            1.040319716512557,
            1.0536163592670549,
            1.066777981289355,
            1.0798923076284772,
            1.093218355951326,
            1.1065273574015333,
            1.1198340385234498,
            1.1331415189112009,
            1.1464485921406928,
            1.1597536880125185,
            1.1730427613014875,
            1.1866968536246374,
            1.2000000000000002
        ],
        [
            0.5669330203810721,
            0.5669328658839276,
            0.5669327909737077,
            0.566932565978363,
            0.5669321027488136,
            0.5669313325102794,
            0.5669309557017949,
            0.5669304263048626,
            0.5669293498239886,
            0.5669279722606617,
            0.5669272851031839,
            0.5669264402893177,
            0.5669247615237738,
            0.5669227914536611,
            0.5669217790673398,
            0.5669206012701975,
            0.5669183377107861,
            0.5669157963234139,
            0.5669144374285982,
            0.5669129024978913,
            0.5669100781916412,
            0.5669069930219047,
            0.5669052599668115,
            0.5669033371360646,
            0.566899982717966,
            0.5668963876174897,
            0.5668942464057106,
            0.5668918982572336,
            0.5668880509864728,
            0.5668839860970113,
            0.566881396414126,
            0.5668785788451234,
            0.5668742826386913,
            0.5668697943669873,
            0.5668667096064589,
            0.5668633717931089,
            0.5668586772603497,
            0.5668538182521565,
            0.5668501855406965,
            0.5668462699020206,
            0.5668412343829601,
            0.5668360634983155,
            0.5668318237202699,
            0.5668272658810992,
            0.5668219534813812,
            0.5668165357716722,
            0.5668116235929997,
            0.5668063523461958,
            0.5668008339768424,
            0.5667952406602697,
            0.5667895845518472,
            0.566783521819014,
            0.5667778752337539,
            0.5667721836740293,
            0.566765705934202,
            0.5667587667269838,
            0.5667530765620482,
            0.5667473702454581,
            0.5667399870219666,
            0.5667320794012131,
            0.5667264372158607,
            0.5667208057309292,
            0.5667124270416259,
            0.5667034520766717,
            0.566697956394366,
            0.5666924954101733,
            0.5666830251648939,
            0.5666728768905893,
            0.5666676332408016,
            0.5666624444881238,
            0.5666517805067697,
            0.5666403458824651,
            0.5666354668432835,
            0.5666306580945878,
            0.5666186921278192,
            0.5666058509919046,
            0.5666014562343318,
            0.5665971412852169,
            0.5665837590329622,
            0.5665693840585674,
            0.566565600390623,
            0.566561899041807,
            0.5665469801709702,
            0.5665309368212912,
            0.5665278982334571,
            0.5665249362734537,
            0.5665083544354014,
            0.5664905009170915,
            0.5664883486287907,
            0.5664862578168764,
            0.5664678806637103,
            0.5664480678791592,
            0.5664469503859327,
            0.5664458684360949,
            0.5664255576380447,
            0.56640625,
            0.5664037750936293,
            0.5664037057578014,
            0.5664036308384583,
            0.5663814182254611,
            0.5663600182166757,
            0.5663586683551795,
            0.5663572075549245,
            0.5663354559753112,
            0.5663145662772596,
            0.566311780910275,
            0.5663087618095122,
            0.5662876429813187,
            0.5662674237741572,
            0.5662630420059996,
            0.566258284676464,
            0.56623797779904,
            0.5662185951374329,
            0.5662124501702401,
            0.5662057671225496,
            0.5661864589271658,
            0.566168084727229,
            0.5661600038730057,
            0.5661512000036851,
            0.5661330848082955,
            0.5661158968358012,
            0.566105701529398,
            0.5660945740660834,
            0.5660778538288479,
            0.566062035686843,
            0.5660495414970903,
            0.5660358799439064,
            0.5660207643193117,
            0.566006505437555,
            0.5659915220779216,
            0.5659751081587295,
            0.565961814552181,
            0.5659493101773387,
            0.5659316415173382,
            0.5659122491186016,
            0.5659010027449983,
            0.5658904539298478,
            0.5658698980037524,
            0.5658472931167484,
            0.5658383270579553,
            0.5658299406523645,
            0.565806289668769,
            0.5657802303293559,
            0.5657737855943245,
            0.5657677742364942,
            0.5657408145878249,
            0.5657110508163358,
            0.5657073764004961,
            0.5657039585090676,
            0.5656734707789307,
            0.5656397445195138,
            0.5656388008659312,
            0.565625,
            0.5656042845662338,
            0.5655714469301952,
            0.5655690233477617,
            0.5655663338152173,
            0.5655332942621938,
            0.5655027738743206,
            0.5654970970389119,
            0.5654907843022667,
            0.5654604314023971,
            0.565432468410878,
            0.565423297074142,
            0.565413077237003,
            0.5653856937713325,
            0.5653605340609241,
            0.5653476212087389,
            0.5653332020284111,
            0.5653090790967259,
            0.5652869742841007,
            0.5652700671418802,
            0.5652511479610217,
            0.5652305850477817,
            0.5652117924771499,
            0.5651906325139259,
            0.5651669041926118,
            0.5651502092366774,
            0.565134991975455,
            0.5651093149081038,
            0.5650804597539059,
            0.5650679492175577,
            0.5650565760535594,
            0.5650261118494532,
            0.5649918035461388,
            0.5649838024862447,
            0.5649765479245549,
            0.5649410208051887,
            0.5649009243404348,
            0.5648977664808393,
            0.5648949107413448,
            0.5648540391839029,
            0.5648437500000001,
            0.5648117005995134,
            0.5648098847481317,
            0.5648078283374065,
            0.5647652712882014,
            0.5647269423030714,
            0.5647201844510068,
            0.5647125145743439,
            0.5646746238920948,
            0.5646405864290924,
            0.564628589263106,
            0.5646149430266961,
            0.5645820802116388,
            0.5645526359035483,
            0.564535096382165,
            0.5645151018768786,
            0.5644876374150688,
            0.5644630935939091,
            0.564439702947519,
            0.5644129791698287,
            0.5643912926124853,
            0.5643719623100607,
            0.5643424060396832,
            0.5643085628114597,
            0.5642930428547772,
            0.5642792448037093,
            0.5642432026799524,
            0.564201840566645,
            0.5641928851334436,
            0.5641849437689307,
            0.5641420898301328,
            0.5640928000574965,
            0.5640908163804816,
            0.5640890618428221,
            0.5640625,
            0.5640390961635413,
            0.563991677167487,
            0.5639869360098632,
            0.5639814633361857,
            0.563934297116064,
            0.5638927473810602,
            0.5638811790775231,
            0.5638677956199978,
            0.5638275814856749,
            0.5637922467604732,
            0.5637735039275704,
            0.563751770887232,
            0.5637189459875871,
            0.563690177727274,
            0.5636639072458045,
            0.5636333761148513,
            0.5636083872782389,
            0.563586542647401,
            0.5635523856573321,
            0.5635125981279702,
            0.5634959019524098,
            0.5634813438319686,
            0.5634389357282146,
            0.5633894236004761,
            0.5633814865453611,
            0.5633745835374441,
            0.5633235539621088,
            0.56328125,
            0.5632662803522205,
            0.5632651592812041,
            0.5632638456108214,
            0.563206338019698,
            0.563156524283502,
            0.5631470325916148,
            0.5631358844993567,
            0.5630872425386815,
            0.5630452157414507,
            0.5630269673974703,
            0.5630054848095579,
            0.5629662067021738,
            0.5629323567744313,
            0.5629049599818866,
            0.5628726325202486,
            0.5628432267624821,
            0.5628179493775979,
            0.5627810065657712,
            0.5627373134473891,
            0.5627182989095003,
            0.562701995492807,
            0.5626551033081789,
            0.5625995132433504,
            0.5625914192721243,
            0.5625844970100834,
            0.5625272463075188,
            0.5625,
            0.5624654944640445,
            0.5624626341956415,
            0.5624592306530725,
            0.5623975693629709,
            0.5623450479067351,
            0.5623320146716325,
            0.562316469423148,
            0.5622659696115871,
            0.5622230647385419,
            0.5621994336686719,
            0.5621711814773928,
            0.5621324063243056,
            0.5620995466483277,
            0.5620648870567373,
            0.5620233517194643,
            0.5619968753397027,
            0.5619744952735459,
            0.5619283706431689,
            0.5618729648784833,
            0.5618593724329933,
            0.5618479122006129,
            0.5617898801713462,
            0.5617200055071808,
            0.561719893316357,
            0.5617197989654218,
            0.56171875,
            0.5616495040643678,
            0.5615903044340226,
            0.5615786212179398,
            0.5615644998497576,
            0.5615072426917744,
            0.5614592865472318,
            0.5614353679263812,
            0.5614063886620256,
            0.5613629963585347,
            0.5613267454971362,
            0.5612901274214772,
            0.5612456555217568,
            0.5612167605437353,
            0.5611926826251706,
            0.5611428951503218,
            0.5610822841740257,
            0.5610685306616633,
            0.561057099223285,
            0.5609936664944521,
            0.5609375,
            0.5609200169097505,
            0.5609183276337888,
            0.5609162631175714,
            0.5608425633284086,
            0.5607815580413111,
            0.5607662981237084,
            0.5607476034604503,
            0.5606895314182053,
            0.5606415849625902,
            0.560612262606884,
            0.5605762533550959,
            0.5605344910808806,
            0.560500098775569,
            0.5604562162268489,
            0.5604021956925379,
            0.5603774374272605,
            0.5603571005336175,
            0.5602981540606181,
            0.5602254131644016,
            0.5602183655010776,
            0.5602125912416474,
            0.5601562499999999,
            0.5601380952250375,
            0.5600666781331648,
            0.5600574014521155,
            0.5600459085822522,
            0.5599762011268881,
            0.559919325199785,
            0.5598944936057803,
            0.5598636545629779,
            0.5598122782399725,
            0.5597704667304761,
            0.5597295543781408,
            0.5596786197501088,
            0.5596463213637939,
            0.5596201035453409,
            0.5595625785360491,
            0.5594907859225153,
            0.5594783252302903,
            0.5594682364170507,
            0.559393560777379,
            0.559375,
            0.5593149383618842,
            0.5593083725346347,
            0.5593001453470589,
            0.5592226968320543,
            0.559160252363939,
            0.5591365084798879,
            0.5591066831876618,
            0.5590498067906641,
            0.5590040672827973,
            0.5589625910723015,
            0.5589103628813948,
            0.5588748606286946,
            0.5588463837092693,
            0.5587866147594283,
            0.5587111652408938,
            0.5586978527599555,
            0.5586872021886626,
            0.5586085739208745,
            0.55859375,
            0.5585266051573202,
            0.5585188759898891,
            0.5585090793653196,
            0.5584286797892838,
            0.5583646275852502,
            0.5583379651141941,
            0.5583040864912832,
            0.5582467312363166,
            0.5582011562820605,
            0.5581549774234726,
            0.558096153752078,
            0.5580627029379844,
            0.5580361916141937,
            0.5579699070393249,
            0.5578852609368646,
            0.5578765889812509,
            0.5578697339028708,
            0.5578125,
            0.5577827869173263,
            0.5577019201675376,
            0.5576885455603506,
            0.5576713956141739,
            0.5575937802877499,
            0.5575326872906466,
            0.5574984903342421,
            0.5574545299486643,
            0.5574026749302692,
            0.5573619649516945,
            0.557306333301669,
            0.5572346380656908,
            0.5572094646694127,
            0.5571897532965878,
            0.5571120682507718,
            0.5570312500000001,
            0.5570160713926111,
            0.5570141655227951,
            0.5570116990930232,
            0.5569158391909974,
            0.5568411005602943,
            0.5568169831913481,
            0.556785693115628,
            0.5567175967214655,
            0.5566646434967976,
            0.556617678972817,
            0.5565565918300714,
            0.556517229133972,
            0.5564867001744908,
            0.5564162463874089,
            0.5563243730527272,
            0.5563147299113124,
            0.5563072705221614,
            0.55625,
            0.5562127272145594,
            0.5561265106463458,
            0.5561102735129435,
            0.5560890103995086,
            0.5560072840732371,
            0.5559443392951915,
            0.5559037580537076,
            0.5558504791760963,
            0.5557996946074285,
            0.5557606840790534,
            0.5556950928830725,
            0.5556087573422297,
            0.5555899520249057,
            0.5555755447562793,
            0.5554842711721569,
            0.55546875,
            0.55538902288484,
            0.555378166305964,
            0.5553638150411837,
            0.5552715401928047,
            0.555201155191838,
            0.5551643719446779,
            0.5551156226073997,
            0.5550566606789965,
            0.55501180537051,
            0.5549484055101689,
            0.5548641631462812,
            0.5548396055466327,
            0.5548209730112709,
            0.5547302598924337,
            0.5546875,
            0.5546287334391216,
            0.5546204537215027,
            0.5546094044896859,
            0.5545101553853644,
            0.5544351848766574,
            0.5543993090989215,
            0.5543513082656332,
            0.5542879139444937,
            0.5542401552716416,
            0.5541759689994934,
            0.5540898651284353,
            0.5540634733372563,
            0.5540436440470878,
            0.5539504260249478,
            0.55390625,
            0.5538457293411995,
            0.5538369146951733,
            0.5538250383887087,
            0.5537229066919074,
            0.5536465129232058,
            0.5536083446573683,
            0.5535567838755989,
            0.553493227637178,
            0.5534458159023861,
            0.553377554672028,
            0.553285098914866,
            0.5532613247979439,
            0.5532436375365568,
            0.5531445370459268,
            0.5531250000000001,
            0.5530400885256137,
            0.5530273145690636,
            0.5530099364218931,
            0.5529095575105633,
            0.5528352148223522,
            0.5527912400672804,
            0.5527312565529263,
            0.5526723612469862,
            0.552628860314652,
            0.5525529200532248,
            0.5524490588601956,
            0.5524329154841922,
            0.5524210240972437,
            0.5523437500000001,
            0.5523123862040747,
            0.5522118798597082,
            0.5521914046986539,
            0.5521632760101021,
            0.5520698572000559,
            0.5520013570089298,
            0.5519477426833106,
            0.551873890454041,
            0.5518250601185596,
            0.5517893525164946,
            0.5517018084705588,
            0.5515808956512107,
            0.551577986698079,
            0.5515758653140722,
            0.5515625000000001,
            0.5514537305411584,
            0.5513611631660307,
            0.55132892203951,
            0.5512841898437916,
            0.5512035406642548,
            0.5511449968857524,
            0.5510775853514241,
            0.5509838042634441,
            0.5509510550315707,
            0.5509273474935592,
            0.5508239486298478,
            0.55078125,
            0.5507083117828615,
            0.5506963712691074,
            0.550679683952981,
            0.5505682694677887,
            0.5504879892420789,
            0.5504395887177225,
            0.550371763242958,
            0.5503103279208615,
            0.550266182838771,
            0.5501804859724081,
            0.5500600684989742,
            0.5500500617630958,
            0.5500428912246905,
            0.55,
            0.5499191548011463,
            0.5498183590668387,
            0.5497877260190469,
            0.5497444824366184,
            0.5496557119894357,
            0.5495923998712186,
            0.5495231115781725,
            0.5494250313207224,
            0.5493899236455081,
            0.5493649542482704,
            0.5492561470454159,
            0.5492187500000001,
            0.5491361332809762,
            0.5491219005094128,
            0.5491016592681969,
            0.5489871096467813,
            0.5489060245517677,
            0.5488517270078318,
            0.5487742938799526,
            0.5487157514219543,
            0.5486744278316693,
            0.5485791817129191,
            0.548442975945127,
            0.5484420166986006,
            0.5484413414950088,
            0.5484375,
            0.5483044189787353,
            0.548207080270027,
            0.5481662294788989,
            0.5481075345887221,
            0.5480274414384128,
            0.5479713344048018,
            0.5478880536502201,
            0.5477680609006755,
            0.5477480649000023,
            0.5477340968964837,
            0.54765625,
            0.5476075336375363,
            0.547495587838184,
            0.5474665117542108,
            0.5474244179781041,
            0.5473248855653676,
            0.5472556938177586,
            0.5471826538309875,
            0.5470766156338438,
            0.5470398153048235,
            0.5470143057821513,
            0.5468963687351014,
            0.546875,
            0.5467715654799432,
            0.5467524620250908,
            0.5467245940353979,
            0.546607971079156,
            0.5465275233298006,
            0.5464628686141045,
            0.5463682834619127,
            0.546317153350302,
            0.5462819844488298,
            0.5461708240037121,
            0.54609375,
            0.546035028819654,
            0.5460239637891443,
            0.5460076975048517,
            0.5458765805421334,
            0.5457868376010298,
            0.5457285796214404,
            0.5456426921575922,
            0.5455799597148316,
            0.5455371465909522,
            0.5454307195034739,
            0.5453125000000001,
            0.545285990872261,
            0.5452808957277395,
            0.54527334714814,
            0.5451305916758045,
            0.5450336486781907,
            0.5449796636119683,
            0.5448994531906725,
            0.5448281101895276,
            0.5447798032878519,
            0.5446759300554563,
            0.5445312500000001,
            0.544524462029399,
            0.5445231315739633,
            0.5445211449588011,
            0.5443698772307708,
            0.5442679659830979,
            0.5442159923491615,
            0.5441381609265659,
            0.5440614755472098,
            0.544009962991654,
            0.5439063254364817,
            0.5437506749042365,
            0.5437505406224868,
            0.5437504506852902,
            0.5437500000000001,
            0.5435943048522247,
            0.5434897962996668,
            0.5434374324665899,
            0.5433583917770215,
            0.5432799214052304,
            0.5432276315130098,
            0.5431217702434382,
            0.54296875,
            0.5429639600303273,
            0.5429629843756376,
            0.5429615041872805,
            0.5428037369386466,
            0.5426991437573827,
            0.5426438453257043,
            0.5425597032974505,
            0.5424833080837123,
            0.5424328120056966,
            0.5423221237511074,
            0.5421875,
            0.5421649944213612,
            0.5421603228299396,
            0.5421531780307058,
            0.5419980304977956,
            0.5418960098184185,
            0.5418350868713332,
            0.5417416332345147,
            0.541671490459043,
            0.5416255049522869,
            0.541507239763083,
            0.5414062500000001,
            0.5413535529788972,
            0.5413424078943716,
            0.541325222966832,
            0.5411770369963234,
            0.5410803932591113,
            0.5410110074788289,
            0.5409036985098186,
            0.5408443178116782,
            0.5408057081461491,
            0.5406769664579038,
            0.5406250000000001,
            0.5405296327634456,
            0.540509086451699,
            0.5404771436460718,
            0.5403406022042048,
            0.5402522901542965,
            0.5401714517992475,
            0.5400453941434743,
            0.5400016336679158,
            0.5399734166741021,
            0.5398437500000002,
            0.5398311607724581,
            0.539693228120991,
            0.5396601995572167,
            0.5396084221504737,
            0.5394885660317,
            0.5394116938573853,
            0.53931625859433,
            0.5391661921106679,
            0.5391432756364437,
            0.5391286228982347,
            0.5390625000000001,
            0.5389697219266658,
            0.5388443306607134,
            0.5387955822679593,
            0.5387185168018298,
            0.5386207623634239,
            0.5385585949825911,
            0.5384452605700012,
            0.53828125,
            0.5382713309639308,
            0.5382690891036565,
            0.5382655258173015,
            0.5380924196547275,
            0.5379829292377376,
            0.5379150634734933,
            0.537806860901523,
            0.5377370188836949,
            0.5376929813840345,
            0.537558284200802,
            0.5375000000000001,
            0.5374016288430211,
            0.5373789946582467,
            0.5373427101452181,
            0.5371990777291429,
            0.5371090099304368,
            0.5370184657147785,
            0.5368728613848955,
            0.536837156896715,
            0.5368148381339981,
            0.5367187500000001,
            0.5366552209972578,
            0.5365194045462705,
            0.5364727181696695,
            0.5363972261650078,
            0.5362895134220169,
            0.5362225560196062,
            0.5361056049997729,
            0.5359375000000001,
            0.5359241672590548,
            0.5359210095694235,
            0.535915875086895,
            0.5357358949992063,
            0.535624639549637,
            0.535550071511101,
            0.5354284363934935,
            0.5353635373139664,
            0.5353235479654637,
            0.5351762906079951,
            0.53515625,
            0.5350210900272724,
            0.5349885155112837,
            0.5349350800587247,
            0.5348000465612756,
            0.5347173124911163,
            0.5346108597011688,
            0.5344356730637805,
            0.5344209530937593,
            0.5344119633826129,
            0.534375,
            0.5342304840122726,
            0.5341054416480101,
            0.5340393421475708,
            0.5339299422481524,
            0.5338474750008829,
            0.53379739914486,
            0.533654880696995,
            0.5335937500000001,
            0.5334879355441363,
            0.5334617017429847,
            0.5334180325274277,
            0.5332678587610585,
            0.5331771960412339,
            0.5330732829513962,
            0.532899742665016,
            0.5328779723995646,
            0.5328648723960419,
            0.5328125,
            0.5326820667961633,
            0.5325513534287521,
            0.5324854937277484,
            0.5323748629145789,
            0.5322881801066575,
            0.5322363242178053,
            0.5320901239792256,
            0.53203125,
            0.531919870189646,
            0.5318914740326963,
            0.5318434936458311,
            0.5316921411216811,
            0.5316021310770896,
            0.531492059751078,
            0.5313054566702026,
            0.5312912279266268,
            0.5312827942518981,
            0.53125,
            0.5310898149942724,
            0.530962291086719,
            0.5308876916783304,
            0.5307604702992421,
            0.5306848118095011,
            0.5306402346528882,
            0.5304811733527174,
            0.53046875,
            0.5303168018735738,
            0.530276977812594,
            0.5302086538770124,
            0.5300720327043474,
            0.5299920207497736,
            0.5298663227594261,
            0.5296875,
            0.5296656605719475,
            0.5296598750481782,
            0.5296498889564528,
            0.529452847117347,
            0.5293381493808403,
            0.5292450479825518,
            0.5290838030653442,
            0.5290364755315803,
            0.5290090204087183,
            0.5289062499999999,
            0.5288272103629599,
            0.5286786168830157,
            0.5286173039385034,
            0.5285104619569787,
            0.5284066176752852,
            0.5283467465141242,
            0.528195149416476,
            0.528125,
            0.5280134190879002,
            0.5279830443141711,
            0.5279297860831654,
            0.5277702256081345,
            0.5276788011790009,
            0.5275566182244368,
            0.52734375,
            0.5273425513140433,
            0.5273422215374538,
            0.5273416396997218,
            0.5271272513407903,
            0.5270051794179047,
            0.5269114856570642,
            0.526745600062996,
            0.5266949222480736,
            0.5266661676552997,
            0.5265625,
            0.5264776455849908,
            0.5263258757229785,
            0.5262597019964965,
            0.5261417979624764,
            0.5260409537070113,
            0.5259840969790904,
            0.525821398431963,
            0.5257812500000001,
            0.525640884059712,
            0.5256012161863595,
            0.5255300862075052,
            0.5253802628407466,
            0.5252963310993639,
            0.5251584953630544,
            0.525,
            0.5249501978602569,
            0.5249359757983595,
            0.5249103089156881,
            0.5247127967699643,
            0.5246028631334082,
            0.5244887963266265,
            0.5242821976951291,
            0.5242639720965753,
            0.5242538643986957,
            0.52421875,
            0.5240385011994839,
            0.5239036856547994,
            0.5238122465644214,
            0.5236455463820301,
            0.5235851606819616,
            0.5235518904509586,
            0.5234375,
            0.523357320383779,
            0.523198790687842,
            0.523128789857396,
            0.5230003290099373,
            0.5228994204798877,
            0.5228441906530369,
            0.5226692097902634,
            0.52265625,
            0.5224881696993369,
            0.5224383684894048,
            0.5223463661580307,
            0.5222066932875115,
            0.5221307561475486,
            0.521974168983927,
            0.5218750000000001,
            0.5217718135924747,
            0.5217409232093815,
            0.5216834716169138,
            0.5215069193563777,
            0.5214115775098268,
            0.5212720584616845,
            0.5210937500000001,
            0.5210497127001437,
            0.5210363931946757,
            0.5210114520844691,
            0.5208000373534141,
            0.5206866447406957,
            0.5205628163791866,
            0.520330073049185,
            0.5203247276732388,
            0.5203218714616196,
            0.5203125000000001,
            0.5200859843224532,
            0.5199559472595557,
            0.519846379255825,
            0.5196390152017649,
            0.5196058981672242,
            0.5195883246197868,
            0.51953125,
            0.5193646956420697,
            0.5192194738968139,
            0.5191226819343828,
            0.5189382176975641,
            0.5188797837547175,
            0.5188489916971606,
            0.51875,
            0.5186361049836834,
            0.5184772128860096,
            0.5183916575380805,
            0.5182274570722389,
            0.5181463170076999,
            0.5181038605846454,
            0.5179687500000001,
            0.517900144267226,
            0.5177291518560794,
            0.5176532374263475,
            0.5175065010721062,
            0.5174054287213076,
            0.5173529185645478,
            0.5171875,
            0.5171567436178889,
            0.5169752778230969,
            0.5169073511499865,
            0.5167751082388442,
            0.516657047869155,
            0.5165961523029023,
            0.51640625,
            0.5164058313180785,
            0.5162155771830731,
            0.5161539264044773,
            0.5160330274701384,
            0.5159011015552167,
            0.5158335478409494,
            0.515647353883947,
            0.515625,
            0.5154500357018154,
            0.5153928889814168,
            0.5152799975539135,
            0.5151375149665395,
            0.5150650905875704,
            0.5148812087810674,
            0.51484375,
            0.5146786385081331,
            0.5146241627190455,
            0.5145157466768597,
            0.5143662113230184,
            0.514290765309891,
            0.5141073182247421,
            0.5140625,
            0.5139013700842165,
            0.5138476694512263,
            0.5137399919019856,
            0.5135871118245781,
            0.5135105561244265,
            0.5133256027777532,
            0.5132812499999999,
            0.5131182142575156,
            0.5130633289556547,
            0.5129524386192674,
            0.5128001355990623,
            0.5127244464883921,
            0.512535980915119,
            0.5125,
            0.5123291541904696,
            0.5122710588970819,
            0.5121527799576494,
            0.5120051996477761,
            0.5119324191909359,
            0.5117383689694004,
            0.51171875,
            0.5115341723719536,
            0.5114707747731133,
            0.51134069616666,
            0.5112022187878966,
            0.5111344563431991,
            0.5109374999999999,
            0.5109326851377557,
            0.5107332506087671,
            0.5106623898566873,
            0.5105158539586918,
            0.5103911055945956,
            0.5103305393687957,
            0.5101562499999999,
            0.5101188602915898,
            0.5099263700138436,
            0.5098458151341152,
            0.509677905808415,
            0.5095717703411363,
            0.5095206489949045,
            0.5093749999999999,
            0.5092967870546738,
            0.509113510998616,
            0.5090209592460639,
            0.5088264892113173,
            0.5087441209353163,
            0.5087047652407022,
            0.50859375,
            0.5084663724009552,
            0.5082946532609522,
            0.5081877284214944,
            0.5079612258956289,
            0.5079080628578337,
            0.5078828674094763,
            0.5078125,
            0.5076275208476126,
            0.5074697757769004,
            0.5073460264141488,
            0.5070817209811641,
            0.5070634990932178,
            0.5070549340760268,
            0.50703125,
            0.5067801343857011,
            0.5066388567884905,
            0.5064957544331551,
            0.50625,
            0.5062209900933611,
            0.5062103611705954,
            0.5061873803473048,
            0.5059241124123917,
            0.5058018737938329,
            0.5056368110733229,
            0.5054687499999999,
            0.505381013889922,
            0.5053485465595254,
            0.5052777514548732,
            0.5050593516591635,
            0.5049588035365332,
            0.5047690922439125,
            0.5046875,
            0.5045349435933454,
            0.5044779244514027,
            0.5043525227061442,
            0.5041857461165331,
            0.504109621993405,
            0.50390625,
            0.5038925014645635,
            0.5036827548259327,
            0.5035983868784143,
            0.5034112179761585,
            0.5033031869584139,
            0.5032543043642723,
            0.503125,
            0.5030069855970515,
            0.502824422426759,
            0.5027098229997927,
            0.502453339067001,
            0.5024115624632071,
            0.5023928250598121,
            0.5023437500000001,
            0.5021123693061499,
            0.5019599204387992,
            0.5018121190197667,
            0.5015625,
            0.5015252185844563,
            0.5015107952949142,
            0.5014780872296684,
            0.5012085366793297,
            0.501089222097941,
            0.5009051581042306,
            0.50078125,
            0.5006514872419368,
            0.5006007838265739,
            0.5004847520741318,
            0.5002953687012861,
            0.5002122998193054,
            0.5,
            0.49998882813346307,
            0.4997715231299183,
            0.4996813570426788,
            0.49947310724965893,
            0.4993727431683035,
            0.49932912518658273,
            0.49921875,
            0.49906308971034746,
            0.49888529743984633,
            0.4987523904458066,
            0.498442545173249,
            0.4984405345931893,
            0.4984396689368355,
            0.4984375,
            0.4981277275830378,
            0.49799278051074225,
            0.49781375618780066,
            0.49765625,
            0.4975440851744762,
            0.4974987192553852,
            0.49739146603697604,
            0.49718261149066595,
            0.49709394181578037,
            0.496875,
            0.4968653293371869,
            0.496642172992966,
            0.49654706398891735,
            0.4963200246591587,
            0.49622760765179313,
            0.49618874994936846,
            0.49609375,
            0.49590707634007486,
            0.49573389701597664,
            0.49558543040931863,
            0.49531250000000004,
            0.49527723071602725,
            0.49526261035299485,
            0.4952271985446798,
            0.49493875264598164,
            0.494819224518949,
            0.49461367849317445,
            0.49453125000000003,
            0.49435945983958884,
            0.49428753488441984,
            0.4941115718497849,
            0.49396021555626746,
            0.4938981218625598,
            0.49375,
            0.49363173674682714,
            0.4934352471281776,
            0.493302149042528,
            0.49297319982100485,
            0.49297131847727166,
            0.4929705544774996,
            0.49296875,
            0.49263943721313014,
            0.4925045575665899,
            0.4923063034149293,
            0.4921875,
            0.49203673607614146,
            0.4919720373738617,
            0.4918096670687629,
            0.491636576070969,
            0.4915673551872706,
            0.49140625,
            0.4912999058518222,
            0.4910963950531055,
            0.49096209231098115,
            0.490625,
            0.49062360536328936,
            0.4906229979701343,
            0.49062144952881964,
            0.49028280698568083,
            0.4901494910285602,
            0.4899413222196669,
            0.48984374999999997,
            0.4896735452632161,
            0.48959867390677686,
            0.48940572942347016,
            0.48925477396452816,
            0.48919598560553007,
            0.48906249999999996,
            0.48890964581985796,
            0.48871686982520546,
            0.4885633043196506,
            0.48828125,
            0.4882359146145342,
            0.48821567437897434,
            0.4881626560569284,
            0.487866864428296,
            0.4877535391522163,
            0.4875167187796788,
            0.4875,
            0.4872693947839699,
            0.4871654043023982,
            0.4868899274598393,
            0.48681275006062646,
            0.48678351231287503,
            0.48671875,
            0.48645887279197575,
            0.4862961636278445,
            0.48610368179806657,
            0.4859375,
            0.48580696434971465,
            0.4857472175563581,
            0.48558622663255985,
            0.4853894611023525,
            0.4853161786471759,
            0.48515625,
            0.48503038503195656,
            0.48482375410616924,
            0.4846700338473142,
            0.484375,
            0.48432947205388677,
            0.48430832040137795,
            0.48425032140943686,
            0.48394534464124217,
            0.4838337300183674,
            0.48359375,
            0.4835809675608566,
            0.4833362006459475,
            0.4832153367906991,
            0.4828799165372712,
            0.48284828494577237,
            0.4828368468682455,
            0.4828125,
            0.4824799522690326,
            0.48233605294329407,
            0.48211020020861695,
            0.48203124999999997,
            0.48183338812969534,
            0.48173913167956883,
            0.48147273132578144,
            0.48136664750632735,
            0.4813289820442627,
            0.48124999999999996,
            0.4809928142188518,
            0.48082302865561577,
            0.48061756540016226,
            0.48046874999999994,
            0.4803151960981852,
            0.4802409376408587,
            0.4800270818039161,
            0.4798628909915286,
            0.47980567930318263,
            0.47968749999999993,
            0.47948343821716116,
            0.4792945329345274,
            0.4791025598851886,
            0.47890625,
            0.4787814985771257,
            0.4787202506965111,
            0.4785404258573246,
            0.4783365061469878,
            0.47826681058750986,
            0.47812499999999997,
            0.4779513082660553,
            0.47775043592805333,
            0.477564662263293,
            0.47734374999999996,
            0.4772321638987597,
            0.4771765425053249,
            0.4770099604950803,
            0.47678695909781693,
            0.476712242089463,
            0.4765625,
            0.4763958833457246,
            0.4761906019692121,
            0.4760033258473871,
            0.47578125,
            0.47566705451422486,
            0.4756092590241373,
            0.4754325880641715,
            0.4752136899959318,
            0.4751418340639,
            0.475,
            0.4748165960346219,
            0.47461488938656676,
            0.47441797726706975,
            0.47421874999999997,
            0.47408602680167605,
            0.47401781908278323,
            0.473804877089686,
            0.4736161115759413,
            0.4735554406315719,
            0.47343749999999996,
            0.4732128510341628,
            0.47302315030484243,
            0.47280801497841063,
            0.47265625,
            0.472488930865308,
            0.47240161286481047,
            0.47212301671361473,
            0.47199360761926307,
            0.47195290957787056,
            0.471875,
            0.47158402360439095,
            0.47141523044021816,
            0.47117280767784137,
            0.47109375,
            0.47087561032682507,
            0.4707600002861566,
            0.47038276347413277,
            0.4703455313137081,
            0.47033408214128514,
            0.4703125,
            0.4699294578860575,
            0.46979096888691274,
            0.46953125,
            0.46951169666010434,
            0.4692459021095931,
            0.46909230926636664,
            0.46875,
            0.4686988784153498,
            0.4686712185925713,
            0.4685781158155038,
            0.46824846511459184,
            0.4681501978957114,
            0.46796875,
            0.46782399916234574,
            0.46759963621321615,
            0.46739783388003237,
            0.4671875,
            0.4670471041325651,
            0.46696994550055376,
            0.466703853129359,
            0.4665403217107251,
            0.46649274264263646,
            0.46640625,
            0.46610896239322325,
            0.46593663548048786,
            0.46567583238427257,
            0.465625,
            0.4653785436868749,
            0.4652409522152033,
            0.46484375,
            0.4648184633448602,
            0.464804271787261,
            0.4647536527169967,
            0.4643658148581482,
            0.4642567153543874,
            0.46406250000000004,
            0.46392553854602375,
            0.46369301007084657,
            0.4634834476573757,
            0.46328125000000003,
            0.46312730097780247,
            0.46303952176540886,
            0.462718066108973,
            0.46259374531496283,
            0.46255968362636796,
            0.4625,
            0.4621461145768059,
            0.46199030853345974,
            0.46171875,
            0.4616966009623797,
            0.46141891354483666,
            0.4612452073520776,
            0.4609375,
            0.4608454941607925,
            0.46079190524803404,
            0.46058831014853513,
            0.4603366876167087,
            0.46027023631588476,
            0.46015625000000004,
            0.4598795375106409,
            0.45969309561563704,
            0.459420439965677,
            0.45937500000000003,
            0.45911391330149465,
            0.4589593805835467,
            0.45859375,
            0.45853268451708473,
            0.45849634442115295,
            0.4583528268628701,
            0.45803131422236976,
            0.45794963337400163,
            0.45781250000000007,
            0.45756427543275485,
            0.4573646246357121,
            0.45709521501086076,
            0.45703125000000006,
            0.45677755101107226,
            0.45662410754083116,
            0.45625000000000004,
            0.4561884072647468,
            0.4561509495874388,
            0.4559968371109121,
            0.45567571207761504,
            0.4555974027565385,
            0.45546875000000003,
            0.4551983843535168,
            0.4550044169266827,
            0.4547189569365612,
            0.4546875,
            0.4544093412934095,
            0.4542373881786841,
            0.45390625,
            0.45381217021705395,
            0.45375368801201516,
            0.45350241171988254,
            0.4532678232494937,
            0.45321304470253276,
            0.453125,
            0.4527797724907104,
            0.45261196574151435,
            0.45234375,
            0.4522895395836593,
            0.45200877031756204,
            0.45179706971822825,
            0.4515625,
            0.4514034523620465,
            0.4513023711180756,
            0.45084759247390827,
            0.45080543194236383,
            0.4507960302972613,
            0.45078125,
            0.4503061869619819,
            0.45018673479346655,
            0.45,
            0.4498046657515709,
            0.4495752943221378,
            0.4493008328194573,
            0.44921875,
            0.44896170235788596,
            0.44879464030890187,
            0.44843750000000004,
            0.4483459522637584,
            0.448286112243035,
            0.4479996558708097,
            0.4477751990431437,
            0.4477281567118738,
            0.44765625000000003,
            0.44726186830804426,
            0.4471083380448961,
            0.446875,
            0.4467461390794604,
            0.44648633694024037,
            0.44622795124423853,
            0.44609375,
            0.44586214626743015,
            0.44570728113732216,
            0.4453125,
            0.4452357587750373,
            0.4451841457447442,
            0.4449197961377944,
            0.44465848063623553,
            0.4446072930621192,
            0.44453125,
            0.4441302588984273,
            0.4439767392339784,
            0.44375,
            0.44359950097240436,
            0.4433439622659254,
            0.44306614723512505,
            0.44296874999999997,
            0.4427089543730767,
            0.44253014979055927,
            0.44218749999999996,
            0.44207170763923903,
            0.4419915408667884,
            0.4415493551969447,
            0.44145027795480124,
            0.4414322569644954,
            0.44140625,
            0.44090626814968054,
            0.44079073892882403,
            0.440625,
            0.4403595668881513,
            0.4401469535677218,
            0.43984375,
            0.43981014876231334,
            0.4395008923878316,
            0.4392578923470436,
            0.4390625,
            0.4388525467531188,
            0.43870284369284235,
            0.43828125,
            0.4382019078818362,
            0.4381449913598977,
            0.43779815716782977,
            0.43758426252894195,
            0.4375490475087756,
            0.4375,
            0.4370205968077595,
            0.4368940026349584,
            0.43671875,
            0.43645403509999586,
            0.4362366332331589,
            0.4359375,
            0.4358845475127809,
            0.43557692988848434,
            0.4353120101316776,
            0.43515625,
            0.43491488302712417,
            0.4347364479017762,
            0.434375,
            0.43425048291387514,
            0.43415785943694385,
            0.43359375,
            0.4335837196502741,
            0.4335762119017007,
            0.43352385206952204,
            0.43299135228243363,
            0.43291475036510546,
            0.43281250000000004,
            0.4324033482657321,
            0.43224340990675164,
            0.43203125000000003,
            0.43181217596326127,
            0.43156967140436364,
            0.43125,
            0.43121779928136855,
            0.43089352425103283,
            0.43062006943276776,
            0.43046875,
            0.43021495766158213,
            0.43001903187359963,
            0.4296875,
            0.42953396066941485,
            0.42941467095077274,
            0.42890625000000004,
            0.4288505221236697,
            0.42880694695480803,
            0.42844966133381135,
            0.42819576163379,
            0.42816469513012595,
            0.42812500000000003,
            0.4275810476101298,
            0.42747649012869793,
            0.42734375,
            0.42696284074160595,
            0.4267858046722301,
            0.42656250000000007,
            0.4263410973021548,
            0.4260926268172053,
            0.42578125000000006,
            0.4257157724581246,
            0.4253969444192483,
            0.42508674091675924,
            0.42500000000000004,
            0.42469874513013484,
            0.42445397280998315,
            0.42421875000000003,
            0.42399801639284757,
            0.4238174782312312,
            0.4234375,
            0.4232947454396277,
            0.4231772077460177,
            0.42265625000000007,
            0.4225889192872137,
            0.42253311064106686,
            0.4219342303677961,
            0.4218851245445364,
            0.4218805336185815,
            0.42187500000000006,
            0.42123308127038855,
            0.42116967011086714,
            0.42109375000000004,
            0.4205770488534007,
            0.42045620667525885,
            0.4203125000000001,
            0.41991697129243055,
            0.4197401294103112,
            0.4195312500000001,
            0.41925279110879277,
            0.4190214241807433,
            0.41875000000000007,
            0.4185844492983331,
            0.41830007661242236,
            0.41796875000000006,
            0.4179118852823952,
            0.4175760720881306,
            0.4172349804240064,
            0.41718750000000004,
            0.41684939574370905,
            0.4165536608903378,
            0.41640625000000003,
            0.4161200324629285,
            0.4158679273631858,
            0.415625,
            0.4153879668740349,
            0.41517771278113275,
            0.41484375,
            0.4146531833438865,
            0.4144829482521554,
            0.4140625,
            0.41391566597468,
            0.4137835629951016,
            0.41328125000000004,
            0.4131753985980482,
            0.4130794842746555,
            0.41250000000000003,
            0.4124323647705969,
            0.41237063733696033,
            0.41171875,
            0.41168654776909797,
            0.41165694534198866,
            0.4109478039739726,
            0.4109383281079726,
            0.41093793126164163,
            0.41093750000000007,
            0.41021462260834834,
            0.4101865433329156,
            0.41015625000000006,
            0.4094858322795011,
            0.40943231571869887,
            0.40937500000000004,
            0.408751871738052,
            0.4086752305164153,
            0.40859375000000003,
            0.40801265315660307,
            0.40791526951688584,
            0.4078125,
            0.4072680861824285,
            0.40715241420056825,
            0.40703125,
            0.4065180778473671,
            0.4063866457314153,
            0.40625,
            0.4057625324753235,
            0.4056179449500406,
            0.40546875,
            0.40500135158722783,
            0.40484629236922826,
            0.4046875,
            0.40423443380141905,
            0.4040716681672356,
            0.40390625,
            0.4034616747278683,
            0.4032940521815818,
            0.403125,
            0.40268296686038507,
            0.4025134239029024,
            0.40234375,
            0.4018981994639809,
            0.40172976246899134,
            0.40156250000000004,
            0.40110725845504197,
            0.4009430466574033,
            0.40078125000000003,
            0.40031002627735784,
            0.4001532548789049,
            0.4,
            0.39950638177584336,
            0.39936036517183393,
            0.39921875,
            0.39869620005911244,
            0.39856435519369254,
            0.3984375,
            0.39787935235909194,
            0.3977652022147468,
            0.39765625000000004,
            0.39705570588551253,
            0.3969628831108567,
            0.39687500000000003,
            0.39622512366992535,
            0.39615737435571935,
            0.39609375,
            0.39538746440672395,
            0.3953486520137994,
            0.39531250000000007,
            0.3945425822831237,
            0.39453669173206884,
            0.39453125000000006,
            0.3944060272349888,
            0.39375000000000004,
            0.3937215112080286,
            0.39369019367563296,
            0.39296875000000003,
            0.39290305545622106,
            0.3928302282888637,
            0.3921875,
            0.39208129068315173,
            0.3919625489820395,
            0.39140625,
            0.39125619076958956,
            0.3910869884745401,
            0.390625,
            0.3904277291364397,
            0.39020337392853427,
            0.38984375,
            0.3895958787355141,
            0.38931152672191366,
            0.3890625,
            0.3887606120416896,
            0.38841126221049926,
            0.38828125,
            0.387921901042429,
            0.38750238947847626,
            0.3875,
            0.38707971722911355,
            0.38671875,
            0.3865843585773498,
            0.38623403158767755,
            0.38593750000000004,
            0.385657273769447,
            0.38538481458860846,
            0.38515625000000003,
            0.38472092754988224,
            0.38453203617662424,
            0.384375,
            0.38377509872073656,
            0.38367566576099166,
            0.38359375,
            0.38281955823070646,
            0.38281567220467233,
            0.3828125,
            0.38278239243028456,
            0.38203125,
            0.38195213624807006,
            0.38185355069429217,
            0.38125,
            0.38108492197422333,
            0.38087727740716104,
            0.38046874999999997,
            0.3802139919808458,
            0.379890500820605,
            0.37968749999999996,
            0.37933931279239314,
            0.37890625,
            0.3788929119811966,
            0.37846085032927723,
            0.378125,
            0.377883590775393,
            0.3775785698962376,
            0.37734375,
            0.37686286971465466,
            0.3766924361690614,
            0.3765625,
            0.3758304463811726,
            0.37580241318319557,
            0.37578125,
            0.3756343959993672,
            0.375,
            0.3749085898056262,
            0.37478527568131087,
            0.37421875,
            0.37401083632763893,
            0.3737275205586504,
            0.3734375,
            0.3731090855698428,
            0.3726570023564954,
            0.37265625,
            0.3722032988052115,
            0.371875,
            0.37157226018628625,
            0.37129343659702724,
            0.37109375,
            0.3704739310602918,
            0.3703794587836251,
            0.37031250000000004,
            0.3699300739367412,
            0.36953125000000003,
            0.3694614174580455,
            0.36936097299748655,
            0.36875,
            0.36853927104822515,
            0.36823291604342573,
            0.36796875,
            0.3676128875081268,
            0.3671875,
            0.3670895431932275,
            0.3666822235368303,
            0.36640625000000004,
            0.3659296316195981,
            0.36574723502731876,
            0.36562500000000003,
            0.3650208027372619,
            0.36484375,
            0.36480792340597556,
            0.3647533703521745,
            0.36406250000000007,
            0.36386435861847305,
            0.3635592378034998,
            0.36328125000000006,
            0.36291633501803877,
            0.36250000000000004,
            0.3623472975228668,
            0.36196380499594344,
            0.36171875000000003,
            0.3611163031986479,
            0.36100672004717027,
            0.3609375,
            0.3606374980633669,
            0.36015625000000007,
            0.3600451698733426,
            0.3598655262310448,
            0.35937500000000006,
            0.3590790548286386,
            0.358594713669409,
            0.35859375000000004,
            0.358108236293522,
            0.3578125000000001,
            0.3573015155052343,
            0.3571326618502535,
            0.3570312500000001,
            0.356633049404242,
            0.35625000000000007,
            0.35615239681397903,
            0.3559862175906246,
            0.35546875000000006,
            0.3551673943333848,
            0.35468750000000004,
            0.35464765121556147,
            0.35417747462908516,
            0.35390625000000003,
            0.3532836778424518,
            0.35318258099665223,
            0.353125,
            0.3529190042443677,
            0.35234375,
            0.35218284515328646,
            0.35189364954356933,
            0.3515625,
            0.35117808857776633,
            0.35078125000000004,
            0.3504762920951708,
            0.3501681827339043,
            0.35000000000000003,
            0.34943786729390847,
            0.34921875,
            0.3491531414514034,
            0.3490299870300717,
            0.34843750000000007,
            0.3481330223877405,
            0.34765625000000006,
            0.34755296652337553,
            0.347107567150048,
            0.34687500000000004,
            0.3461469819238473,
            0.34609375000000003,
            0.3460767294144058,
            0.34604329604898043,
            0.3453125,
            0.34504068550218814,
            0.34453125,
            0.34449885456579116,
            0.34399910604446216,
            0.34375,
            0.3430180895555765,
            0.34296875,
            0.3429519397278887,
            0.3429173118269824,
            0.3421875,
            0.3418993688753377,
            0.34140625,
            0.34129610231041413,
            0.3408410496593154,
            0.340625,
            0.34002803141169324,
            0.33984375,
            0.33977697773215215,
            0.3396323951602175,
            0.33906250000000004,
            0.3387072348537645,
            0.33828125000000003,
            0.3379230594207965,
            0.33763151627702664,
            0.3375,
            0.33715765871454617,
            0.33671875,
            0.33654991264060946,
            0.33616462367369565,
            0.3359375,
            0.3354623060892474,
            0.33515625000000004,
            0.3343912557798912,
            0.33437500000000003,
            0.3343684871751066,
            0.33435304597592796,
            0.33359375,
            0.3332686657186969,
            0.33281250000000007,
            0.33248170745148664,
            0.3321624533825935,
            0.33203125000000006,
            0.33172151752617485,
            0.33125000000000004,
            0.3310499490122031,
            0.330547518240921,
            0.33046875000000003,
            0.3299309973140095,
            0.3296875,
            0.32913466670197705,
            0.32890625000000007,
            0.32880547329356313,
            0.32854146654889477,
            0.32812500000000006,
            0.32767341142705375,
            0.32734375000000004,
            0.3266235257005671,
            0.3265625000000001,
            0.3265345169788705,
            0.3264579060851627,
            0.3257812500000001,
            0.32538895448129873,
            0.32500000000000007,
            0.3242859534618723,
            0.3242363317295257,
            0.32421875000000006,
            0.3241823669429113,
            0.32343750000000004,
            0.3230768425436399,
            0.3226562500000001,
            0.32201398421681804,
            0.3219100943016658,
            0.3218750000000001,
            0.32180503131623067,
            0.32109375000000007,
            0.32073624615412427,
            0.3203125000000001,
            0.3196286276598609,
            0.3195549280654686,
            0.3195312500000001,
            0.3194857480809864,
            0.3187500000000001,
            0.31836628728128036,
            0.31797800792072606,
            0.31797800792072606,
            0.30483373781158624,
            0.29230946798611507,
            0.2805992246143076,
            0.26975990061516497,
            0.25956616730807386,
            0.2508088028223326,
            0.24270601442500464,
            0.2351488371540378,
            0.2283444574121761,
            0.22241567112200966,
            0.21639284755090052,
            0.21154425928353573,
            0.20655708315384935,
            0.20167601516971068,
            0.19771931448947752,
            0.19359208364003025,
            0.18979467232361943,
            0.18592374274553414,
            0.18276995843725008,
            0.17893933623160296,
            0.17578595824267798,
            0.17260817264463488,
            0.16976588815406674,
            0.16720224363021935,
            0.16401038875834958,
            0.1617160596257054,
            0.15942613069150877,
            0.15633406828616242,
            0.15421859671589602,
            0.15212761418919535,
            0.14997925855515248,
            0.1476433147107017,
            0.14532524576331687,
            0.14359965008880407,
            0.14140568296635114,
            0.13984834539973337,
            0.13751115451443816,
            0.13592346807359265,
            0.1340098127498751,
            0.13198197554638708,
            0.13046528042746344,
            0.12890743051741452,
            0.1273439788393344,
            0.12578245675967384,
            0.12421995171302205,
            0.12265267290267438,
            0.12104671215548894,
            0.12032198531114824,
            0.11875
        ]
    ]
}

==> anc/ueff_0.json <==
{
    "T": 0.1,
    "mu": 0.67,
    "columns": [
        "$\\bar\\sigma/\\bar\\Sigma_0$",
        "$\\bar{U}//\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.001,
            0.002,
            0.003,
            0.004,
            0.005,
            0.006,
            0.007,
            0.008,
            0.009000000000000001,
            0.01,
            0.011,
            0.012,
            0.013000000000000001,
            0.014,
            0.015,
            0.016,
            0.017,
            0.018000000000000002,
            0.019,
            0.02,
            0.021,
            0.022,
            0.023,
            0.024,
            0.025,
            0.026000000000000002,
            0.027,
            0.028,
            0.029,
            0.03,
            0.031,
            0.032,
            0.033,
            0.034,
            0.035,
            0.036000000000000004,
            0.037,
            0.038,
            0.039,
            0.04,
            0.041,
            0.042,
            0.043000000000000003,
            0.044,
            0.045,
            0.046,
            0.047,
            0.048,
            0.049,
            0.05,
            0.051000000000000004,
            0.052000000000000005,
            0.053,
            0.054,
            0.055,
            0.056,
            0.057,
            0.058,
            0.059000000000000004,
            0.06,
            0.061,
            0.062,
            0.063,
            0.064,
            0.065,
            0.066,
            0.067,
            0.068,
            0.069,
            0.07,
            0.07100000000000001,
            0.07200000000000001,
            0.073,
            0.074,
            0.075,
            0.076,
            0.077,
            0.078,
            0.079,
            0.08,
            0.081,
            0.082,
            0.083,
            0.084,
            0.085,
            0.08600000000000001,
            0.08700000000000001,
            0.088,
            0.089,
            0.09,
            0.091,
            0.092,
            0.093,
            0.094,
            0.095,
            0.096,
            0.097,
            0.098,
            0.099,
            0.1,
            0.101,
            0.10200000000000001,
            0.10300000000000001,
            0.10400000000000001,
            0.105,
            0.106,
            0.107,
            0.108,
            0.109,
            0.11,
            0.111,
            0.112,
            0.113,
            0.114,
            0.115,
            0.116,
            0.117,
            0.11800000000000001,
            0.11900000000000001,
            0.12,
            0.121,
            0.122,
            0.123,
            0.124,
            0.125,
            0.126,
            0.127,
            0.128,
            0.129,
            0.13,
            0.131,
            0.132,
            0.133,
            0.134,
            0.135,
            0.136,
            0.137,
            0.138,
            0.139,
            0.14,
            0.14100000000000001,
            0.14200000000000002,
            0.14300000000000002,
            0.14400000000000002,
            0.145,
            0.146,
            0.147,
            0.148,
            0.149,
            0.15,
            0.151,
            0.152,
            0.153,
            0.154,
            0.155,
            0.156,
            0.157,
            0.158,
            0.159,
            0.16,
            0.161,
            0.162,
            0.163,
            0.164,
            0.165,
            0.166,
            0.167,
            0.168,
            0.169,
            0.17,
            0.171,
            0.17200000000000001,
            0.17300000000000001,
            0.17400000000000002,
            0.17500000000000002,
            0.176,
            0.177,
            0.178,
            0.179,
            0.18,
            0.181,
            0.182,
            0.183,
            0.184,
            0.185,
            0.186,
            0.187,
            0.188,
            0.189,
            0.19,
            0.191,
            0.192,
            0.193,
            0.194,
            0.195,
            0.196,
            0.197,
            0.198,
            0.199,
            0.2,
            0.201,
            0.202,
            0.203,
            0.20400000000000001,
            0.20500000000000002,
            0.20600000000000002,
            0.20700000000000002,
            0.20800000000000002,
            0.209,
            0.21,
            0.211,
            0.212,
            0.213,
            0.214,
            0.215,
            0.216,
            0.217,
            0.218,
            0.219,
            0.22,
            0.221,
            0.222,
            0.223,
            0.224,
            0.225,
            0.226,
            0.227,
            0.228,
            0.229,
            0.23,
            0.231,
            0.232,
            0.233,
            0.234,
            0.23500000000000001,
            0.23600000000000002,
            0.23700000000000002,
            0.23800000000000002,
            0.23900000000000002,
            0.24,
            0.241,
            0.242,
            0.243,
            0.244,
            0.245,
            0.246,
            0.247,
            0.248,
            0.249,
            0.25,
            0.251,
            0.252,
            0.253,
            0.254,
            0.255,
            0.256,
            0.257,
            0.258,
            0.259,
            0.26,
            0.261,
            0.262,
            0.263,
            0.264,
            0.265,
            0.266,
            0.267,
            0.268,
            0.269,
            0.27,
            0.271,
            0.272,
            0.273,
            0.274,
            0.275,
            0.276,
            0.277,
            0.278,
            0.279,
            0.28,
            0.281,
            0.28200000000000003,
            0.28300000000000003,
            0.28400000000000003,
            0.28500000000000003,
            0.28600000000000003,
            0.28700000000000003,
            0.28800000000000003,
            0.289,
            0.29,
            0.291,
            0.292,
            0.293,
            0.294,
            0.295,
            0.296,
            0.297,
            0.298,
            0.299,
            0.3,
            0.301,
            0.302,
            0.303,
            0.304,
            0.305,
            0.306,
            0.307,
            0.308,
            0.309,
            0.31,
            0.311,
            0.312,
            0.313,
            0.314,
            0.315,
            0.316,
            0.317,
            0.318,
            0.319,
            0.32,
            0.321,
            0.322,
            0.323,
            0.324,
            0.325,
            0.326,
            0.327,
            0.328,
            0.329,
            0.33,
            0.331,
            0.332,
            0.333,
            0.334,
            0.335,
            0.336,
            0.337,
            0.338,
            0.339,
            0.34,
            0.341,
            0.342,
            0.343,
            0.34400000000000003,
            0.34500000000000003,
            0.34600000000000003,
            0.34700000000000003,
            0.34800000000000003,
            0.34900000000000003,
            0.35000000000000003,
            0.35100000000000003,
            0.352,
            0.353,
            0.354,
            0.355,
            0.356,
            0.357,
            0.358,
            0.359,
            0.36,
            0.361,
            0.362,
            0.363,
            0.364,
            0.365,
            0.366,
            0.367,
            0.368,
            0.369,
            0.37,
            0.371,
            0.372,
            0.373,
            0.374,
            0.375,
            0.376,
            0.377,
            0.378,
            0.379,
            0.38,
            0.381,
            0.382,
            0.383,
            0.384,
            0.385,
            0.386,
            0.387,
            0.388,
            0.389,
            0.39,
            0.391,
            0.392,
            0.393,
            0.394,
            0.395,
            0.396,
            0.397,
            0.398,
            0.399,
            0.4,
            0.401,
            0.402,
            0.403,
            0.404,
            0.405,
            0.406,
            0.40700000000000003,
            0.40800000000000003,
            0.40900000000000003,
            0.41000000000000003,
            0.41100000000000003,
            0.41200000000000003,
            0.41300000000000003,
            0.41400000000000003,
            0.41500000000000004,
            0.41600000000000004,
            0.417,
            0.418,
            0.419,
            0.42,
            0.421,
            0.422,
            0.423,
            0.424,
            0.425,
            0.426,
            0.427,
            0.428,
            0.429,
            0.43,
            0.431,
            0.432,
            0.433,
            0.434,
            0.435,
            0.436,
            0.437,
            0.438,
            0.439,
            0.44,
            0.441,
            0.442,
            0.443,
            0.444,
            0.445,
            0.446,
            0.447,
            0.448,
            0.449,
            0.45,
            0.451,
            0.452,
            0.453,
            0.454,
            0.455,
            0.456,
            0.457,
            0.458,
            0.459,
            0.46,
            0.461,
            0.462,
            0.463,
            0.464,
            0.465,
            0.466,
            0.467,
            0.468,
            0.46900000000000003,
            0.47000000000000003,
            0.47100000000000003,
            0.47200000000000003,
            0.47300000000000003,
            0.47400000000000003,
            0.47500000000000003,
            0.47600000000000003,
            0.47700000000000004,
            0.47800000000000004,
            0.47900000000000004,
            0.48,
            0.481,
            0.482,
            0.483,
            0.484,
            0.485,
            0.486,
            0.487,
            0.488,
            0.489,
            0.49,
            0.491,
            0.492,
            0.493,
            0.494,
            0.495,
            0.496,
            0.497,
            0.498,
            0.499,
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.577,
            0.578,
            0.579,
            0.58,
            0.581,
            0.582,
            0.583,
            0.584,
            0.585,
            0.586,
            0.587,
            0.588,
            0.589,
            0.59,
            0.591,
            0.592,
            0.593,
            0.594,
            0.595,
            0.596,
            0.597,
            0.598,
            0.599,
            0.6,
            0.601,
            0.602,
            0.603,
            0.604,
            0.605,
            0.606,
            0.607,
            0.608,
            0.609,
            0.61,
            0.611,
            0.612,
            0.613,
            0.614,
            0.615,
            0.616,
            0.617,
            0.618,
            0.619,
            0.62,
            0.621,
            0.622,
            0.623,
            0.624,
            0.625,
            0.626,
            0.627,
            0.628,
            0.629,
            0.63,
            0.631,
            0.632,
            0.633,
            0.634,
            0.635,
            0.636,
            0.637,
            0.638,
            0.639,
            0.64,
            0.641,
            0.642,
            0.643,
            0.644,
            0.645,
            0.646,
            0.647,
            0.648,
            0.649,
            0.65,
            0.651,
            0.652,
            0.653,
            0.654,
            0.655,
            0.656,
            0.657,
            0.658,
            0.659,
            0.66,
            0.661,
            0.662,
            0.663,
            0.664,
            0.665,
            0.666,
            0.667,
            0.668,
            0.669,
            0.67,
            0.671,
            0.672,
            0.673,
            0.674,
            0.675,
            0.676,
            0.677,
            0.678,
            0.679,
            0.68,
            0.681,
            0.682,
            0.683,
            0.684,
            0.685,
            0.686,
            0.687,
            0.6880000000000001,
            0.6890000000000001,
            0.6900000000000001,
            0.6910000000000001,
            0.6920000000000001,
            0.6930000000000001,
            0.6940000000000001,
            0.6950000000000001,
            0.6960000000000001,
            0.6970000000000001,
            0.6980000000000001,
            0.6990000000000001,
            0.7000000000000001,
            0.7010000000000001,
            0.7020000000000001,
            0.7030000000000001,
            0.704,
            0.705,
            0.706,
            0.707,
            0.708,
            0.709,
            0.71,
            0.711,
            0.712,
            0.713,
            0.714,
            0.715,
            0.716,
            0.717,
            0.718,
            0.719,
            0.72,
            0.721,
            0.722,
            0.723,
            0.724,
            0.725,
            0.726,
            0.727,
            0.728,
            0.729,
            0.73,
            0.731,
            0.732,
            0.733,
            0.734,
            0.735,
            0.736,
            0.737,
            0.738,
            0.739,
            0.74,
            0.741,
            0.742,
            0.743,
            0.744,
            0.745,
            0.746,
            0.747,
            0.748,
            0.749,
            0.75,
            0.751,
            0.752,
            0.753,
            0.754,
            0.755,
            0.756,
            0.757,
            0.758,
            0.759,
            0.76,
            0.761,
            0.762,
            0.763,
            0.764,
            0.765,
            0.766,
            0.767,
            0.768,
            0.769,
            0.77,
            0.771,
            0.772,
            0.773,
            0.774,
            0.775,
            0.776,
            0.777,
            0.778,
            0.779,
            0.78,
            0.781,
            0.782,
            0.783,
            0.784,
            0.785,
            0.786,
            0.787,
            0.788,
            0.789,
            0.79,
            0.791,
            0.792,
            0.793,
            0.794,
            0.795,
            0.796,
            0.797,
            0.798,
            0.799,
            0.8,
            0.801,
            0.802,
            0.803,
            0.804,
            0.805,
            0.806,
            0.807,
            0.808,
            0.809,
            0.81,
            0.811,
            0.812,
            0.8130000000000001,
            0.8140000000000001,
            0.8150000000000001,
            0.8160000000000001,
            0.8170000000000001,
            0.8180000000000001,
            0.8190000000000001,
            0.8200000000000001,
            0.8210000000000001,
            0.8220000000000001,
            0.8230000000000001,
            0.8240000000000001,
            0.8250000000000001,
            0.8260000000000001,
            0.8270000000000001,
            0.8280000000000001,
            0.8290000000000001,
            0.8300000000000001,
            0.8310000000000001,
            0.8320000000000001,
            0.833,
            0.834,
            0.835,
            0.836,
            0.837,
            0.838,
            0.839,
            0.84,
            0.841,
            0.842,
            0.843,
            0.844,
            0.845,
            0.846,
            0.847,
            0.848,
            0.849,
            0.85,
            0.851,
            0.852,
            0.853,
            0.854,
            0.855,
            0.856,
            0.857,
            0.858,
            0.859,
            0.86,
            0.861,
            0.862,
            0.863,
            0.864,
            0.865,
            0.866,
            0.867,
            0.868,
            0.869,
            0.87,
            0.871,
            0.872,
            0.873,
            0.874,
            0.875,
            0.876,
            0.877,
            0.878,
            0.879,
            0.88,
            0.881,
            0.882,
            0.883,
            0.884,
            0.885,
            0.886,
            0.887,
            0.888,
            0.889,
            0.89,
            0.891,
            0.892,
            0.893,
            0.894,
            0.895,
            0.896,
            0.897,
            0.898,
            0.899,
            0.9,
            0.901,
            0.902,
            0.903,
            0.904,
            0.905,
            0.906,
            0.907,
            0.908,
            0.909,
            0.91,
            0.911,
            0.912,
            0.913,
            0.914,
            0.915,
            0.916,
            0.917,
            0.918,
            0.919,
            0.92,
            0.921,
            0.922,
            0.923,
            0.924,
            0.925,
            0.926,
            0.927,
            0.928,
            0.929,
            0.93,
            0.931,
            0.932,
            0.933,
            0.934,
            0.935,
            0.936,
            0.937,
            0.9380000000000001,
            0.9390000000000001,
            0.9400000000000001,
            0.9410000000000001,
            0.9420000000000001,
            0.9430000000000001,
            0.9440000000000001,
            0.9450000000000001,
            0.9460000000000001,
            0.9470000000000001,
            0.9480000000000001,
            0.9490000000000001,
            0.9500000000000001,
            0.9510000000000001,
            0.9520000000000001,
            0.9530000000000001,
            0.9540000000000001,
            0.9550000000000001,
            0.9560000000000001,
            0.9570000000000001,
            0.9580000000000001,
            0.9590000000000001,
            0.96,
            0.961,
            0.962,
            0.963,
            0.964,
            0.965,
            0.966,
            0.967,
            0.968,
            0.969,
            0.97,
            0.971,
            0.972,
            0.973,
            0.974,
            0.975,
            0.976,
            0.977,
            0.978,
            0.979,
            0.98,
            0.981,
            0.982,
            0.983,
            0.984,
            0.985,
            0.986,
            0.987,
            0.988,
            0.989,
            0.99,
            0.991,
            0.992,
            0.993,
            0.994,
            0.995,
            0.996,
            0.997,
            0.998,
            0.999,
            1.0,
            1.0010000000000001,
            1.002,
            1.0030000000000001,
            1.004,
            1.0050000000000001,
            1.006,
            1.0070000000000001,
            1.008,
            1.0090000000000001,
            1.01,
            1.0110000000000001,
            1.012,
            1.0130000000000001,
            1.014,
            1.0150000000000001,
            1.016,
            1.0170000000000001,
            1.018,
            1.0190000000000001,
            1.02,
            1.0210000000000001,
            1.022,
            1.0230000000000001,
            1.024,
            1.025,
            1.026,
            1.027,
            1.028,
            1.029,
            1.03,
            1.031,
            1.032,
            1.033,
            1.034,
            1.035,
            1.036,
            1.037,
            1.038,
            1.039,
            1.04,
            1.041,
            1.042,
            1.043,
            1.044,
            1.045,
            1.046,
            1.047,
            1.048,
            1.049,
            1.05,
            1.051,
            1.052,
            1.053,
            1.054,
            1.055,
            1.056,
            1.057,
            1.058,
            1.059,
            1.06,
            1.061,
            1.062,
            1.063,
            1.064,
            1.065,
            1.066,
            1.067,
            1.068,
            1.069,
            1.07,
            1.071,
            1.072,
            1.073,
            1.074,
            1.075,
            1.076,
            1.077,
            1.078,
            1.079,
            1.08,
            1.081,
            1.082,
            1.083,
            1.084,
            1.085,
            1.086,
            1.087,
            1.088,
            1.089,
            1.09,
            1.091,
            1.092,
            1.093,
            1.094,
            1.095,
            1.096,
            1.097,
            1.098,
            1.099,
            1.1,
            1.101,
            1.102,
            1.103,
            1.104,
            1.105,
            1.106,
            1.107,
            1.108,
            1.109,
            1.11,
            1.111,
            1.112,
            1.113,
            1.114,
            1.115,
            1.116,
            1.117,
            1.118,
            1.119,
            1.12,
            1.121,
            1.122,
            1.123,
            1.124,
            1.125,
            1.1260000000000001,
            1.127,
            1.1280000000000001,
            1.129,
            1.1300000000000001,
            1.131,
            1.1320000000000001,
            1.133,
            1.1340000000000001,
            1.135,
            1.1360000000000001,
            1.137,
            1.1380000000000001,
            1.139,
            1.1400000000000001,
            1.141,
            1.1420000000000001,
            1.143,
            1.1440000000000001,
            1.145,
            1.1460000000000001,
            1.147,
            1.1480000000000001,
            1.149,
            1.1500000000000001,
            1.151,
            1.1520000000000001,
            1.153,
            1.154,
            1.155,
            1.156,
            1.157,
            1.158,
            1.159,
            1.16,
            1.161,
            1.162,
            1.163,
            1.164,
            1.165,
            1.166,
            1.167,
            1.168,
            1.169,
            1.17,
            1.171,
            1.172,
            1.173,
            1.174,
            1.175,
            1.176,
            1.177,
            1.178,
            1.179,
            1.18,
            1.181,
            1.182,
            1.183,
            1.184,
            1.185,
            1.186,
            1.187,
            1.188,
            1.189,
            1.19,
            1.191,
            1.192,
            1.193,
            1.194,
            1.195,
            1.196,
            1.197,
            1.198,
            1.199,
            1.2,
            1.201,
            1.202,
            1.203,
            1.204,
            1.205,
            1.206,
            1.207,
            1.208,
            1.209,
            1.21,
            1.211,
            1.212,
            1.213,
            1.214,
            1.215,
            1.216,
            1.217,
            1.218,
            1.219,
            1.22,
            1.221,
            1.222,
            1.223,
            1.224,
            1.225,
            1.226,
            1.227,
            1.228,
            1.229,
            1.23,
            1.231,
            1.232,
            1.233,
            1.234,
            1.235,
            1.236,
            1.237,
            1.238,
            1.239,
            1.24,
            1.241,
            1.242,
            1.243,
            1.244,
            1.245,
            1.246,
            1.247,
            1.248,
            1.249,
            1.25,
            1.2510000000000001,
            1.252,
            1.2530000000000001,
            1.254,
            1.2550000000000001,
            1.256,
            1.2570000000000001,
            1.258,
            1.2590000000000001,
            1.26,
            1.2610000000000001,
            1.262,
            1.2630000000000001,
            1.264,
            1.2650000000000001,
            1.266,
            1.2670000000000001,
            1.268,
            1.2690000000000001,
            1.27,
            1.2710000000000001,
            1.272,
            1.2730000000000001,
            1.274,
            1.2750000000000001,
            1.276,
            1.2770000000000001,
            1.278,
            1.2790000000000001,
            1.28,
            1.281,
            1.282,
            1.283,
            1.284,
            1.285,
            1.286,
            1.287,
            1.288,
            1.289,
            1.29,
            1.291,
            1.292,
            1.293,
            1.294,
            1.295,
            1.296,
            1.297,
            1.298,
            1.299,
            1.3,
            1.301,
            1.302,
            1.303,
            1.304,
            1.305,
            1.306,
            1.307,
            1.308,
            1.309,
            1.31,
            1.311,
            1.312,
            1.313,
            1.314,
            1.315,
            1.316,
            1.317,
            1.318,
            1.319,
            1.32,
            1.321,
            1.322,
            1.323,
            1.324,
            1.325,
            1.326,
            1.327,
            1.328,
            1.329,
            1.33,
            1.331,
            1.332,
            1.333,
            1.334,
            1.335,
            1.336,
            1.337,
            1.338,
            1.339,
            1.34,
            1.341,
            1.342,
            1.343,
            1.344,
            1.345,
            1.346,
            1.347,
            1.348,
            1.349,
            1.35,
            1.351,
            1.352,
            1.353,
            1.354,
            1.355,
            1.356,
            1.357,
            1.358,
            1.359,
            1.36,
            1.361,
            1.362,
            1.363,
            1.364,
            1.365,
            1.366,
            1.367,
            1.368,
            1.369,
            1.37,
            1.371,
            1.372,
            1.373,
            1.374,
            1.375,
            1.3760000000000001,
            1.377,
            1.3780000000000001,
            1.379,
            1.3800000000000001,
            1.381,
            1.3820000000000001,
            1.383,
            1.3840000000000001,
            1.385,
            1.3860000000000001,
            1.387,
            1.3880000000000001,
            1.389,
            1.3900000000000001,
            1.391,
            1.3920000000000001,
            1.393,
            1.3940000000000001,
            1.395,
            1.3960000000000001,
            1.397,
            1.3980000000000001,
            1.399,
            1.4000000000000001,
            1.401,
            1.4020000000000001,
            1.403,
            1.4040000000000001,
            1.405,
            1.4060000000000001,
            1.407,
            1.408,
            1.409,
            1.41,
            1.411,
            1.412,
            1.413,
            1.414,
            1.415,
            1.416,
            1.417,
            1.418,
            1.419,
            1.42,
            1.421,
            1.422,
            1.423,
            1.424,
            1.425,
            1.426,
            1.427,
            1.428,
            1.429,
            1.43,
            1.431,
            1.432,
            1.433,
            1.434,
            1.435,
            1.436,
            1.437,
            1.438,
            1.439,
            1.44,
            1.441,
            1.442,
            1.443,
            1.444,
            1.445,
            1.446,
            1.447,
            1.448,
            1.449,
            1.45,
            1.451,
            1.452,
            1.453,
            1.454,
            1.455,
            1.456,
            1.457,
            1.458,
            1.459,
            1.46,
            1.461,
            1.462,
            1.463,
            1.464,
            1.465,
            1.466,
            1.467,
            1.468,
            1.469,
            1.47,
            1.471,
            1.472,
            1.473,
            1.474,
            1.475,
            1.476,
            1.477,
            1.478,
            1.479,
            1.48,
            1.481,
            1.482,
            1.483,
            1.484,
            1.485,
            1.486,
            1.487,
            1.488,
            1.489,
            1.49,
            1.491,
            1.492,
            1.493,
            1.494,
            1.495,
            1.496,
            1.497,
            1.498,
            1.499,
            1.5,
            1.5010000000000001,
            1.502,
            1.5030000000000001,
            1.504,
            1.5050000000000001,
            1.506,
            1.5070000000000001,
            1.508,
            1.5090000000000001,
            1.51,
            1.5110000000000001,
            1.512,
            1.5130000000000001,
            1.514,
            1.5150000000000001,
            1.516,
            1.5170000000000001,
            1.518,
            1.5190000000000001,
            1.52,
            1.5210000000000001,
            1.522,
            1.5230000000000001,
            1.524,
            1.5250000000000001,
            1.526,
            1.5270000000000001,
            1.528,
            1.5290000000000001,
            1.53,
            1.5310000000000001,
            1.532,
            1.5330000000000001,
            1.534,
            1.5350000000000001,
            1.536,
            1.537,
            1.538,
            1.539,
            1.54,
            1.541,
            1.542,
            1.543,
            1.544,
            1.545,
            1.546,
            1.547,
            1.548,
            1.549,
            1.55,
            1.551,
            1.552,
            1.553,
            1.554,
            1.555,
            1.556,
            1.557,
            1.558,
            1.559,
            1.56,
            1.561,
            1.562,
            1.563,
            1.564,
            1.565,
            1.566,
            1.567,
            1.568,
            1.569,
            1.57,
            1.571,
            1.572,
            1.573,
            1.574,
            1.575,
            1.576,
            1.577,
            1.578,
            1.579,
            1.58,
            1.581,
            1.582,
            1.583,
            1.584,
            1.585,
            1.586,
            1.587,
            1.588,
            1.589,
            1.59,
            1.591,
            1.592,
            1.593,
            1.594,
            1.595,
            1.596,
            1.597,
            1.598,
            1.599,
            1.6,
            1.601,
            1.602,
            1.603,
            1.604,
            1.605,
            1.606,
            1.607,
            1.608,
            1.609,
            1.61,
            1.611,
            1.612,
            1.613,
            1.614,
            1.615,
            1.616,
            1.617,
            1.618,
            1.619,
            1.62,
            1.621,
            1.622,
            1.623,
            1.624,
            1.625,
            1.6260000000000001,
            1.627,
            1.6280000000000001,
            1.629,
            1.6300000000000001,
            1.631,
            1.6320000000000001,
            1.633,
            1.6340000000000001,
            1.635,
            1.6360000000000001,
            1.637,
            1.6380000000000001,
            1.639,
            1.6400000000000001,
            1.641,
            1.6420000000000001,
            1.643,
            1.6440000000000001,
            1.645,
            1.6460000000000001,
            1.647,
            1.6480000000000001,
            1.649,
            1.6500000000000001,
            1.651,
            1.6520000000000001,
            1.653,
            1.6540000000000001,
            1.655,
            1.6560000000000001,
            1.657,
            1.6580000000000001,
            1.659,
            1.6600000000000001,
            1.661,
            1.6620000000000001,
            1.663,
            1.6640000000000001,
            1.665,
            1.666,
            1.667,
            1.668,
            1.669,
            1.67,
            1.671,
            1.672,
            1.673,
            1.674,
            1.675,
            1.676,
            1.677,
            1.678,
            1.679,
            1.68,
            1.681,
            1.682,
            1.683,
            1.684,
            1.685,
            1.686,
            1.687,
            1.688,
            1.689,
            1.69,
            1.691,
            1.692,
            1.693,
            1.694,
            1.695,
            1.696,
            1.697,
            1.698,
            1.699,
            1.7,
            1.701,
            1.702,
            1.703,
            1.704,
            1.705,
            1.706,
            1.707,
            1.708,
            1.709,
            1.71,
            1.711,
            1.712,
            1.713,
            1.714,
            1.715,
            1.716,
            1.717,
            1.718,
            1.719,
            1.72,
            1.721,
            1.722,
            1.723,
            1.724,
            1.725,
            1.726,
            1.727,
            1.728,
            1.729,
            1.73,
            1.731,
            1.732,
            1.733,
            1.734,
            1.735,
            1.736,
            1.737,
            1.738,
            1.739,
            1.74,
            1.741,
            1.742,
            1.743,
            1.744,
            1.745,
            1.746,
            1.747,
            1.748,
            1.749,
            1.75,
            1.7510000000000001,
            1.752,
            1.7530000000000001,
            1.754,
            1.7550000000000001,
            1.756,
            1.7570000000000001,
            1.758,
            1.7590000000000001,
            1.76,
            1.7610000000000001,
            1.762,
            1.7630000000000001,
            1.764,
            1.7650000000000001,
            1.766,
            1.7670000000000001,
            1.768,
            1.7690000000000001,
            1.77,
            1.7710000000000001,
            1.772,
            1.7730000000000001,
            1.774,
            1.7750000000000001,
            1.776,
            1.7770000000000001,
            1.778,
            1.7790000000000001,
            1.78,
            1.7810000000000001,
            1.782,
            1.7830000000000001,
            1.784,
            1.7850000000000001,
            1.786,
            1.7870000000000001,
            1.788,
            1.7890000000000001,
            1.79,
            1.7910000000000001,
            1.792,
            1.793,
            1.794,
            1.795,
            1.796,
            1.797,
            1.798,
            1.799,
            1.8,
            1.801,
            1.802,
            1.803,
            1.804,
            1.805,
            1.806,
            1.807,
            1.808,
            1.809,
            1.81,
            1.811,
            1.812,
            1.813,
            1.814,
            1.815,
            1.816,
            1.817,
            1.818,
            1.819,
            1.82,
            1.821,
            1.822,
            1.823,
            1.824,
            1.825,
            1.826,
            1.827,
            1.828,
            1.829,
            1.83,
            1.831,
            1.832,
            1.833,
            1.834,
            1.835,
            1.836,
            1.837,
            1.838,
            1.839,
            1.84,
            1.841,
            1.842,
            1.843,
            1.844,
            1.845,
            1.846,
            1.847,
            1.848,
            1.849,
            1.85,
            1.851,
            1.852,
            1.853,
            1.854,
            1.855,
            1.856,
            1.857,
            1.858,
            1.859,
            1.86,
            1.861,
            1.862,
            1.863,
            1.864,
            1.865,
            1.866,
            1.867,
            1.868,
            1.869,
            1.87,
            1.871,
            1.872,
            1.873,
            1.874,
            1.875,
            1.8760000000000001,
            1.877,
            1.8780000000000001,
            1.879,
            1.8800000000000001,
            1.881,
            1.8820000000000001,
            1.883,
            1.8840000000000001,
            1.885,
            1.8860000000000001,
            1.887,
            1.8880000000000001,
            1.889,
            1.8900000000000001,
            1.891,
            1.8920000000000001,
            1.893,
            1.8940000000000001,
            1.895,
            1.8960000000000001,
            1.897,
            1.8980000000000001,
            1.899,
            1.9000000000000001,
            1.901,
            1.9020000000000001,
            1.903,
            1.9040000000000001,
            1.905,
            1.9060000000000001,
            1.907,
            1.9080000000000001,
            1.909,
            1.9100000000000001,
            1.911,
            1.9120000000000001,
            1.913,
            1.9140000000000001,
            1.915,
            1.9160000000000001,
            1.917,
            1.9180000000000001,
            1.919,
            1.92,
            1.921,
            1.922,
            1.923,
            1.924,
            1.925,
            1.926,
            1.927,
            1.928,
            1.929,
            1.93,
            1.931,
            1.932,
            1.933,
            1.934,
            1.935,
            1.936,
            1.937,
            1.938,
            1.939,
            1.94,
            1.941,
            1.942,
            1.943,
            1.944,
            1.945,
            1.946,
            1.947,
            1.948,
            1.949,
            1.95,
            1.951,
            1.952,
            1.953,
            1.954,
            1.955,
            1.956,
            1.957,
            1.958,
            1.959,
            1.96,
            1.961,
            1.962,
            1.963,
            1.964,
            1.965,
            1.966,
            1.967,
            1.968,
            1.969,
            1.97,
            1.971,
            1.972,
            1.973,
            1.974,
            1.975,
            1.976,
            1.977,
            1.978,
            1.979,
            1.98,
            1.981,
            1.982,
            1.983,
            1.984,
            1.985,
            1.986,
            1.987,
            1.988,
            1.989,
            1.99,
            1.991,
            1.992,
            1.993,
            1.994,
            1.995,
            1.996,
            1.997,
            1.998,
            1.999
        ],
        [
            -0.0766806417099348,
            -0.07668060224712023,
            -0.07668048385937955,
            -0.07668028654882285,
            -0.07668001031896671,
            -0.07667965517473438,
            -0.07667922112245608,
            -0.07667870816986883,
            -0.07667811632611692,
            -0.07667744560175185,
            -0.07667669600873267,
            -0.07667586756042617,
            -0.0766749602716072,
            -0.07667397415845885,
            -0.07667290923857294,
            -0.07667176553095029,
            -0.07667054305600106,
            -0.07666924183554533,
            -0.0766678618928132,
            -0.07666640325244573,
            -0.07666486594049503,
            -0.07666324998442499,
            -0.07666155541311179,
            -0.07665978225684453,
            -0.07665793054732568,
            -0.07665600031767195,
            -0.07665399160241475,
            -0.07665190443750107,
            -0.07664973886029401,
            -0.07664749490957373,
            -0.07664517262553809,
            -0.07664277204980352,
            -0.07664029322540582,
            -0.07663773619680107,
            -0.07663510100986662,
            -0.07663238771190173,
            -0.07662959635162882,
            -0.07662672697919426,
            -0.07662377964616954,
            -0.07662075440555216,
            -0.07661765131176675,
            -0.0766144704206662,
            -0.07661121178953283,
            -0.0766078754770793,
            -0.07660446154345013,
            -0.07660097005022265,
            -0.07659740106040842,
            -0.07659375463845429,
            -0.07659003085024395,
            -0.076586229763099,
            -0.07658235144578056,
            -0.0765783959684904,
            -0.07657436340287253,
            -0.07657025382201453,
            -0.07656606730044917,
            -0.07656180391415567,
            -0.07655746374056148,
            -0.07655304685854365,
            -0.07654855334843043,
            -0.07654398329200306,
            -0.07653933677249716,
            -0.07653461387460458,
            -0.07652981468447498,
            -0.07652493928971767,
            -0.07651998777940329,
            -0.07651496024406557,
            -0.07650985677570322,
            -0.07650467746778176,
            -0.07649942241523527,
            -0.07649409171446848,
            -0.07648868546335856,
            -0.07648320376125713,
            -0.07647764670899218,
            -0.07647201440887022,
            -0.07646630696467818,
            -0.07646052448168554,
            -0.07645466706664647,
            -0.07644873482780189,
            -0.07644272787488164,
            -0.07643664631910672,
            -0.07643049027319146,
            -0.07642425985134577,
            -0.0764179551692774,
            -0.07641157634419428,
            -0.07640512349480684,
            -0.07639859674133029,
            -0.07639199620548716,
            -0.0763853220105096,
            -0.07637857428114185,
            -0.07637175314364276,
            -0.07636485872578819,
            -0.07635789115687368,
            -0.07635085056771686,
            -0.07634373709066024,
            -0.07633655085957362,
            -0.07632929200985679,
            -0.07632196067844231,
            -0.07631455700379819,
            -0.07630708112593049,
            -0.07629953318638615,
            -0.07629191332825588,
            -0.0762842216961769,
            -0.07627645843633574,
            -0.07626862369647118,
            -0.07626071762587719,
            -0.0762527403754057,
            -0.07624469209746987,
            -0.07623657294604663,
            -0.07622838307668021,
            -0.07622012264648477,
            -0.07621179181414768,
            -0.0762033907399327,
            -0.0761949195856828,
            -0.07618637851482371,
            -0.07617776769236682,
            -0.07616908728491255,
            -0.0761603374606535,
            -0.07615151838937786,
            -0.07614263024247253,
            -0.07613367319292662,
            -0.07612464741533476,
            -0.07611555308590039,
            -0.07610639038243931,
            -0.07609715948438309,
            -0.07608786057278244,
            -0.07607849383031091,
            -0.07606905944126824,
            -0.07605955759158392,
            -0.076049988468821,
            -0.07604035226217935,
            -0.07603064916249959,
            -0.07602087936226669,
            -0.07601104305561346,
            -0.07600114043832464,
            -0.0759911717078403,
            -0.07598113706325987,
            -0.07597103670534579,
            -0.07596087083652737,
            -0.07595063966090475,
            -0.07594034338425262,
            -0.07592998221402429,
            -0.07591955635935553,
            -0.0759090660310686,
            -0.07589851144167618,
            -0.07588789280538541,
            -0.075877210338102,
            -0.07586646425743428,
            -0.07585565478269715,
            -0.07584478213491644,
            -0.07583384653683295,
            -0.07582284821290657,
            -0.07581178738932057,
            -0.07580066429398588,
            -0.07578947915654517,
            -0.07577823220837727,
            -0.07576692368260149,
            -0.07575555381408186,
            -0.07574412283943152,
            -0.07573263099701716,
            -0.07572107852696335,
            -0.07570946567115698,
            -0.07569779267325187,
            -0.07568605977867296,
            -0.07567426723462112,
            -0.07566241529007742,
            -0.07565050419580795,
            -0.07563853420436813,
            -0.07562650557010749,
            -0.07561441854917425,
            -0.07560227339951997,
            -0.07559007038090419,
            -0.07557780975489914,
            -0.07556549178489451,
            -0.07555311673610215,
            -0.07554068487556076,
            -0.0755281964721408,
            -0.07551565179654929,
            -0.07550305112133449,
            -0.07549039472089093,
            -0.07547768287146417,
            -0.07546491585115574,
            -0.07545209393992801,
            -0.07543921741960918,
            -0.07542628657389826,
            -0.0754133016883699,
            -0.0754002630504795,
            -0.07538717094956822,
            -0.075374025676868,
            -0.07536082752550659,
            -0.07534757679051263,
            -0.07533427376882074,
            -0.07532091875927664,
            -0.07530751206264227,
            -0.0752940539816009,
            -0.07528054482076234,
            -0.0752669848866681,
            -0.07525337448779652,
            -0.07523971393456812,
            -0.07522600353935063,
            -0.07521224361646442,
            -0.07519843448218762,
            -0.07518457645476147,
            -0.07517066985439556,
            -0.07515671500327316,
            -0.07514271222555645,
            -0.07512866184739195,
            -0.07511456419691584,
            -0.07510041960425919,
            -0.07508622840155353,
            -0.07507199092293602,
            -0.0750577075045549,
            -0.07504337848457497,
            -0.07502900420318284,
            -0.07501458500259252,
            -0.07500012122705066,
            -0.07498561322284214,
            -0.07497106133829533,
            -0.07495646592378777,
            -0.07494182733175142,
            -0.07492714591667816,
            -0.07491242203512541,
            -0.07489765604572134,
            -0.07488284830917058,
            -0.07486799918825958,
            -0.0748531090478621,
            -0.0748381782549447,
            -0.07482320717857231,
            -0.07480819618991358,
            -0.07479314566224649,
            -0.07477805597096375,
            -0.0747629274935784,
            -0.07474776060972915,
            -0.0747325557011861,
            -0.07471731315185592,
            -0.07470203334778762,
            -0.07468671667717787,
            -0.07467136353037651,
            -0.07465597429989201,
            -0.07464054938039699,
            -0.07462508916873366,
            -0.0746095940639192,
            -0.07459406446715128,
            -0.07457850078181345,
            -0.07456290341348062,
            -0.07454727276992444,
            -0.07453160926111865,
            -0.07451591329924456,
            -0.07450018529869638,
            -0.07448442567608654,
            -0.07446863485025115,
            -0.07445281324225524,
            -0.07443696127539806,
            -0.07442107937521844,
            -0.07440516796950004,
            -0.07438922748827662,
            -0.07437325836383721,
            -0.07435726103073137,
            -0.07434123592577446,
            -0.07432518348805264,
            -0.07430910415892815,
            -0.07429299838204438,
            -0.07427686660333084,
            -0.07426070927100845,
            -0.07424452683559439,
            -0.07422831974990719,
            -0.0742120884690716,
            -0.07419583345052362,
            -0.07417955515401531,
            -0.07416325404161975,
            -0.07414693057773578,
            -0.0741305852290928,
            -0.07411421846475558,
            -0.07409783075612887,
            -0.07408142257696212,
            -0.0740649944033541,
            -0.07404854671375742,
            -0.07403207998898315,
            -0.07401559471220523,
            -0.07399909136896489,
            -0.07398257044717503,
            -0.07396603243712467,
            -0.07394947783148298,
            -0.07393290712530376,
            -0.07391632081602936,
            -0.07389971940349499,
            -0.07388310338993258,
            -0.07386647327997489,
            -0.07384982958065937,
            -0.07383317280143199,
            -0.07381650345415103,
            -0.07379982205309088,
            -0.07378312911494547,
            -0.07376642515883208,
            -0.07374971070629475,
            -0.07373298628130756,
            -0.07371625241027815,
            -0.07369950962205099,
            -0.07368275844791039,
            -0.0736659994215837,
            -0.07364923307924436,
            -0.07363245995951474,
            -0.07361568060346904,
            -0.07359889555463593,
            -0.07358210535900134,
            -0.07356531056501092,
            -0.07354851172357244,
            -0.07353170938805827,
            -0.07351490411430754,
            -0.07349809646062833,
            -0.07348128698779968,
            -0.07346447625907354,
            -0.07344766484017648,
            -0.07343085329931162,
            -0.07341404220716002,
            -0.07339723213688218,
            -0.07338042366411944,
            -0.0733636173669952,
            -0.07334681382611595,
            -0.07333001362457227,
            -0.07331321734793977,
            -0.07329642558427958,
            -0.0732796389241391,
            -0.07326285796055232,
            -0.07324608328904018,
            -0.07322931550761066,
            -0.0732125552167588,
            -0.07319580301946649,
            -0.07317905952120221,
            -0.0731623253299206,
            -0.07314560105606173,
            -0.07312888731255035,
            -0.07311218471479508,
            -0.07309549388068702,
            -0.07307881543059869,
            -0.07306214998738247,
            -0.07304549817636898,
            -0.07302886062536526,
            -0.07301223796465275,
            -0.07299563082698508,
            -0.07297903984758582,
            -0.07296246566414574,
            -0.07294590891682012,
            -0.07292937024822581,
            -0.07291285030343797,
            -0.07289634972998688,
            -0.07287986917785404,
            -0.07286340929946869,
            -0.07284697074970367,
            -0.07283055418587114,
            -0.07281416026771817,
            -0.07279778965742204,
            -0.0727814430195853,
            -0.07276512102123076,
            -0.07274882433179583,
            -0.07273255362312717,
            -0.07271630956947461,
            -0.07270009284748516,
            -0.07268390413619656,
            -0.0726677441170306,
            -0.07265161347378635,
            -0.07263551289263284,
            -0.07261944306210176,
            -0.07260340467307973,
            -0.07258739841880019,
            -0.07257142499483527,
            -0.07255548509908724,
            -0.07253957943177955,
            -0.07252370869544784,
            -0.07250787359493038,
            -0.07249207483735845,
            -0.07247631313214621,
            -0.07246058919098039,
            -0.07244490372780957,
            -0.07242925745883329,
            -0.07241365110249065,
            -0.07239808537944875,
            -0.0723825610125906,
            -0.07236707872700295,
            -0.07235163924996352,
            -0.07233624331092806,
            -0.072320891641517,
            -0.07230558497550178,
            -0.07229032404879066,
            -0.07227510959941444,
            -0.07225994236751154,
            -0.07224482309531291,
            -0.07222975252712648,
            -0.07221473140932112,
            -0.07219976049031043,
            -0.07218484052053599,
            -0.07216997225245023,
            -0.07215515644049886,
            -0.07214039384110309,
            -0.07212568521264112,
            -0.07211103131542951,
            -0.072096432911704,
            -0.07208189076559973,
            -0.07206740564313147,
            -0.07205297831217292,
            -0.07203860954243593,
            -0.07202430010544911,
            -0.0720100507745359,
            -0.07199586232479246,
            -0.07198173553306492,
            -0.071967671177926,
            -0.07195367003965156,
            -0.07193973290019634,
            -0.07192586054316932,
            -0.07191205375380864,
            -0.07189831331895596,
            -0.07188464002703043,
            -0.0718710346680019,
            -0.07185749803336405,
            -0.07184403091610661,
            -0.07183063411068719,
            -0.07181730841300274,
            -0.07180405462036024,
            -0.07179087353144706,
            -0.07177776594630064,
            -0.07176473266627775,
            -0.07175177449402312,
            -0.07173889223343749,
            -0.07172608668964521,
            -0.07171335866896125,
            -0.07170070897885761,
            -0.071688138427929,
            -0.07167564782585845,
            -0.07166323798338171,
            -0.07165090971225152,
            -0.07163866382520107,
            -0.07162650113590692,
            -0.07161442245895142,
            -0.07160242860978427,
            -0.07159052040468392,
            -0.07157869866071775,
            -0.07156696419570222,
            -0.07155531782816202,
            -0.07154376037728878,
            -0.07153229266289908,
            -0.07152091550539184,
            -0.07150962972570507,
            -0.07149843614527196,
            -0.07148733558597645,
            -0.07147632887010794,
            -0.07146541682031553,
            -0.07145460025956155,
            -0.07144388001107436,
            -0.07143325689830063,
            -0.07142273174485676,
            -0.07141230537447985,
            -0.07140197861097784,
            -0.07139175227817907,
            -0.07138162719988103,
            -0.0713716041997986,
            -0.07136168410151152,
            -0.07135186772841112,
            -0.07134215590364651,
            -0.07133254945006987,
            -0.07132304919018126,
            -0.07131365594607263,
            -0.07130437053937107,
            -0.0712951937911815,
            -0.07128612652202858,
            -0.07127716955179793,
            -0.07126832369967656,
            -0.07125958978409283,
            -0.07125096862265541,
            -0.07124246103209171,
            -0.07123406782818567,
            -0.07122578982571454,
            -0.07121762783838527,
            -0.07120958267877006,
            -0.07120165515824117,
            -0.07119384608690509,
            -0.07118615627353583,
            -0.07117858652550785,
            -0.0711711376487279,
            -0.07116381044756634,
            -0.07115660572478773,
            -0.07114952428148075,
            -0.07114256691698734,
            -0.07113573442883117,
            -0.0711290276126454,
            -0.07112244726209979,
            -0.07111599416882701,
            -0.07110966912234834,
            -0.0711034729099987,
            -0.07109740631685085,
            -0.07109147012563916,
            -0.07108566511668227,
            -0.0710799920678056,
            -0.0710744517542628,
            -0.07106904494865665,
            -0.07106377242085932,
            -0.07105863493793191,
            -0.0710536332640434,
            -0.07104876816038891,
            -0.07104404038510728,
            -0.07103945069319809,
            -0.07103499983643796,
            -0.07103068856329632,
            -0.07102651761885043,
            -0.07102248774469994,
            -0.07101859967888069,
            -0.071014854155778,
            -0.07101125190603942,
            -0.0710077936564867,
            -0.07100448013002741,
            -0.07100131204556584,
            -0.07099829011791342,
            -0.07099541505769857,
            -0.07099268757127601,
            -0.0709901083606355,
            -0.07098767812331018,
            -0.0709853975522842,
            -0.07098326733590014,
            -0.07098128815776564,
            -0.07097946069665975,
            -0.07097778562643882,
            -0.07097626361594175,
            -0.0709748953288951,
            -0.0709736814238175,
            -0.07097262255392378,
            -0.07097171936702876,
            -0.07097097250545041,
            -0.0709703826059131,
            -0.07096995029944987,
            -0.07096967621130497,
            -0.07096956096083565,
            -0.07096960516141386,
            -0.07096980942032755,
            -0.07097017433868177,
            -0.07097070051129953,
            -0.07097138852662219,
            -0.07097223896660995,
            -0.07097325240664196,
            -0.0709744294154162,
            -0.0709757705548493,
            -0.07097727637997611,
            -0.07097894743884924,
            -0.07098078427243831,
            -0.0709827874145294,
            -0.07098495739162405,
            -0.07098729472283855,
            -0.07098979991980295,
            -0.07099247348656015,
            -0.07099531591946513,
            -0.07099832770708389,
            -0.07100150933009275,
            -0.07100486126117753,
            -0.07100838396493295,
            -0.07101207789776211,
            -0.07101594350777597,
            -0.07101998123469327,
            -0.07102419150974039,
            -0.07102857475555151,
            -0.07103313138606909,
            -0.07103786180644443,
            -0.07104276641293872,
            -0.07104784559282415,
            -0.07105309972428564,
            -0.07105852917632269,
            -0.07106413430865169,
            -0.07106991547160878,
            -0.07107587300605289,
            -0.07108200724326941,
            -0.07108831850487435,
            -0.0710948071027189,
            -0.07110147333879463,
            -0.07110831750513928,
            -0.07111533988374305,
            -0.07112254074645552,
            -0.07112992035489325,
            -0.07113747896034817,
            -0.07114521680369637,
            -0.071153134115308,
            -0.07116123111495753,
            -0.07116950801173516,
            -0.07117796500395879,
            -0.07118660227908692,
            -0.07119542001363245,
            -0.0712044183730773,
            -0.07121359751178796,
            -0.07122295757293212,
            -0.07123249868839604,
            -0.07124222097870317,
            -0.07125212455293363,
            -0.0712622095086448,
            -0.07127247593179308,
            -0.07128292389665658,
            -0.07129355346575919,
            -0.07130436468979563,
            -0.0713153576075577,
            -0.07132653224586191,
            -0.07133788861947825,
            -0.07134942673106019,
            -0.07136114657107606,
            -0.07137304811774182,
            -0.07138513133695498,
            -0.0713973961822301,
            -0.07140984259463559,
            -0.07142247050273204,
            -0.07143527982251184,
            -0.07144827045734048,
            -0.07146144229789914,
            -0.0714747952221291,
            -0.07148832909517734,
            -0.07150204376934403,
            -0.0715159390840315,
            -0.07153001486569473,
            -0.0715442709277937,
            -0.07155870707074728,
            -0.07157332308188877,
            -0.07158811873542323,
            -0.07160309379238652,
            -0.07161824800060614,
            -0.07163358109466368,
            -0.07164909279585926,
            -0.0716647828121777,
            -0.07168065083825641,
            -0.07169669655535532,
            -0.07171291963132853,
            -0.07172931972059791,
            -0.07174589646412859,
            -0.07176264948940625,
            -0.07177957841041659,
            -0.07179668282762645,
            -0.07181396232796702,
            -0.0718314164848192,
            -0.07184904485800049,
            -0.07186684699375431,
            -0.07188482242474117,
            -0.07190297067003178,
            -0.07192129123510221,
            -0.07193978361183127,
            -0.07195844727849965,
            -0.07197728169979131,
            -0.07199628632679686,
            -0.07201546059701902,
            -0.07203480393438015,
            -0.07205431574923184,
            -0.07207399543836661,
            -0.07209384238503172,
            -0.07211385595894496,
            -0.07213403551631264,
            -0.07215438039984966,
            -0.07217488993880163,
            -0.0721955634489691,
            -0.07221640023273387,
            -0.07223739957908754,
            -0.07225856076366179,
            -0.07227988304876118,
            -0.07230136568339775,
            -0.0723230079033278,
            -0.07234480893109077,
            -0.07236676797604999,
            -0.07238888423443585,
            -0.0724111568893907,
            -0.07243358511101594,
            -0.07245616805642116,
            -0.0724789048697752,
            -0.07250179468235937,
            -0.07252483661262264,
            -0.07254802976623868,
            -0.07257137323616507,
            -0.0725948661027044,
            -0.07261850743356732,
            -0.07264229628393754,
            -0.07266623169653876,
            -0.07269031270170351,
            -0.07271453831744383,
            -0.07273890754952393,
            -0.07276341939153463,
            -0.07278807282496966,
            -0.0728128668193037,
            -0.07283780033207239,
            -0.072862872308954,
            -0.0728880816838528,
            -0.07291342737898432,
            -0.07293890830496218,
            -0.07296452336088674,
            -0.07299027143443526,
            -0.07301615140195382,
            -0.07304216212855079,
            -0.07306830246819201,
            -0.07309457126379731,
            -0.07312096734733876,
            -0.07314748953994038,
            -0.0731741366519793,
            -0.07320090748318842,
            -0.07322780082276038,
            -0.07325481544945317,
            -0.07328195013169686,
            -0.07330920362770178,
            -0.07333657468556798,
            -0.07336406204339604,
            -0.07339166442939903,
            -0.07341938056201572,
            -0.07344720915002499,
            -0.07347514889266145,
            -0.073503198479732,
            -0.0735313565917337,
            -0.0735596218999725,
            -0.07358799306668323,
            -0.07361646874515024,
            -0.07364504757982931,
            -0.07367372820647039,
            -0.07370250925224114,
            -0.07373138933585142,
            -0.07376036706767854,
            -0.07378944104989338,
            -0.07381860987658717,
            -0.07384787213389908,
            -0.07387722640014438,
            -0.07390667124594343,
            -0.07393620523435099,
            -0.0739658269209865,
            -0.07399553485416457,
            -0.07402532757502615,
            -0.0740552036176702,
            -0.07408516150928564,
            -0.07411519977028386,
            -0.07414531691443157,
            -0.07417551144898407,
            -0.07420578187481852,
            -0.07423612668656793,
            -0.07426654437275497,
            -0.07429703341592635,
            -0.07432759229278703,
            -0.0743582194743349,
            -0.07438891342599521,
            -0.07441967260775548,
            -0.07445049547430002,
            -0.07448138047514484,
            -0.07451232605477225,
            -0.0745433306527656,
            -0.07457439270394375,
            -0.07460551063849562,
            -0.07463668288211447,
            -0.07466790785613196,
            -0.0746991839776521,
            -0.07473050965968493,
            -0.07476188331127982,
            -0.07479330333765866,
            -0.07482476814034864,
            -0.07485627611731449,
            -0.07488782566309067,
            -0.07491941516891286,
            -0.0749510430228492,
            -0.07498270760993087,
            -0.07501440731228236,
            -0.07504614050925112,
            -0.07507790557753673,
            -0.07510970089131931,
            -0.07514152482238758,
            -0.07517337574026618,
            -0.07520525201234232,
            -0.07523715200399181,
            -0.07526907407870438,
            -0.07530101659820819,
            -0.07533297792259387,
            -0.07536495641043747,
            -0.07539695041892286,
            -0.07542895830396323,
            -0.07546097842032182,
            -0.07549300912173171,
            -0.0755250487610149,
            -0.07555709569020044,
            -0.07558914826064159,
            -0.07562120482313216,
            -0.07565326372802196,
            -0.07568532332533112,
            -0.07571738196486368,
            -0.07574943799631999,
            -0.0757814897694083,
            -0.07581353563395511,
            -0.07584557394001486,
            -0.07587760303797814,
            -0.07590962127867922,
            -0.07594162701350228,
            -0.07597361859448676,
            -0.07600559437443141,
            -0.07603755270699745,
            -0.0760694919468105,
            -0.0761014104495614,
            -0.07613330657210596,
            -0.07616517867256352,
            -0.07619702511041447,
            -0.07622884424659639,
            -0.07626063444359929,
            -0.07629239406555957,
            -0.07632412147835277,
            -0.07635581504968518,
            -0.07638747314918429,
            -0.07641909414848802,
            -0.07645067642133271,
            -0.0764822183436401,
            -0.07651371829360275,
            -0.07654517465176862,
            -0.07657658580112432,
            -0.07660795012717697,
            -0.07663926601803508,
            -0.07667053186448816,
            -0.07670174606008495,
            -0.07673290700121066,
            -0.07676401308716288,
            -0.07679506272022621,
            -0.07682605430574575,
            -0.07685698625219939,
            -0.07688785697126883,
            -0.07691866487790937,
            -0.07694940839041851,
            -0.07698008593050336,
            -0.07701069592334679,
            -0.07704123679767241,
            -0.07707170698580826,
            -0.07710210492374946,
            -0.07713242905121945,
            -0.07716267781173025,
            -0.07719284965264131,
            -0.07722294302521739,
            -0.07725295638468499,
            -0.07728288819028799,
            -0.07731273690534161,
            -0.0773425009972857,
            -0.07737217893773654,
            -0.07740176920253762,
            -0.07743127027180914,
            -0.07746068062999663,
            -0.07748999876591812,
            -0.0775192231728104,
            -0.07754835234837404,
            -0.07757738479481738,
            -0.0776063190188993,
            -0.07763515353197104,
            -0.07766388685001673,
            -0.07769251749369306,
            -0.0777210439883677,
            -0.0777494648641567,
            -0.07777777865596085,
            -0.07780598390350105,
            -0.07783407915135239,
            -0.07786206294897763,
            -0.07788993385075915,
            -0.07791769041603028,
            -0.07794533120910538,
            -0.07797285479930917,
            -0.07800025976100475,
            -0.07802754467362091,
            -0.07805470812167839,
            -0.07808174869481511,
            -0.07810866498781059,
            -0.07813545560060921,
            -0.07816211913834291,
            -0.07818865421135253,
            -0.07821505943520861,
            -0.07824133343073111,
            -0.0782674748240082,
            -0.07829348224641437,
            -0.07831935433462747,
            -0.07834508973064505,
            -0.0783706870817997,
            -0.07839614504077373,
            -0.07842146226561292,
            -0.07844663741973937,
            -0.07847166917196384,
            -0.07849655619649695,
            -0.07852129717295986,
            -0.07854589078639401,
            -0.0785703357272702,
            -0.0785946306914969,
            -0.07861877438042782,
            -0.07864276550086868,
            -0.07866660276508343,
            -0.07869028489079956,
            -0.07871381060121285,
            -0.07873717862499144,
            -0.07876038769627912,
            -0.07878343655469802,
            -0.07880632394535075,
            -0.0788290486188216,
            -0.07885160933117748,
            -0.07887400484396795,
            -0.07889623392422478,
            -0.07891829534446085,
            -0.07894018788266849,
            -0.07896191032231722,
            -0.07898346145235094,
            -0.07900484006718453,
            -0.07902604496669986,
            -0.07904707495624143,
            -0.0790679288466112,
            -0.07908860545406318,
            -0.0791091036002974,
            -0.07912942211245315,
            -0.0791495598231022,
            -0.07916951557024114,
            -0.07918928819728338,
            -0.07920887655305069,
            -0.0792282794917643,
            -0.07924749587303553,
            -0.079266524561856,
            -0.07928536442858733,
            -0.0793040143489506,
            -0.07932247320401517,
            -0.07934073988018735,
            -0.07935881326919841,
            -0.07937669226809246,
            -0.07939437577921382,
            -0.07941186271019395,
            -0.07942915197393821,
            -0.07944624248861219,
            -0.0794631331776276,
            -0.07947982296962801,
            -0.07949631079847405,
            -0.07951259560322856,
            -0.07952867632814115,
            -0.07954455192263267,
            -0.07956022134127924,
            -0.07957568354379617,
            -0.07959093749502139,
            -0.07960598216489874,
            -0.07962081652846101,
            -0.07963543956581266,
            -0.07964985026211227,
            -0.07966404760755488,
            -0.07967803059735395,
            -0.07969179823172318,
            -0.07970534951585799,
            -0.07971868345991708,
            -0.07973179907900334,
            -0.07974469539314497,
            -0.07975737142727612,
            -0.07976982621121756,
            -0.079782058779657,
            -0.07979406817212922,
            -0.07980585343299633,
            -0.0798174136114274,
            -0.07982874776137831,
            -0.07983985494157131,
            -0.07985073421547441,
            -0.07986138465128063,
            -0.07987180532188722,
            -0.07988199530487458,
            -0.07989195368248526,
            -0.07990167954160261,
            -0.07991117197372957,
            -0.0799204300749671,
            -0.07992945294599266,
            -0.07993823969203863,
            -0.07994678942287048,
            -0.07995510125276496,
            -0.07996317430048822,
            -0.07997100768927375,
            -0.07997860054680035,
            -0.07998595200517003,
            -0.07999306120088569,
            -0.07999992727482896,
            -0.08000654937223785,
            -0.08001292664268429,
            -0.08001905824005187,
            -0.08002494332251321,
            -0.08003058105250756,
            -0.08003597059671812,
            -0.08004111112604965,
            -0.0800460018156057,
            -0.08005064184466602,
            -0.08005503039666394,
            -0.08005916665916366,
            -0.08006304982383755,
            -0.08006667908644349,
            -0.08007005364680209,
            -0.08007317270877407,
            -0.08007603548023742,
            -0.08007864117306482,
            -0.08008098900310079,
            -0.08008307819013911,
            -0.08008490795790003,
            -0.08008647753400766,
            -0.08008778614996723,
            -0.08008883304114246,
            -0.08008961744673304,
            -0.08009013860975188,
            -0.08009039577700258,
            -0.08009038819905694,
            -0.08009011513023237,
            -0.08008957582856949,
            -0.08008876955580953,
            -0.08008769557737211,
            -0.08008635316233276,
            -0.08008474158340063,
            -0.08008286011689617,
            -0.08008070804272896,
            -0.0800782846443755,
            -0.08007558920885702,
            -0.08007262102671747,
            -0.0800693793920015,
            -0.08006586360223243,
            -0.08006207295839039,
            -0.08005800676489043,
            -0.08005366432956075,
            -0.08004904496362097,
            -0.08004414798166047,
            -0.08003897270161682,
            -0.08003351844475416,
            -0.08002778453564184,
            -0.08002177030213299,
            -0.08001547507534322,
            -0.08000889818962933,
            -0.08000203898256822,
            -0.07999489679493567,
            -0.0799874709706855,
            -0.07997976085692848,
            -0.07997176580391153,
            -0.07996348516499696,
            -0.07995491829664175,
            -0.0799460645583769,
            -0.07993692331278697,
            -0.07992749392548959,
            -0.07991777576511509,
            -0.07990776820328628,
            -0.07989747061459819,
            -0.07988688237659802,
            -0.07987600286976507,
            -0.0798648314774909,
            -0.07985336758605946,
            -0.0798416105846273,
            -0.07982955986520401,
            -0.07981721482263256,
            -0.07980457485456995,
            -0.07979163936146771,
            -0.07977840774655276,
            -0.07976487941580808,
            -0.07975105377795375,
            -0.07973693024442785,
            -0.07972250822936766,
            -0.07970778714959076,
            -0.07969276642457643,
            -0.07967744547644691,
            -0.07966182372994905,
            -0.07964590061243572,
            -0.07962967555384765,
            -0.07961314798669511,
            -0.07959631734603985,
            -0.07957918306947702,
            -0.07956174459711733,
            -0.07954400137156915,
            -0.07952595283792083,
            -0.07950759844372304,
            -0.07948893763897133,
            -0.0794699698760886,
            -0.07945069460990783,
            -0.07943111129765487,
            -0.07941121939893128,
            -0.07939101837569734,
            -0.07937050769225507,
            -0.07934968681523145,
            -0.07932855521356177,
            -0.07930711235847283,
            -0.07928535772346655,
            -0.07926329078430354,
            -0.07924091101898673,
            -0.07921821790774511,
            -0.0791952109330178,
            -0.07917188957943776,
            -0.07914825333381605,
            -0.07912430168512598,
            -0.07910003412448734,
            -0.07907545014515076,
            -0.0790505492424823,
            -0.07902533091394788,
            -0.07899979465909805,
            -0.07897393997955271,
            -0.07894776637898607,
            -0.07892127336311142,
            -0.07889446043966643,
            -0.0788673271183982,
            -0.07883987291104849,
            -0.07881209733133916,
            -0.07878399989495756,
            -0.07875558011954216,
            -0.07872683752466807,
            -0.07869777163183296,
            -0.07866838196444277,
            -0.07863866804779766,
            -0.07860862940907815,
            -0.07857826557733112,
            -0.0785475760834561,
            -0.07851656046019156,
            -0.07848521824210142,
            -0.07845354896556138,
            -0.07842155216874566,
            -0.07838922739161366,
            -0.07835657417589675,
            -0.07832359206508507,
            -0.07829028060441469,
            -0.07825663934085442,
            -0.07822266782309319,
            -0.07818836560152718,
            -0.07815373222824717,
            -0.07811876725702598,
            -0.07808347024330597,
            -0.0780478407441867,
            -0.07801187831841257,
            -0.07797558252636058,
            -0.07793895293002828,
            -0.07790198909302169,
            -0.07786469058054335,
            -0.07782705695938043,
            -0.07778908779789302,
            -0.07775078266600233,
            -0.0777121411351792,
            -0.07767316277843253,
            -0.07763384717029781,
            -0.0775941938868258,
            -0.07755420250557128,
            -0.07751387260558186,
            -0.07747320376738683,
            -0.07743219557298618,
            -0.07739084760583974,
            -0.07734915945085614,
            -0.07730713069438225,
            -0.07726476092419231,
            -0.07722204972947748,
            -0.07717899670083514,
            -0.07713560143025862,
            -0.07709186351112665,
            -0.07704778253819322,
            -0.07700335810757729,
            -0.07695858981675266,
            -0.07691347726453789,
            -0.07686802005108641,
            -0.07682221777787648,
            -0.0767760700477015,
            -0.07672957646466012,
            -0.07668273663414671,
            -0.07663555016284161,
            -0.0765880166587017,
            -0.07654013573095093,
            -0.07649190699007088,
            -0.07644333004779152,
            -0.07639440451708196,
            -0.07634513001214124,
            -0.07629550614838931,
            -0.07624553254245793,
            -0.07619520881218178,
            -0.07614453457658953,
            -0.0760935094558951,
            -0.07604213307148881,
            -0.07599040504592887,
            -0.07593832500293257,
            -0.07588589256736791,
            -0.07583310736524504,
            -0.07577996902370793,
            -0.07572647717102592,
            -0.07567263143658559,
            -0.07561843145088247,
            -0.07556387684551293,
            -0.07550896725316605,
            -0.07545370230761574,
            -0.07539808164371264,
            -0.07534210489737636,
            -0.07528577170558759,
            -0.07522908170638035,
            -0.07517203453883436,
            -0.07511462984306734,
            -0.07505686726022746,
            -0.07499874643248583,
            -0.07494026700302908,
            -0.07488142861605189,
            -0.07482223091674979,
            -0.07476267355131172,
            -0.074702756166913,
            -0.07464247841170807,
            -0.07458183993482338,
            -0.07452084038635043,
            -0.07445947941733871,
            -0.07439775667978886,
            -0.07433567182664572,
            -0.07427322451179155,
            -0.07421041439003935,
            -0.07414724111712598,
            -0.07408370434970575,
            -0.07401980374534356,
            -0.07395553896250866,
            -0.07389090966056786,
            -0.07382591549977932,
            -0.07376055614128613,
            -0.07369483124710989,
            -0.07362874048014452,
            -0.07356228350415006,
            -0.07349545998374636,
            -0.07342826958440714,
            -0.07336071197245378,
            -0.07329278681504937,
            -0.07322449378019272,
            -0.07315583253671243,
            -0.07308680275426102,
            -0.07301740410330913,
            -0.07294763625513967,
            -0.07287749888184226,
            -0.07280699165630727,
            -0.0727361142522205,
            -0.07266486634405732,
            -0.07259324760707735,
            -0.07252125771731877,
            -0.07244889635159302,
            -0.07237616318747932,
            -0.07230305790331935,
            -0.07222958017821189,
            -0.07215572969200755,
            -0.0720815061253036,
            -0.07200690915943875,
            -0.07193193847648796,
            -0.07185659375925747,
            -0.07178087469127956,
            -0.07170478095680771,
            -0.07162831224081156,
            -0.07155146822897197,
            -0.07147424860767607,
            -0.0713966530640126,
            -0.07131868128576688,
            -0.0712403329614162,
            -0.07116160778012498,
            -0.07108250543174022,
            -0.07100302560678666,
            -0.07092316799646241,
            -0.07084293229263407,
            -0.07076231818783255,
            -0.07068132537524821,
            -0.0705999535487268,
            -0.07051820240276459,
            -0.07043607163250443,
            -0.07035356093373103,
            -0.07027067000286691,
            -0.070187398536968,
            -0.0701037462337194,
            -0.07001971279143124,
            -0.06993529790903447,
            -0.0698505012860767,
            -0.06976532262271817,
            -0.06967976161972762,
            -0.06959381797847833,
            -0.06950749140094405,
            -0.06942078158969506,
            -0.06933368824789427,
            -0.06924621107929334,
            -0.06915834978822866,
            -0.0690701040796178,
            -0.0689814736589554,
            -0.06889245823230966,
            -0.06880305750631843,
            -0.06871327118818561,
            -0.06862309898567741,
            -0.06853254060711875,
            -0.0684415957613896,
            -0.06835026415792152,
            -0.0682585455066939,
            -0.06816643951823066,
            -0.06807394590359658,
            -0.06798106437439402,
            -0.06788779464275925,
            -0.06779413642135927,
            -0.06770008942338827,
            -0.06760565336256444,
            -0.06751082795312645,
            -0.06741561290983038,
            -0.06732000794794626,
            -0.06722401278325503,
            -0.06712762713204508,
            -0.06703085071110931,
            -0.0669336832377418,
            -0.06683612442973486,
            -0.06673817400537567,
            -0.0666398316834435,
            -0.06654109718320639,
            -0.06644197022441836,
            -0.06634245052731617,
            -0.06624253781261662,
            -0.06614223180151327,
            -0.06604153221567388,
            -0.0659404387772372,
            -0.06583895120881023,
            -0.06573706923346544,
            -0.06563479257473774,
            -0.0655321209566219,
            -0.06542905410356961,
            -0.06532559174048679,
            -0.06522173359273077,
            -0.0651174793861078,
            -0.06501282884687004,
            -0.06490778170171321,
            -0.06480233767777366,
            -0.06469649650262597,
            -0.06459025790428026,
            -0.06448362161117963,
            -0.0643765873521975,
            -0.0642691548566353,
            -0.0641613238542197,
            -0.06405309407510033,
            -0.06394446524984715,
            -0.0638354371094481,
            -0.06372600938530659,
            -0.06361618180923921,
            -0.06350595411347314,
            -0.06339532603064406,
            -0.06328429729379347,
            -0.06317286763636663,
            -0.0630610367922101,
            -0.06294880449556954,
            -0.0628361704810873,
            -0.06272313448380037,
            -0.06260969623913794,
            -0.062495855482919284,
            -0.06238161195135154,
            -0.06226696538102759,
            -0.06215191550892375,
            -0.06203646207239782,
            -0.061920604809186756,
            -0.061804343457404744,
            -0.06168767775554095,
            -0.06157060744245761,
            -0.06145313225738776,
            -0.06133525193993345,
            -0.06121696623006345,
            -0.061098274868111514,
            -0.06097917759477417,
            -0.060859674151108906,
            -0.060739764278532025,
            -0.06061944771881697,
            -0.06049872421409213,
            -0.060377593506839106,
            -0.06025605533989074,
            -0.06013410945642928,
            -0.06001175559998449,
            -0.059888993514431804,
            -0.059765822943990486,
            -0.05964224363322186,
            -0.05951825532702744,
            -0.05939385777064726,
            -0.05926905070965784,
            -0.05914383388997086,
            -0.05901820705783095,
            -0.05889216995981431,
            -0.05876572234282674,
            -0.05863886395410221,
            -0.05851159454120091,
            -0.05838391385200776,
            -0.05825582163473058,
            -0.05812731763789868,
            -0.05799840161036102,
            -0.057869073301284685,
            -0.05773933246015318,
            -0.05760917883676507,
            -0.057478612181232104,
            -0.05734763224397787,
            -0.0572162387757361,
            -0.05708443152754928,
            -0.05695221025076693,
            -0.05681957469704427,
            -0.05668652461834054,
            -0.05655305976691773,
            -0.056419179895338796,
            -0.056284884756466584,
            -0.05615017410346194,
            -0.05601504768978263,
            -0.05587950526918169,
            -0.05574354659570613,
            -0.05560717142369537,
            -0.05547037950778002,
            -0.0553331706028804,
            -0.05519554446420519,
            -0.055057500847249925,
            -0.05491903950779601,
            -0.05478016020190888,
            -0.05464086268593713,
            -0.05450114671651078,
            -0.05436101205054035,
            -0.054220458445215246,
            -0.054079485658002725,
            -0.05393809344664635,
            -0.053796281569164994,
            -0.05365404978385134,
            -0.053511397849270836,
            -0.05336832552426024,
            -0.05322483256792664,
            -0.05308091873964599,
            -0.052936583799062104,
            -0.05279182750608527,
            -0.05264664962089123,
            -0.052501049903919864,
            -0.05235502811587413,
            -0.05220858401771875,
            -0.052061717370679286,
            -0.05191442793624071,
            -0.05176671547614656,
            -0.051618579752397496,
            -0.051470020527250554,
            -0.05132103756321767,
            -0.05117163062306486,
            -0.051021799469810905,
            -0.05087154386672653,
            -0.05072086357733297,
            -0.05056975836540135,
            -0.05041822799495112,
            -0.05026627223024952,
            -0.05011389083581012,
            -0.04996108357639207,
            -0.049807850216998815,
            -0.0496541905228773,
            -0.04950010425951699,
            -0.0493455911926485,
            -0.04919065108824314,
            -0.04903528371251144,
            -0.0488794888319025,
            -0.04872326621310275,
            -0.048566615623035346,
            -0.04840953682885881,
            -0.048252029597966394,
            -0.04809409369798487,
            -0.047935728896773916,
            -0.04777693496242487,
            -0.04761771166326003,
            -0.047458058767831615,
            -0.04729797604492093,
            -0.0471374632635374,
            -0.046976520192917794,
            -0.046815146602525115,
            -0.046653342262048134,
            -0.046491106941399865,
            -0.04632844041071751,
            -0.04616534244036082,
            -0.046001812800911784,
            -0.045837851263173524,
            -0.04567345759816962,
            -0.04550863157714303,
            -0.045343372971555516,
            -0.045177681553086685,
            -0.045011557093633234,
            -0.04484499936530808,
            -0.04467800814043964,
            -0.0445105831915709,
            -0.04434272429145881,
            -0.04417443121307328,
            -0.044005703729596675,
            -0.04383654161442269,
            -0.04366694464115596,
            -0.043496912583610985,
            -0.04332644521581157,
            -0.04315554231198997,
            -0.04298420364658619,
            -0.04281242899424724,
            -0.04264021812982639,
            -0.04246757082838243,
            -0.042294486865179025,
            -0.042120966015683776,
            -0.0419470080555679,
            -0.041772612760705034,
            -0.041597779907171034,
            -0.041422509271242754,
            -0.04124680062939788,
            -0.041070653758313744,
            -0.04089406843486715,
            -0.04071704443613319,
            -0.040539581539384965,
            -0.04036167952209263,
            -0.04018333816192303,
            -0.04000455723673873,
            -0.03982533652459756,
            -0.03964567580375192,
            -0.03946557485264812,
            -0.0392850334499257,
            -0.03910405137441691,
            -0.03892262840514595,
            -0.03874076432132848,
            -0.03855845890237082,
            -0.03837571192786951,
            -0.03819252317761057,
            -0.03800889243156902,
            -0.03782481946990803,
            -0.03764030407297867,
            -0.03745534602131901,
            -0.037269945095653755,
            -0.037084101076893417,
            -0.036897813746133955,
            -0.03671108288465602,
            -0.03652390827392462,
            -0.03633628969558817,
            -0.036148226931478344,
            -0.03595971976360919,
            -0.03577076797417677,
            -0.03558137134555837,
            -0.03539152966031238,
            -0.035201242701177186,
            -0.035010510251071124,
            -0.034819332093091473,
            -0.03462770801051449,
            -0.03443563778679426,
            -0.034243121205562686,
            -0.034050158050628505,
            -0.03385674810597725,
            -0.03366289115577027,
            -0.03346858698434455,
            -0.033273835376211945,
            -0.03307863611605895,
            -0.032882988988745906,
            -0.032686893779306746,
            -0.032490350272948214,
            -0.03229335825504979,
            -0.03209591751116264,
            -0.03189802782700972,
            -0.03169968898848479,
            -0.031500900781652276,
            -0.031301662992746566,
            -0.0311019754081717,
            -0.03090183781450076,
            -0.030701249998475573,
            -0.030500211747005936,
            -0.030298722847169574,
            -0.030096783086211314,
            -0.029894392251542844,
            -0.02969155013074207,
            -0.029488256511552954,
            -0.029284511181884697,
            -0.029080313929811672,
            -0.028875664543572616,
            -0.028670562811570544,
            -0.028465008522371944,
            -0.028259001464706744,
            -0.02805254142746744,
            -0.02784562819970912,
            -0.027638261570648612,
            -0.027430441329664445,
            -0.02722216726629609,
            -0.027013439170243812,
            -0.026804256831368074,
            -0.026594620039689196,
            -0.026384528585386997,
            -0.026173982258800174,
            -0.02596298085042622,
            -0.025751524150920798,
            -0.025539611951097347,
            -0.025327244041926756,
            -0.02511442021453699,
            -0.024901140260212524,
            -0.024687403970394293,
            -0.02447321113667887,
            -0.02425856155081842,
            -0.024043455004720105,
            -0.023827891290445956,
            -0.02361187020021212,
            -0.02339539152638891,
            -0.023178455061500007,
            -0.02296106059822249,
            -0.022743207929386087,
            -0.022524896847973225,
            -0.02230612714711811,
            -0.022086898620107112,
            -0.021867211060377523,
            -0.021647064261518016,
            -0.021426458017267697,
            -0.021205392121516144,
            -0.020983866368302736,
            -0.0207618805518167,
            -0.020539434466396146,
            -0.02031652790652843,
            -0.02009316066684933,
            -0.019869332542142862,
            -0.019645043327340895,
            -0.01942029281752304,
            -0.019195080807915734,
            -0.018969407093892693,
            -0.018743271470973866,
            -0.01851667373482567,
            -0.01828961368126014,
            -0.01806209110623518,
            -0.017834105805853595,
            -0.017605657576363374,
            -0.01737674621415687,
            -0.017147371515770914,
            -0.016917533277886105,
            -0.01668723129732684,
            -0.016456465371060647,
            -0.016225235296198254,
            -0.01599354086999289,
            -0.015761381889840425,
            -0.015528758153278543,
            -0.015295669457986999,
            -0.015062115601786578,
            -0.01482809638263978,
            -0.014593611598649497,
            -0.014358661048059558,
            -0.014123244529253766,
            -0.013887361840756162,
            -0.01365101278123023,
            -0.013414197149479048,
            -0.013176914744444726,
            -0.012939165365208123,
            -0.01270094881098863,
            -0.012462264881144094,
            -0.012223113375169958,
            -0.011983494092699687,
            -0.01174340683350378,
            -0.01150285139749022,
            -0.011261827584703484,
            -0.011020335195324879,
            -0.01077837402967174,
            -0.010535943888197674,
            -0.010293044571491767,
            -0.010049675880278771,
            -0.00980583761541841,
            -0.009561529577905565,
            -0.009316751568869528,
            -0.009071503389574277,
            -0.008825784841417626,
            -0.008579595725931463,
            -0.008332935844781003,
            -0.008085804999765247,
            -0.007838202992815738,
            -0.007590129625997382,
            -0.007341584701507096,
            -0.0070925680216746305,
            -0.006843079388961358,
            -0.006593118605960853,
            -0.006342685475397902,
            -0.006091779800128788,
            -0.005840401383140701,
            -0.005588550027551885,
            -0.005336225536610864,
            -0.005083427713696671,
            -0.004830156362318245,
            -0.004576411286114562,
            -0.004322192288853927,
            -0.004067499174434312,
            -0.0038123317468824144,
            -0.003556689810354232,
            -0.003300573169133917,
            -0.0030439816276344265,
            -0.002786914990396582,
            -0.002529373062089446,
            -0.0022713556475093483,
            -0.0020128625515805736,
            -0.0017538935793541504,
            -0.0014944485360085752,
            -0.0012345272268487048,
            -0.0009741294573062724,
            -0.0007132550329390641,
            -0.0004519037594312254,
            -0.0001900754425924727,
            7.223011164142052e-05,
            0.00033501309720979956,
            0.0005982737079261819,
            0.0008620121374796081,
            0.0011262285794341176,
            0.0013909232272292142,
            0.0016560962741800482,
            0.0019217479134778087,
            0.0021878783381895526,
            0.0024544877412588056,
            0.002721576315505566,
            0.002989144253626624,
            0.0032571917481955294,
            0.0035257189916633284,
            0.0037947261763580397,
            0.004064213494485602,
            0.004334181138129454,
            0.004604629299251231,
            0.004875558169690769,
            0.005146967941166094,
            0.00541885880527396,
            0.005691230953490037,
            0.005964084577168782,
            0.006237419867544024,
            0.0065112370157290305,
            0.006785536212716426,
            0.007060317649378969,
            0.00733558151646918,
            0.007611328004619977,
            0.00788755730434441,
            0.008164269606036511,
            0.00844146509997063,
            0.008719143976302534,
            0.00899730642506893,
            0.009275952636187938,
            0.009555082799459132,
            0.009834697104564182,
            0.010114795741066138,
            0.010395378898410794,
            0.01067644676592575,
            0.010957999532821503,
            0.01124003738819081,
            0.011522560521009891,
            0.011805569120137308,
            0.01208906337431564,
            0.012373043472170164,
            0.012657509602210317,
            0.01294246195282904,
            0.013227900712303361,
            0.013513826068794333,
            0.013800238210347622,
            0.014087137324893124,
            0.014374523600245659,
            0.01466239722410459,
            0.014950758384054783,
            0.01523960726756582,
            0.01552894406199328,
            0.015818768954577667,
            0.01610908213244588,
            0.016399883782610186,
            0.016691174091969317,
            0.016982953247308086,
            0.017275221435297923,
            0.01756797884249664,
            0.01786122565534907,
            0.018154962060186866,
            0.018449188243228797,
            0.018743904390580945,
            0.01903911068823706,
            0.01933480732207805,
            0.01963099447787319,
            0.019927672341279117,
            0.020224841097841267,
            0.020522500932992828,
            0.02082065203205559,
            0.021119294580240047,
            0.02141842876264553,
            0.021718054764260145,
            0.022018172769961226,
            0.022318782964515203,
            0.022619885532578345,
            0.02292148065869598,
            0.023223568527303607,
            0.023526149322726442,
            0.02382922322917984,
            0.02413279043076924,
            0.024436851111490774,
            0.024741405455230805,
            0.02504645364576656,
            0.025351995866766064,
            0.025658032301788404,
            0.025964563134283688,
            0.02627158854759361,
            0.026579108724951055,
            0.026887123849480762,
            0.027195634104199055,
            0.027504639672014396,
            0.02781414073572705,
            0.028124137478029918,
            0.028434630081507845,
            0.02874561872863861,
            0.02905710360179228,
            0.029369084883232248,
            0.029681562755114275,
            0.02999453739948793,
            0.030308008998295444,
            0.03062197773337299,
            0.030936443786449865,
            0.03125140733914948,
            0.031566868572988765,
            0.031882827669379,
            0.03219928480962525,
            0.03251624017492739,
            0.03283369394637914,
            0.03315164630496928,
            0.03347009743158092,
            0.03378904750699259,
            0.034108496711877205,
            0.03442844522680335,
            0.034748893232234596,
            0.035069840908530124,
            0.03539128843594464,
            0.03571323599462852,
            0.036035683764628026,
            0.03635863192588556,
            0.03668208065823938,
            0.03700603014142431,
            0.03733048055507132,
            0.03765543207870826,
            0.03798088489175928,
            0.03830683917354567,
            0.03863329510328548,
            0.038960252860094066,
            0.03928771262298377,
            0.039615674570864526,
            0.0399441388825435,
            0.04027310573672581,
            0.040602575312014166,
            0.04093254778690916,
            0.04126302333980942,
            0.04159400214901195,
            0.04192548439271163,
            0.042257470249002387,
            0.04258995989587605,
            0.0429229535112235,
            0.04325645127283455,
            0.043590453358397695,
            0.04392495994550068,
            0.044259971211630285,
            0.04459548733417302,
            0.04493150849041438,
            0.04526803485753982,
            0.045605066612634276,
            0.04594260393268276,
            0.04628064699457016,
            0.046619195975081525,
            0.04695825105090201,
            0.04729781239861733,
            0.047637880194713454,
            0.04797845461557725,
            0.04831953583749602,
            0.04866112403665825,
            0.04900321938915315,
            0.049345822070971226,
            0.04968893225800401,
            0.050032550126044725,
            0.05037667585078774,
            0.05072130960782927,
            0.05106645157266701,
            0.05141210192070083,
            0.051758260827232276,
            0.05210492846746531,
            0.05245210501650574,
            0.05279979064936203,
            0.05314798554094482,
            0.053496689866067676,
            0.0538459037994465,
            0.0541956275157003,
            0.0545458611893507,
            0.05489660499482286,
            0.05524785910644455,
            0.05559962369844739,
            0.055951898944965835,
            0.05630468502003858,
            0.05665798209760713,
            0.05701179035151757,
            0.05736610995551914,
            0.05772094108326573,
            0.058076283908314756,
            0.05843213860412847,
            0.0587885053440728,
            0.05914538430141874,
            0.059502775649341366,
            0.05986067956092086,
            0.06021909620914204,
            0.06057802576689449,
            0.060937468406973075,
            0.06129742430207763,
            0.06165789362481334,
            0.06201887654769087,
            0.062380373243126015,
            0.06274238388344065,
            0.06310490864086193,
            0.0634679476875232,
            0.0638315011954633,
            0.0641955693366276,
            0.0645601522828672,
            0.06492525020593985,
            0.06529086327750948,
            0.06565699166914649,
            0.06602363555232788,
            0.06639079509843762,
            0.06675847047876589,
            0.06712666186451056,
            0.06749536942677589,
            0.06786459333657384,
            0.06823433376482312,
            0.06860459088235016,
            0.06897536485988869,
            0.06934665586808007,
            0.06971846407747338,
            0.07009078965852543,
            0.07046363278160084,
            0.07083699361697265,
            0.07121087233482144,
            0.07158526910523651,
            0.07196018409821507,
            0.07233561748366316,
            0.07271156943139497,
            0.07308804011113378,
            0.07346502969251112,
            0.07384253834506785,
            0.07422056623825324,
            0.07459911354142625,
            0.0749781804238546,
            0.07535776705471539,
            0.075737873603095,
            0.07611850023798956,
            0.0764996471283045,
            0.07688131444285502,
            0.07726350235036611,
            0.07764621101947274,
            0.07802944061871976,
            0.07841319131656213,
            0.07879746328136497,
            0.07918225668140387,
            0.07956757168486463,
            0.07995340845984367,
            0.080339767174348,
            0.08072664799629521,
            0.08111405109351377,
            0.08150197663374321,
            0.08189042478463368,
            0.08227939571374707,
            0.08266888958855559,
            0.08305890657644367,
            0.08344944684470647,
            0.08384051056055096,
            0.08423209789109556,
            0.08462420900337064,
            0.08501684406431803,
            0.08541000324079175,
            0.08580368669955765,
            0.08619789460729368,
            0.08659262713058996,
            0.08698788443594913,
            0.08738366668978585,
            0.08777997405842754,
            0.08817680670811391,
            0.08857416480499784,
            0.08897204851514444,
            0.08937045800453194,
            0.08976939343905155,
            0.09016885498450748,
            0.09056884280661723,
            0.09096935707101118,
            0.0913703979432336,
            0.09177196558874148,
            0.09217406017290627,
            0.09257668186101214,
            0.0929798308182577,
            0.09338350720975482,
            0.09378771120052976,
            0.09419244295552226,
            0.0945977026395867,
            0.09500349041749132,
            0.09540980645391874,
            0.09581665091346582,
            0.09622402396064439,
            0.09663192575988001,
            0.09704035647551376,
            0.0974493162718007,
            0.09785880531291152,
            0.09826882376293107,
            0.09867937178585985,
            0.09909044954561305,
            0.09950205720602139,
            0.09991419493083051,
            0.10032686288370188,
            0.100740061228212,
            0.10115379012785351,
            0.10156804974603417,
            0.10198284024607772,
            0.1023981617912238,
            0.10281401454462785,
            0.1032303986693615,
            0.10364731432841234,
            0.10406476168468409,
            0.10448274090099713,
            0.1049012521400879,
            0.1053202955646094,
            0.10573987133713096,
            0.10615997962013926,
            0.10658062057603687,
            0.1070017943671438,
            0.10742350115569643,
            0.10784574110384883,
            0.10826851437367148,
            0.10869182112715252,
            0.10911566152619709,
            0.10954003573262781,
            0.10996494390818454,
            0.11039038621452503,
            0.11081636281322428,
            0.1112428738657754,
            0.11166991953358871,
            0.112097499977993,
            0.11252561536023453,
            0.11295426584147802,
            0.11338345158280598,
            0.11381317274521933,
            0.1142434294896372,
            0.11467422197689738,
            0.11510555036775555,
            0.11553741482288672,
            0.11596981550288382,
            0.11640275256825898,
            0.11683622617944288,
            0.1172702364967854,
            0.11770478368055501,
            0.11813986789093953,
            0.11857548928804577,
            0.1190116480319001,
            0.11944834428244762,
            0.11988557819955346,
            0.12032334994300181,
            0.12076165967249669,
            0.12120050754766136,
            0.12163989372803954,
            0.12207981837309409,
            0.12252028164220805
        ]
    ]
}

==> anc/ueff_1.json <==
{
    "T": 0.1,
    "mu": 0.686035,
    "columns": [
        "$\\bar\\sigma/\\bar\\Sigma_0$",
        "$\\bar{U}//\\bar\\Sigma_0^2$"
    ],
    "data": [
        [
            0.0,
            0.001,
            0.002,
            0.003,
            0.004,
            0.005,
            0.006,
            0.007,
            0.008,
            0.009000000000000001,
            0.01,
            0.011,
            0.012,
            0.013000000000000001,
            0.014,
            0.015,
            0.016,
            0.017,
            0.018000000000000002,
            0.019,
            0.02,
            0.021,
            0.022,
            0.023,
            0.024,
            0.025,
            0.026000000000000002,
            0.027,
            0.028,
            0.029,
            0.03,
            0.031,
            0.032,
            0.033,
            0.034,
            0.035,
            0.036000000000000004,
            0.037,
            0.038,
            0.039,
            0.04,
            0.041,
            0.042,
            0.043000000000000003,
            0.044,
            0.045,
            0.046,
            0.047,
            0.048,
            0.049,
            0.05,
            0.051000000000000004,
            0.052000000000000005,
            0.053,
            0.054,
            0.055,
            0.056,
            0.057,
            0.058,
            0.059000000000000004,
            0.06,
            0.061,
            0.062,
            0.063,
            0.064,
            0.065,
            0.066,
            0.067,
            0.068,
            0.069,
            0.07,
            0.07100000000000001,
            0.07200000000000001,
            0.073,
            0.074,
            0.075,
            0.076,
            0.077,
            0.078,
            0.079,
            0.08,
            0.081,
            0.082,
            0.083,
            0.084,
            0.085,
            0.08600000000000001,
            0.08700000000000001,
            0.088,
            0.089,
            0.09,
            0.091,
            0.092,
            0.093,
            0.094,
            0.095,
            0.096,
            0.097,
            0.098,
            0.099,
            0.1,
            0.101,
            0.10200000000000001,
            0.10300000000000001,
            0.10400000000000001,
            0.105,
            0.106,
            0.107,
            0.108,
            0.109,
            0.11,
            0.111,
            0.112,
            0.113,
            0.114,
            0.115,
            0.116,
            0.117,
            0.11800000000000001,
            0.11900000000000001,
            0.12,
            0.121,
            0.122,
            0.123,
            0.124,
            0.125,
            0.126,
            0.127,
            0.128,
            0.129,
            0.13,
            0.131,
            0.132,
            0.133,
            0.134,
            0.135,
            0.136,
            0.137,
            0.138,
            0.139,
            0.14,
            0.14100000000000001,
            0.14200000000000002,
            0.14300000000000002,
            0.14400000000000002,
            0.145,
            0.146,
            0.147,
            0.148,
            0.149,
            0.15,
            0.151,
            0.152,
            0.153,
            0.154,
            0.155,
            0.156,
            0.157,
            0.158,
            0.159,
            0.16,
            0.161,
            0.162,
            0.163,
            0.164,
            0.165,
            0.166,
            0.167,
            0.168,
            0.169,
            0.17,
            0.171,
            0.17200000000000001,
            0.17300000000000001,
            0.17400000000000002,
            0.17500000000000002,
            0.176,
            0.177,
            0.178,
            0.179,
            0.18,
            0.181,
            0.182,
            0.183,
            0.184,
            0.185,
            0.186,
            0.187,
            0.188,
            0.189,
            0.19,
            0.191,
            0.192,
            0.193,
            0.194,
            0.195,
            0.196,
            0.197,
            0.198,
            0.199,
            0.2,
            0.201,
            0.202,
            0.203,
            0.20400000000000001,
            0.20500000000000002,
            0.20600000000000002,
            0.20700000000000002,
            0.20800000000000002,
            0.209,
            0.21,
            0.211,
            0.212,
            0.213,
            0.214,
            0.215,
            0.216,
            0.217,
            0.218,
            0.219,
            0.22,
            0.221,
            0.222,
            0.223,
            0.224,
            0.225,
            0.226,
            0.227,
            0.228,
            0.229,
            0.23,
            0.231,
            0.232,
            0.233,
            0.234,
            0.23500000000000001,
            0.23600000000000002,
            0.23700000000000002,
            0.23800000000000002,
            0.23900000000000002,
            0.24,
            0.241,
            0.242,
            0.243,
            0.244,
            0.245,
            0.246,
            0.247,
            0.248,
            0.249,
            0.25,
            0.251,
            0.252,
            0.253,
            0.254,
            0.255,
            0.256,
            0.257,
            0.258,
            0.259,
            0.26,
            0.261,
            0.262,
            0.263,
            0.264,
            0.265,
            0.266,
            0.267,
            0.268,
            0.269,
            0.27,
            0.271,
            0.272,
            0.273,
            0.274,
            0.275,
            0.276,
            0.277,
            0.278,
            0.279,
            0.28,
            0.281,
            0.28200000000000003,
            0.28300000000000003,
            0.28400000000000003,
            0.28500000000000003,
            0.28600000000000003,
            0.28700000000000003,
            0.28800000000000003,
            0.289,
            0.29,
            0.291,
            0.292,
            0.293,
            0.294,
            0.295,
            0.296,
            0.297,
            0.298,
            0.299,
            0.3,
            0.301,
            0.302,
            0.303,
            0.304,
            0.305,
            0.306,
            0.307,
            0.308,
            0.309,
            0.31,
            0.311,
            0.312,
            0.313,
            0.314,
            0.315,
            0.316,
            0.317,
            0.318,
            0.319,
            0.32,
            0.321,
            0.322,
            0.323,
            0.324,
            0.325,
            0.326,
            0.327,
            0.328,
            0.329,
            0.33,
            0.331,
            0.332,
            0.333,
            0.334,
            0.335,
            0.336,
            0.337,
            0.338,
            0.339,
            0.34,
            0.341,
            0.342,
            0.343,
            0.34400000000000003,
            0.34500000000000003,
            0.34600000000000003,
            0.34700000000000003,
            0.34800000000000003,
            0.34900000000000003,
            0.35000000000000003,
            0.35100000000000003,
            0.352,
            0.353,
            0.354,
            0.355,
            0.356,
            0.357,
            0.358,
            0.359,
            0.36,
            0.361,
            0.362,
            0.363,
            0.364,
            0.365,
            0.366,
            0.367,
            0.368,
            0.369,
            0.37,
            0.371,
            0.372,
            0.373,
            0.374,
            0.375,
            0.376,
            0.377,
            0.378,
            0.379,
            0.38,
            0.381,
            0.382,
            0.383,
            0.384,
            0.385,
            0.386,
            0.387,
            0.388,
            0.389,
            0.39,
            0.391,
            0.392,
            0.393,
            0.394,
            0.395,
            0.396,
            0.397,
            0.398,
            0.399,
            0.4,
            0.401,
            0.402,
            0.403,
            0.404,
            0.405,
            0.406,
            0.40700000000000003,
            0.40800000000000003,
            0.40900000000000003,
            0.41000000000000003,
            0.41100000000000003,
            0.41200000000000003,
            0.41300000000000003,
            0.41400000000000003,
            0.41500000000000004,
            0.41600000000000004,
            0.417,
            0.418,
            0.419,
            0.42,
            0.421,
            0.422,
            0.423,
            0.424,
            0.425,
            0.426,
            0.427,
            0.428,
            0.429,
            0.43,
            0.431,
            0.432,
            0.433,
            0.434,
            0.435,
            0.436,
            0.437,
            0.438,
            0.439,
            0.44,
            0.441,
            0.442,
            0.443,
            0.444,
            0.445,
            0.446,
            0.447,
            0.448,
            0.449,
            0.45,
            0.451,
            0.452,
            0.453,
            0.454,
            0.455,
            0.456,
            0.457,
            0.458,
            0.459,
            0.46,
            0.461,
            0.462,
            0.463,
            0.464,
            0.465,
            0.466,
            0.467,
            0.468,
            0.46900000000000003,
            0.47000000000000003,
            0.47100000000000003,
            0.47200000000000003,
            0.47300000000000003,
            0.47400000000000003,
            0.47500000000000003,
            0.47600000000000003,
            0.47700000000000004,
            0.47800000000000004,
            0.47900000000000004,
            0.48,
            0.481,
            0.482,
            0.483,
            0.484,
            0.485,
            0.486,
            0.487,
            0.488,
            0.489,
            0.49,
            0.491,
            0.492,
            0.493,
            0.494,
            0.495,
            0.496,
            0.497,
            0.498,
            0.499,
            0.5,
            0.501,
            0.502,
            0.503,
            0.504,
            0.505,
            0.506,
            0.507,
            0.508,
            0.509,
            0.51,
            0.511,
            0.512,
            0.513,
            0.514,
            0.515,
            0.516,
            0.517,
            0.518,
            0.519,
            0.52,
            0.521,
            0.522,
            0.523,
            0.524,
            0.525,
            0.526,
            0.527,
            0.528,
            0.529,
            0.53,
            0.531,
            0.532,
            0.533,
            0.534,
            0.535,
            0.536,
            0.537,
            0.538,
            0.539,
            0.54,
            0.541,
            0.542,
            0.543,
            0.544,
            0.545,
            0.546,
            0.547,
            0.548,
            0.549,
            0.55,
            0.551,
            0.552,
            0.553,
            0.554,
            0.555,
            0.556,
            0.557,
            0.558,
            0.559,
            0.56,
            0.561,
            0.562,
            0.5630000000000001,
            0.5640000000000001,
            0.5650000000000001,
            0.5660000000000001,
            0.5670000000000001,
            0.5680000000000001,
            0.5690000000000001,
            0.5700000000000001,
            0.5710000000000001,
            0.5720000000000001,
            0.5730000000000001,
            0.5740000000000001,
            0.5750000000000001,
            0.5760000000000001,
            0.577,
            0.578,
            0.579,
            0.58,
            0.581,
            0.582,
            0.583,
            0.584,
            0.585,
            0.586,
            0.587,
            0.588,
            0.589,
            0.59,
            0.591,
            0.592,
            0.593,
            0.594,
            0.595,
            0.596,
            0.597,
            0.598,
            0.599,
            0.6,
            0.601,
            0.602,
            0.603,
            0.604,
            0.605,
            0.606,
            0.607,
            0.608,
            0.609,
            0.61,
            0.611,
            0.612,
            0.613,
            0.614,
            0.615,
            0.616,
            0.617,
            0.618,
            0.619,
            0.62,
            0.621,
            0.622,
            0.623,
            0.624,
            0.625,
            0.626,
            0.627,
            0.628,
            0.629,
            0.63,
            0.631,
            0.632,
            0.633,
            0.634,
            0.635,
            0.636,
            0.637,
            0.638,
            0.639,
            0.64,
            0.641,
            0.642,
            0.643,
            0.644,
            0.645,
            0.646,
            0.647,
            0.648,
            0.649,
            0.65,
            0.651,
            0.652,
            0.653,
            0.654,
            0.655,
            0.656,
            0.657,
            0.658,
            0.659,
            0.66,
            0.661,
            0.662,
            0.663,
            0.664,
            0.665,
            0.666,
            0.667,
            0.668,
            0.669,
            0.67,
            0.671,
            0.672,
            0.673,
            0.674,
            0.675,
            0.676,
            0.677,
            0.678,
            0.679,
            0.68,
            0.681,
            0.682,
            0.683,
            0.684,
            0.685,
            0.686,
            0.687,
            0.6880000000000001,
            0.6890000000000001,
            0.6900000000000001,
            0.6910000000000001,
            0.6920000000000001,
            0.6930000000000001,
            0.6940000000000001,
            0.6950000000000001,
            0.6960000000000001,
            0.6970000000000001,
            0.6980000000000001,
            0.6990000000000001,
            0.7000000000000001,
            0.7010000000000001,
            0.7020000000000001,
            0.7030000000000001,
            0.704,
            0.705,
            0.706,
            0.707,
            0.708,
            0.709,
            0.71,
            0.711,
            0.712,
            0.713,
            0.714,
            0.715,
            0.716,
            0.717,
            0.718,
            0.719,
            0.72,
            0.721,
            0.722,
            0.723,
            0.724,
            0.725,
            0.726,
            0.727,
            0.728,
            0.729,
            0.73,
            0.731,
            0.732,
            0.733,
            0.734,
            0.735,
            0.736,
            0.737,
            0.738,
            0.739,
            0.74,
            0.741,
            0.742,
            0.743,
            0.744,
            0.745,
            0.746,
            0.747,
            0.748,
            0.749,
            0.75,
            0.751,
            0.752,
            0.753,
            0.754,
            0.755,
            0.756,
            0.757,
            0.758,
            0.759,
            0.76,
            0.761,
            0.762,
            0.763,
            0.764,
            0.765,
            0.766,
            0.767,
            0.768,
            0.769,
            0.77,
            0.771,
            0.772,
            0.773,
            0.774,
            0.775,
            0.776,
            0.777,
            0.778,
            0.779,
            0.78,
            0.781,
            0.782,
            0.783,
            0.784,
            0.785,
            0.786,
            0.787,
            0.788,
            0.789,
            0.79,
            0.791,
            0.792,
            0.793,
            0.794,
            0.795,
            0.796,
            0.797,
            0.798,
            0.799,
            0.8,
            0.801,
            0.802,
            0.803,
            0.804,
            0.805,
            0.806,
            0.807,
            0.808,
            0.809,
            0.81,
            0.811,
            0.812,
            0.8130000000000001,
            0.8140000000000001,
            0.8150000000000001,
            0.8160000000000001,
            0.8170000000000001,
            0.8180000000000001,
            0.8190000000000001,
            0.8200000000000001,
            0.8210000000000001,
            0.8220000000000001,
            0.8230000000000001,
            0.8240000000000001,
            0.8250000000000001,
            0.8260000000000001,
            0.8270000000000001,
            0.8280000000000001,
            0.8290000000000001,
            0.8300000000000001,
            0.8310000000000001,
            0.8320000000000001,
            0.833,
            0.834,
            0.835,
            0.836,
            0.837,
            0.838,
            0.839,
            0.84,
            0.841,
            0.842,
            0.843,
            0.844,
            0.845,
            0.846,
            0.847,
            0.848,
            0.849,
            0.85,
            0.851,
            0.852,
            0.853,
            0.854,
            0.855,
            0.856,
            0.857,
            0.858,
            0.859,
            0.86,
            0.861,
            0.862,
            0.863,
            0.864,
            0.865,
            0.866,
            0.867,
            0.868,
            0.869,
            0.87,
            0.871,
            0.872,
            0.873,
            0.874,
            0.875,
            0.876,
            0.877,
            0.878,
            0.879,
            0.88,
            0.881,
            0.882,
            0.883,
            0.884,
            0.885,
            0.886,
            0.887,
            0.888,
            0.889,
            0.89,
            0.891,
            0.892,
            0.893,
            0.894,
            0.895,
            0.896,
            0.897,
            0.898,
            0.899,
            0.9,
            0.901,
            0.902,
            0.903,
            0.904,
            0.905,
            0.906,
            0.907,
            0.908,
            0.909,
            0.91,
            0.911,
            0.912,
            0.913,
            0.914,
            0.915,
            0.916,
            0.917,
            0.918,
            0.919,
            0.92,
            0.921,
            0.922,
            0.923,
            0.924,
            0.925,
            0.926,
            0.927,
            0.928,
            0.929,
            0.93,
            0.931,
            0.932,
            0.933,
            0.934,
            0.935,
            0.936,
            0.937,
            0.9380000000000001,
            0.9390000000000001,
            0.9400000000000001,
            0.9410000000000001,
            0.9420000000000001,
            0.9430000000000001,
            0.9440000000000001,
            0.9450000000000001,
            0.9460000000000001,
            0.9470000000000001,
            0.9480000000000001,
            0.9490000000000001,
            0.9500000000000001,
            0.9510000000000001,
            0.9520000000000001,
            0.9530000000000001,
            0.9540000000000001,
            0.9550000000000001,
            0.9560000000000001,
            0.9570000000000001,
            0.9580000000000001,
            0.9590000000000001,
            0.96,
            0.961,
            0.962,
            0.963,
            0.964,
            0.965,
            0.966,
            0.967,
            0.968,
            0.969,
            0.97,
            0.971,
            0.972,
            0.973,
            0.974,
            0.975,
            0.976,
            0.977,
            0.978,
            0.979,
            0.98,
            0.981,
            0.982,
            0.983,
            0.984,
            0.985,
            0.986,
            0.987,
            0.988,
            0.989,
            0.99,
            0.991,
            0.992,
            0.993,
            0.994,
            0.995,
            0.996,
            0.997,
            0.998,
            0.999,
            1.0,
            1.0010000000000001,
            1.002,
            1.0030000000000001,
            1.004,
            1.0050000000000001,
            1.006,
            1.0070000000000001,
            1.008,
            1.0090000000000001,
            1.01,
            1.0110000000000001,
            1.012,
            1.0130000000000001,
            1.014,
            1.0150000000000001,
            1.016,
            1.0170000000000001,
            1.018,
            1.0190000000000001,
            1.02,
            1.0210000000000001,
            1.022,
            1.0230000000000001,
            1.024,
            1.025,
            1.026,
            1.027,
            1.028,
            1.029,
            1.03,
            1.031,
            1.032,
            1.033,
            1.034,
            1.035,
            1.036,
            1.037,
            1.038,
            1.039,
            1.04,
            1.041,
            1.042,
            1.043,
            1.044,
            1.045,
            1.046,
            1.047,
            1.048,
            1.049,
            1.05,
            1.051,
            1.052,
            1.053,
            1.054,
            1.055,
            1.056,
            1.057,
            1.058,
            1.059,
            1.06,
            1.061,
            1.062,
            1.063,
            1.064,
            1.065,
            1.066,
            1.067,
            1.068,
            1.069,
            1.07,
            1.071,
            1.072,
            1.073,
            1.074,
            1.075,
            1.076,
            1.077,
            1.078,
            1.079,
            1.08,
            1.081,
            1.082,
            1.083,
            1.084,
            1.085,
            1.086,
            1.087,
            1.088,
            1.089,
            1.09,
            1.091,
            1.092,
            1.093,
            1.094,
            1.095,
            1.096,
            1.097,
            1.098,
            1.099,
            1.1,
            1.101,
            1.102,
            1.103,
            1.104,
            1.105,
            1.106,
            1.107,
            1.108,
            1.109,
            1.11,
            1.111,
            1.112,
            1.113,
            1.114,
            1.115,
            1.116,
            1.117,
            1.118,
            1.119,
            1.12,
            1.121,
            1.122,
            1.123,
            1.124,
            1.125,
            1.1260000000000001,
            1.127,
            1.1280000000000001,
            1.129,
            1.1300000000000001,
            1.131,
            1.1320000000000001,
            1.133,
            1.1340000000000001,
            1.135,
            1.1360000000000001,
            1.137,
            1.1380000000000001,
            1.139,
            1.1400000000000001,
            1.141,
            1.1420000000000001,
            1.143,
            1.1440000000000001,
            1.145,
            1.1460000000000001,
            1.147,
            1.1480000000000001,
            1.149,
            1.1500000000000001,
            1.151,
            1.1520000000000001,
            1.153,
            1.154,
            1.155,
            1.156,
            1.157,
            1.158,
            1.159,
            1.16,
            1.161,
            1.162,
            1.163,
            1.164,
            1.165,
            1.166,
            1.167,
            1.168,
            1.169,
            1.17,
            1.171,
            1.172,
            1.173,
            1.174,
            1.175,
            1.176,
            1.177,
            1.178,
            1.179,
            1.18,
            1.181,
            1.182,
            1.183,
            1.184,
            1.185,
            1.186,
            1.187,
            1.188,
            1.189,
            1.19,
            1.191,
            1.192,
            1.193,
            1.194,
            1.195,
            1.196,
            1.197,
            1.198,
            1.199,
            1.2,
            1.201,
            1.202,
            1.203,
            1.204,
            1.205,
            1.206,
            1.207,
            1.208,
            1.209,
            1.21,
            1.211,
            1.212,
            1.213,
            1.214,
            1.215,
            1.216,
            1.217,
            1.218,
            1.219,
            1.22,
            1.221,
            1.222,
            1.223,
            1.224,
            1.225,
            1.226,
            1.227,
            1.228,
            1.229,
            1.23,
            1.231,
            1.232,
            1.233,
            1.234,
            1.235,
            1.236,
            1.237,
            1.238,
            1.239,
            1.24,
            1.241,
            1.242,
            1.243,
            1.244,
            1.245,
            1.246,
            1.247,
            1.248,
            1.249,
            1.25,
            1.2510000000000001,
            1.252,
            1.2530000000000001,
            1.254,
            1.2550000000000001,
            1.256,
            1.2570000000000001,
            1.258,
            1.2590000000000001,
            1.26,
            1.2610000000000001,
            1.262,
            1.2630000000000001,
            1.264,
            1.2650000000000001,
            1.266,
            1.2670000000000001,
            1.268,
            1.2690000000000001,
            1.27,
            1.2710000000000001,
            1.272,
            1.2730000000000001,
            1.274,
            1.2750000000000001,
            1.276,
            1.2770000000000001,
            1.278,
            1.2790000000000001,
            1.28,
            1.281,
            1.282,
            1.283,
            1.284,
            1.285,
            1.286,
            1.287,
            1.288,
            1.289,
            1.29,
            1.291,
            1.292,
            1.293,
            1.294,
            1.295,
            1.296,
            1.297,
            1.298,
            1.299,
            1.3,
            1.301,
            1.302,
            1.303,
            1.304,
            1.305,
            1.306,
            1.307,
            1.308,
            1.309,
            1.31,
            1.311,
            1.312,
            1.313,
            1.314,
            1.315,
            1.316,
            1.317,
            1.318,
            1.319,
            1.32,
            1.321,
            1.322,
            1.323,
            1.324,
            1.325,
            1.326,
            1.327,
            1.328,
            1.329,
            1.33,
            1.331,
            1.332,
            1.333,
            1.334,
            1.335,
            1.336,
            1.337,
            1.338,
            1.339,
            1.34,
            1.341,
            1.342,
            1.343,
            1.344,
            1.345,
            1.346,
            1.347,
            1.348,
            1.349,
            1.35,
            1.351,
            1.352,
            1.353,
            1.354,
            1.355,
            1.356,
            1.357,
            1.358,
            1.359,
            1.36,
            1.361,
            1.362,
            1.363,
            1.364,
            1.365,
            1.366,
            1.367,
            1.368,
            1.369,
            1.37,
            1.371,
            1.372,
            1.373,
            1.374,
            1.375,
            1.3760000000000001,
            1.377,
            1.3780000000000001,
            1.379,
            1.3800000000000001,
            1.381,
            1.3820000000000001,
            1.383,
            1.3840000000000001,
            1.385,
            1.3860000000000001,
            1.387,
            1.3880000000000001,
            1.389,
            1.3900000000000001,
            1.391,
            1.3920000000000001,
            1.393,
            1.3940000000000001,
            1.395,
            1.3960000000000001,
            1.397,
            1.3980000000000001,
            1.399,
            1.4000000000000001,
            1.401,
            1.4020000000000001,
            1.403,
            1.4040000000000001,
            1.405,
            1.4060000000000001,
            1.407,
            1.408,
            1.409,
            1.41,
            1.411,
            1.412,
            1.413,
            1.414,
            1.415,
            1.416,
            1.417,
            1.418,
            1.419,
            1.42,
            1.421,
            1.422,
            1.423,
            1.424,
            1.425,
            1.426,
            1.427,
            1.428,
            1.429,
            1.43,
            1.431,
            1.432,
            1.433,
            1.434,
            1.435,
            1.436,
            1.437,
            1.438,
            1.439,
            1.44,
            1.441,
            1.442,
            1.443,
            1.444,
            1.445,
            1.446,
            1.447,
            1.448,
            1.449,
            1.45,
            1.451,
            1.452,
            1.453,
            1.454,
            1.455,
            1.456,
            1.457,
            1.458,
            1.459,
            1.46,
            1.461,
            1.462,
            1.463,
            1.464,
            1.465,
            1.466,
            1.467,
            1.468,
            1.469,
            1.47,
            1.471,
            1.472,
            1.473,
            1.474,
            1.475,
            1.476,
            1.477,
            1.478,
            1.479,
            1.48,
            1.481,
            1.482,
            1.483,
            1.484,
            1.485,
            1.486,
            1.487,
            1.488,
            1.489,
            1.49,
            1.491,
            1.492,
            1.493,
            1.494,
            1.495,
            1.496,
            1.497,
            1.498,
            1.499,
            1.5,
            1.5010000000000001,
            1.502,
            1.5030000000000001,
            1.504,
            1.5050000000000001,
            1.506,
            1.5070000000000001,
            1.508,
            1.5090000000000001,
            1.51,
            1.5110000000000001,
            1.512,
            1.5130000000000001,
            1.514,
            1.5150000000000001,
            1.516,
            1.5170000000000001,
            1.518,
            1.5190000000000001,
            1.52,
            1.5210000000000001,
            1.522,
            1.5230000000000001,
            1.524,
            1.5250000000000001,
            1.526,
            1.5270000000000001,
            1.528,
            1.5290000000000001,
            1.53,
            1.5310000000000001,
            1.532,
            1.5330000000000001,
            1.534,
            1.5350000000000001,
            1.536,
            1.537,
            1.538,
            1.539,
            1.54,
            1.541,
            1.542,
            1.543,
            1.544,
            1.545,
            1.546,
            1.547,
            1.548,
            1.549,
            1.55,
            1.551,
            1.552,
            1.553,
            1.554,
            1.555,
            1.556,
            1.557,
            1.558,
            1.559,
            1.56,
            1.561,
            1.562,
            1.563,
            1.564,
            1.565,
            1.566,
            1.567,
            1.568,
            1.569,
            1.57,
            1.571,
            1.572,
            1.573,
            1.574,
            1.575,
            1.576,
            1.577,
            1.578,
            1.579,
            1.58,
            1.581,
            1.582,
            1.583,
            1.584,
            1.585,
            1.586,
            1.587,
            1.588,
            1.589,
            1.59,
            1.591,
            1.592,
            1.593,
            1.594,
            1.595,
            1.596,
            1.597,
            1.598,
            1.599,
            1.6,
            1.601,
            1.602,
            1.603,
            1.604,
            1.605,
            1.606,
            1.607,
            1.608,
            1.609,
            1.61,
            1.611,
            1.612,
            1.613,
            1.614,
            1.615,
            1.616,
            1.617,
            1.618,
            1.619,
            1.62,
            1.621,
            1.622,
            1.623,
            1.624,
            1.625,
            1.6260000000000001,
            1.627,
            1.6280000000000001,
            1.629,
            1.6300000000000001,
            1.631,
            1.6320000000000001,
            1.633,
            1.6340000000000001,
            1.635,
            1.6360000000000001,
            1.637,
            1.6380000000000001,
            1.639,
            1.6400000000000001,
            1.641,
            1.6420000000000001,
            1.643,
            1.6440000000000001,
            1.645,
            1.6460000000000001,
            1.647,
            1.6480000000000001,
            1.649,
            1.6500000000000001,
            1.651,
            1.6520000000000001,
            1.653,
            1.6540000000000001,
            1.655,
            1.6560000000000001,
            1.657,
            1.6580000000000001,
            1.659,
            1.6600000000000001,
            1.661,
            1.6620000000000001,
            1.663,
            1.6640000000000001,
            1.665,
            1.666,
            1.667,
            1.668,
            1.669,
            1.67,
            1.671,
            1.672,
            1.673,
            1.674,
            1.675,
            1.676,
            1.677,
            1.678,
            1.679,
            1.68,
            1.681,
            1.682,
            1.683,
            1.684,
            1.685,
            1.686,
            1.687,
            1.688,
            1.689,
            1.69,
            1.691,
            1.692,
            1.693,
            1.694,
            1.695,
            1.696,
            1.697,
            1.698,
            1.699,
            1.7,
            1.701,
            1.702,
            1.703,
            1.704,
            1.705,
            1.706,
            1.707,
            1.708,
            1.709,
            1.71,
            1.711,
            1.712,
            1.713,
            1.714,
            1.715,
            1.716,
            1.717,
            1.718,
            1.719,
            1.72,
            1.721,
            1.722,
            1.723,
            1.724,
            1.725,
            1.726,
            1.727,
            1.728,
            1.729,
            1.73,
            1.731,
            1.732,
            1.733,
            1.734,
            1.735,
            1.736,
            1.737,
            1.738,
            1.739,
            1.74,
            1.741,
            1.742,
            1.743,
            1.744,
            1.745,
            1.746,
            1.747,
            1.748,
            1.749,
            1.75,
            1.7510000000000001,
            1.752,
            1.7530000000000001,
            1.754,
            1.7550000000000001,
            1.756,
            1.7570000000000001,
            1.758,
            1.7590000000000001,
            1.76,
            1.7610000000000001,
            1.762,
            1.7630000000000001,
            1.764,
            1.7650000000000001,
            1.766,
            1.7670000000000001,
            1.768,
            1.7690000000000001,
            1.77,
            1.7710000000000001,
            1.772,
            1.7730000000000001,
            1.774,
            1.7750000000000001,
            1.776,
            1.7770000000000001,
            1.778,
            1.7790000000000001,
            1.78,
            1.7810000000000001,
            1.782,
            1.7830000000000001,
            1.784,
            1.7850000000000001,
            1.786,
            1.7870000000000001,
            1.788,
            1.7890000000000001,
            1.79,
            1.7910000000000001,
            1.792,
            1.793,
            1.794,
            1.795,
            1.796,
            1.797,
            1.798,
            1.799,
            1.8,
            1.801,
            1.802,
            1.803,
            1.804,
            1.805,
            1.806,
            1.807,
            1.808,
            1.809,
            1.81,
            1.811,
            1.812,
            1.813,
            1.814,
            1.815,
            1.816,
            1.817,
            1.818,
            1.819,
            1.82,
            1.821,
            1.822,
            1.823,
            1.824,
            1.825,
            1.826,
            1.827,
            1.828,
            1.829,
            1.83,
            1.831,
            1.832,
            1.833,
            1.834,
            1.835,
            1.836,
            1.837,
            1.838,
            1.839,
            1.84,
            1.841,
            1.842,
            1.843,
            1.844,
            1.845,
            1.846,
            1.847,
            1.848,
            1.849,
            1.85,
            1.851,
            1.852,
            1.853,
            1.854,
            1.855,
            1.856,
            1.857,
            1.858,
            1.859,
            1.86,
            1.861,
            1.862,
            1.863,
            1.864,
            1.865,
            1.866,
            1.867,
            1.868,
            1.869,
            1.87,
            1.871,
            1.872,
            1.873,
            1.874,
            1.875,
            1.8760000000000001,
            1.877,
            1.8780000000000001,
            1.879,
            1.8800000000000001,
            1.881,
            1.8820000000000001,
            1.883,
            1.8840000000000001,
            1.885,
            1.8860000000000001,
            1.887,
            1.8880000000000001,
            1.889,
            1.8900000000000001,
            1.891,
            1.8920000000000001,
            1.893,
            1.8940000000000001,
            1.895,
            1.8960000000000001,
            1.897,
            1.8980000000000001,
            1.899,
            1.9000000000000001,
            1.901,
            1.9020000000000001,
            1.903,
            1.9040000000000001,
            1.905,
            1.9060000000000001,
            1.907,
            1.9080000000000001,
            1.909,
            1.9100000000000001,
            1.911,
            1.9120000000000001,
            1.913,
            1.9140000000000001,
            1.915,
            1.9160000000000001,
            1.917,
            1.9180000000000001,
            1.919,
            1.92,
            1.921,
            1.922,
            1.923,
            1.924,
            1.925,
            1.926,
            1.927,
            1.928,
            1.929,
            1.93,
            1.931,
            1.932,
            1.933,
            1.934,
            1.935,
            1.936,
            1.937,
            1.938,
            1.939,
            1.94,
            1.941,
            1.942,
            1.943,
            1.944,
            1.945,
            1.946,
            1.947,
            1.948,
            1.949,
            1.95,
            1.951,
            1.952,
            1.953,
            1.954,
            1.955,
            1.956,
            1.957,
            1.958,
            1.959,
            1.96,
            1.961,
            1.962,
            1.963,
            1.964,
            1.965,
            1.966,
            1.967,
            1.968,
            1.969,
            1.97,
            1.971,
            1.972,
            1.973,
            1.974,
            1.975,
            1.976,
            1.977,
            1.978,
            1.979,
            1.98,
            1.981,
            1.982,
            1.983,
            1.984,
            1.985,
            1.986,
            1.987,
            1.988,
            1.989,
            1.99,
            1.991,
            1.992,
            1.993,
            1.994,
            1.995,
            1.996,
            1.997,
            1.998,
            1.999
        ],
        [
            -0.08014131017058865,
            -0.08014126656770104,
            -0.08014113575970305,
            -0.0801409177485893,
            -0.08014061253768438,
            -0.08014022013164258,
            -0.08013974053644829,
            -0.08013917375941593,
            -0.08013851980919025,
            -0.0801377786957463,
            -0.08013695043038983,
            -0.08013603502575742,
            -0.08013503249581667,
            -0.08013394285586663,
            -0.08013276612253795,
            -0.08013150231379337,
            -0.0801301514489279,
            -0.08012871354856935,
            -0.0801271886346787,
            -0.08012557673055049,
            -0.0801238778608132,
            -0.08012209205142995,
            -0.08012021932969902,
            -0.08011825972425421,
            -0.08011621326506534,
            -0.08011407998343922,
            -0.08011185991201988,
            -0.08010955308478951,
            -0.08010715953706887,
            -0.0801046793055183,
            -0.08010211242813807,
            -0.08009945894426962,
            -0.08009671889459569,
            -0.08009389232114189,
            -0.08009097926727686,
            -0.0800879797777136,
            -0.08008489389851003,
            -0.08008172167707016,
            -0.08007846316214487,
            -0.08007511840383297,
            -0.08007168745358202,
            -0.08006817036418966,
            -0.08006456718980437,
            -0.08006087798592668,
            -0.08005710280941024,
            -0.08005324171846294,
            -0.08004929477264817,
            -0.08004526203288571,
            -0.08004114356145338,
            -0.08003693942198782,
            -0.08003264967948608,
            -0.08002827440030677,
            -0.08002381365217134,
            -0.08001926750416556,
            -0.08001463602674076,
            -0.08000991929171522,
            -0.08000511737227575,
            -0.08000023034297898,
            -0.07999525827975285,
            -0.07999020125989821,
            -0.07998505936209024,
            -0.07997983266638013,
            -0.07997452125419652,
            -0.07996912520834719,
            -0.07996364461302075,
            -0.0799580795537882,
            -0.07995243011760464,
            -0.07994669639281109,
            -0.07994087846913606,
            -0.07993497643769754,
            -0.07992899039100461,
            -0.07992292042295933,
            -0.07991676662885867,
            -0.07991052910539631,
            -0.07990420795066447,
            -0.07989780326415609,
            -0.07989131514676652,
            -0.07988474370079571,
            -0.07987808902995011,
            -0.07987135123934479,
            -0.0798645304355054,
            -0.07985762672637044,
            -0.07985064022129323,
            -0.07984357103104416,
            -0.07983641926781279,
            -0.07982918504521011,
            -0.07982186847827083,
            -0.0798144696834555,
            -0.07980698877865287,
            -0.07979942588318234,
            -0.079791781117796,
            -0.07978405460468128,
            -0.0797762464674633,
            -0.07976835683120714,
            -0.07976038582242047,
            -0.07975233356905591,
            -0.07974420020051359,
            -0.07973598584764374,
            -0.07972769064274919,
            -0.07971931471958787,
            -0.07971085821337562,
            -0.07970232126078872,
            -0.07969370399996661,
            -0.07968500657051454,
            -0.07967622911350625,
            -0.07966737177148688,
            -0.0796584346884757,
            -0.07964941800996876,
            -0.079640321882942,
            -0.07963114645585392,
            -0.07962189187864843,
            -0.07961255830275801,
            -0.07960314588110641,
            -0.07959365476811178,
            -0.07958408511968959,
            -0.07957443709325568,
            -0.07956471084772933,
            -0.07955490654353631,
            -0.0795450243426121,
            -0.07953506440840488,
            -0.07952502690587877,
            -0.079514912001517,
            -0.07950471986332523,
            -0.07949445066083458,
            -0.0794841045651052,
            -0.07947368174872929,
            -0.07946318238583461,
            -0.0794526066520878,
            -0.07944195472469766,
            -0.07943122678241878,
            -0.07942042300555473,
            -0.07940954357596178,
            -0.07939858867705206,
            -0.07938755849379743,
            -0.07937645321273291,
            -0.0793652730219601,
            -0.07935401811115095,
            -0.07934268867155138,
            -0.07933128489598484,
            -0.07931980697885609,
            -0.07930825511615487,
            -0.07929662950545961,
            -0.07928493034594128,
            -0.07927315783836704,
            -0.0792613121851042,
            -0.07924939359012394,
            -0.07923740225900529,
            -0.07922533839893899,
            -0.07921320221873135,
            -0.07920099392880826,
            -0.07918871374121919,
            -0.07917636186964115,
            -0.07916393852938267,
            -0.07915144393738793,
            -0.07913887831224088,
            -0.07912624187416925,
            -0.07911353484504867,
            -0.07910075744840697,
            -0.07908790990942817,
            -0.07907499245495687,
            -0.07906200531350242,
            -0.07904894871524305,
            -0.07903582289203043,
            -0.07902262807739371,
            -0.07900936450654401,
            -0.0789960324163788,
            -0.07898263204548615,
            -0.07896916363414923,
            -0.07895562742435086,
            -0.0789420236597777,
            -0.07892835258582498,
            -0.07891461444960093,
            -0.07890080949993122,
            -0.07888693798736374,
            -0.07887300016417291,
            -0.07885899628436455,
            -0.07884492660368025,
            -0.07883079137960236,
            -0.07881659087135827,
            -0.07880232533992543,
            -0.07878799504803595,
            -0.0787736002601813,
            -0.07875914124261718,
            -0.0787446182633683,
            -0.07873003159223312,
            -0.07871538150078873,
            -0.07870066826239572,
            -0.07868589215220315,
            -0.07867105344715318,
            -0.0786561524259864,
            -0.07864118936924636,
            -0.07862616455928487,
            -0.0786110782802668,
            -0.0785959308181751,
            -0.07858072246081597,
            -0.07856545349782376,
            -0.07855012422066614,
            -0.07853473492264906,
            -0.07851928589892206,
            -0.0785037774464832,
            -0.07848820986418438,
            -0.07847258345273636,
            -0.07845689851471405,
            -0.07844115535456164,
            -0.07842535427859788,
            -0.07840949559502135,
            -0.07839357961391556,
            -0.07837760664725443,
            -0.07836157700890745,
            -0.07834549101464498,
            -0.07832934898214365,
            -0.07831315123099168,
            -0.07829689808269424,
            -0.0782805898606787,
            -0.07826422689030023,
            -0.078247809498847,
            -0.07823133801554576,
            -0.07821481277156705,
            -0.07819823410003102,
            -0.07818160233601233,
            -0.07816491781654614,
            -0.07814818088063334,
            -0.078131391869246,
            -0.07811455112533304,
            -0.07809765899382558,
            -0.07808071582164253,
            -0.07806372195769615,
            -0.07804667775289756,
            -0.07802958356016224,
            -0.07801243973441573,
            -0.07799524663259902,
            -0.07797800461367425,
            -0.07796071403863028,
            -0.0779433752704882,
            -0.07792598867430697,
            -0.07790855461718914,
            -0.07789107346828616,
            -0.0778735455988043,
            -0.07785597138201007,
            -0.07783835119323596,
            -0.07782068540988588,
            -0.07780297441144098,
            -0.07778521857946519,
            -0.07776741829761073,
            -0.07774957395162399,
            -0.07773168592935087,
            -0.07771375462074259,
            -0.07769578041786125,
            -0.0776777637148854,
            -0.07765970490811575,
            -0.07764160439598067,
            -0.07762346257904186,
            -0.07760527986,
            -0.07758705664370018,
            -0.07756879333713762,
            -0.07755049034946324,
            -0.07753214809198909,
            -0.0775137669781942,
            -0.07749534742372974,
            -0.07747688984642491,
            -0.07745839466629224,
            -0.0774398623055332,
            -0.07742129318854368,
            -0.07740268774191954,
            -0.07738404639446189,
            -0.07736536957718272,
            -0.07734665772331031,
            -0.07732791126829462,
            -0.07730913064981268,
            -0.07729031630777392,
            -0.07727146868432562,
            -0.07725258822385829,
            -0.07723367537301074,
            -0.07721473058067568,
            -0.0771957542980047,
            -0.07717674697841369,
            -0.07715770907758797,
            -0.07713864105348753,
            -0.07711954336635206,
            -0.07710041647870618,
            -0.07708126085536451,
            -0.07706207696343662,
            -0.07704286527233217,
            -0.07702362625376585,
            -0.07700436038176231,
            -0.07698506813266104,
            -0.0769657499851213,
            -0.07694640642012687,
            -0.0769270379209909,
            -0.07690764497336061,
            -0.07688822806522194,
            -0.07686878768690436,
            -0.07684932433108516,
            -0.07682983849279437,
            -0.07681033066941897,
            -0.07679080136070746,
            -0.07677125106877422,
            -0.07675168029810388,
            -0.0767320895555555,
            -0.07671247935036696,
            -0.07669285019415885,
            -0.07667320260093888,
            -0.0766535370871057,
            -0.07663385417145294,
            -0.07661415437517305,
            -0.0765944382218612,
            -0.07657470623751907,
            -0.07655495895055837,
            -0.07653519689180469,
            -0.07651542059450082,
            -0.07649563059431036,
            -0.07647582742932099,
            -0.07645601164004792,
            -0.07643618376943688,
            -0.07641634436286748,
            -0.07639649396815605,
            -0.07637663313555881,
            -0.0763567624177745,
            -0.0763368823699473,
            -0.07631699354966949,
            -0.07629709651698392,
            -0.0762771918343866,
            -0.076257280066829,
            -0.07623736178172033,
            -0.07621743754892978,
            -0.07619750794078833,
            -0.07617757353209105,
            -0.07615763490009862,
            -0.07613769262453915,
            -0.07611774728760981,
            -0.0760977994739782,
            -0.07607784977078379,
            -0.0760578987676391,
            -0.07603794705663078,
            -0.0760179952323206,
            -0.07599804389174626,
            -0.07597809363442204,
            -0.07595814506233949,
            -0.07593819877996763,
            -0.0759182553942534,
            -0.07589831551462169,
            -0.07587837975297532,
            -0.07585844872369486,
            -0.07583852304363833,
            -0.07581860333214066,
            -0.07579869021101303,
            -0.07577878430454203,
            -0.07575888623948877,
            -0.07573899664508758,
            -0.0757191161530448,
            -0.0756992453975372,
            -0.07567938501521028,
            -0.0756595356451765,
            -0.07563969792901307,
            -0.07561987251075987,
            -0.07560006003691684,
            -0.07558026115644152,
            -0.0755604765207461,
            -0.07554070678369437,
            -0.07552095260159863,
            -0.07550121463321603,
            -0.07548149353974512,
            -0.07546178998482178,
            -0.07544210463451534,
            -0.07542243815732394,
            -0.07540279122417035,
            -0.07538316450839698,
            -0.07536355868576086,
            -0.07534397443442846,
            -0.07532441243497023,
            -0.07530487337035477,
            -0.0752853579259429,
            -0.07526586678948138,
            -0.07524640065109653,
            -0.07522696020328733,
            -0.07520754614091851,
            -0.07518815916121319,
            -0.07516879996374534,
            -0.075149469250432,
            -0.07513016772552507,
            -0.07511089609560297,
            -0.07509165506956193,
            -0.07507244535860702,
            -0.0750532676762428,
            -0.07503412273826388,
            -0.07501501126274485,
            -0.07499593397003024,
            -0.07497689158272394,
            -0.07495788482567825,
            -0.07493891442598301,
            -0.07491998111295381,
            -0.07490108561812037,
            -0.07488222867521432,
            -0.07486341102015667,
            -0.07484463339104508,
            -0.07482589652814053,
            -0.07480720117385391,
            -0.07478854807273194,
            -0.07476993797144317,
            -0.07475137161876305,
            -0.07473284976555912,
            -0.07471437316477551,
            -0.07469594257141726,
            -0.07467755874253404,
            -0.07465922243720377,
            -0.07464093441651543,
            -0.07462269544355193,
            -0.07460450628337228,
            -0.07458636770299334,
            -0.07456828047137135,
            -0.07455024535938276,
            -0.07453226313980504,
            -0.07451433458729653,
            -0.07449646047837638,
            -0.07447864159140362,
            -0.07446087870655607,
            -0.07444317260580866,
            -0.07442552407291134,
            -0.07440793389336653,
            -0.07439040285440601,
            -0.07437293174496754,
            -0.07435552135567086,
            -0.0743381724787931,
            -0.074320885908244,
            -0.07430366243954041,
            -0.07428650286978031,
            -0.07426940799761649,
            -0.07425237862322942,
            -0.07423541554830007,
            -0.07421851957598168,
            -0.07420169151087139,
            -0.07418493215898125,
            -0.0741682423277086,
            -0.07415162282580602,
            -0.07413507446335073,
            -0.07411859805171331,
            -0.07410219440352618,
            -0.07408586433265107,
            -0.07406960865414638,
            -0.07405342818423369,
            -0.07403732374026376,
            -0.07402129614068202,
            -0.07400534620499348,
            -0.0739894747537269,
            -0.0739736826083986,
            -0.07395797059147541,
            -0.07394233952633744,
            -0.07392679023723964,
            -0.07391132354927339,
            -0.07389594028832697,
            -0.07388064128104574,
            -0.07386542735479157,
            -0.07385029933760158,
            -0.07383525805814645,
            -0.07382030434568787,
            -0.0738054390300355,
            -0.07379066294150335,
            -0.07377597691086515,
            -0.07376138176930963,
            -0.07374687834839463,
            -0.0737324674800009,
            -0.07371814999628507,
            -0.07370392672963201,
            -0.07368979851260647,
            -0.07367576617790415,
            -0.07366183055830204,
            -0.073647992486608,
            -0.07363425279560981,
            -0.07362061231802353,
            -0.07360707188644086,
            -0.07359363233327645,
            -0.07358029449071372,
            -0.07356705919065078,
            -0.0735539272646449,
            -0.07354089954385698,
            -0.07352797685899479,
            -0.0735151600402558,
            -0.07350244991726912,
            -0.07348984731903697,
            -0.07347735307387518,
            -0.07346496800935315,
            -0.07345269295223304,
            -0.07344052872840828,
            -0.07342847616284133,
            -0.07341653607950072,
            -0.07340470930129743,
            -0.07339299665002054,
            -0.07338139894627206,
            -0.07336991700940129,
            -0.07335855165743811,
            -0.07334730370702597,
            -0.07333617397335371,
            -0.07332516327008716,
            -0.0733142724092996,
            -0.07330350220140168,
            -0.07329285345507078,
            -0.07328232697717935,
            -0.07327192357272273,
            -0.07326164404474635,
            -0.073251489194272,
            -0.07324145982022359,
            -0.07323155671935204,
            -0.07322178068615966,
            -0.0732121325128237,
            -0.07320261298911931,
            -0.07319322290234165,
            -0.07318396303722759,
            -0.07317483417587639,
            -0.07316583709767005,
            -0.07315697257919268,
            -0.0731482413941495,
            -0.07313964431328487,
            -0.07313118210430002,
            -0.07312285553176975,
            -0.0731146653570588,
            -0.0731066123382374,
            -0.07309869722999628,
            -0.07309092078356103,
            -0.07308328374660582,
            -0.07307578686316649,
            -0.0730684308735532,
            -0.0730612165142623,
            -0.07305414451788758,
            -0.07304721561303124,
            -0.0730404305242139,
            -0.07303378997178445,
            -0.07302729467182896,
            -0.07302094533607935,
            -0.07301474267182138,
            -0.0730086873818022,
            -0.07300278016413728,
            -0.07299702171221698,
            -0.07299141271461256,
            -0.0729859538549817,
            -0.07298064581197361,
            -0.07297548925913365,
            -0.07297048486480753,
            -0.07296563329204517,
            -0.07296093519850383,
            -0.07295639123635138,
            -0.07295200205216866,
            -0.07294776828685186,
            -0.07294369057551424,
            -0.07293976954738773,
            -0.07293600582572421,
            -0.07293240002769627,
            -0.07292895276429788,
            -0.07292566464024478,
            -0.07292253625387447,
            -0.07291956819704615,
            -0.07291676105504016,
            -0.07291411540645766,
            -0.07291163182311958,
            -0.07290931086996585,
            -0.07290715310495428,
            -0.07290515907895928,
            -0.07290332933567063,
            -0.07290166441149193,
            -0.07290016483543924,
            -0.07289883112903939,
            -0.07289766380622859,
            -0.07289666337325068,
            -0.07289583032855566,
            -0.07289516516269817,
            -0.07289466835823594,
            -0.07289434038962843,
            -0.0728941817231356,
            -0.07289419281671662,
            -0.07289437411992897,
            -0.07289472607382746,
            -0.07289524911086379,
            -0.07289594365478583,
            -0.07289681012053763,
            -0.07289784891415949,
            -0.07289906043268818,
            -0.07290044506405782,
            -0.07290200318700076,
            -0.07290373517094897,
            -0.07290564137593603,
            -0.07290772215249904,
            -0.07290997784158149,
            -0.07291240877443632,
            -0.0729150152725295,
            -0.07291779764744427,
            -0.07292075620078572,
            -0.07292389122408618,
            -0.072927202998711,
            -0.07293069179576511,
            -0.07293435787600021,
            -0.07293820148972259,
            -0.07294222287670171,
            -0.07294642226607954,
            -0.07295079987628059,
            -0.0729553559149228,
            -0.07296009057872936,
            -0.07296500405344107,
            -0.07297009651372988,
            -0.0729753681231133,
            -0.07298081903386956,
            -0.07298644938695394,
            -0.07299225931191591,
            -0.07299824892681754,
            -0.07300441833815267,
            -0.07301076764076733,
            -0.07301729691778124,
            -0.07302400624051042,
            -0.07303089566839092,
            -0.07303796524890382,
            -0.07304521501750143,
            -0.07305264499753455,
            -0.07306025520018133,
            -0.07306804562437712,
            -0.07307601625674581,
            -0.07308416707153241,
            -0.07309249803053709,
            -0.07310100908305059,
            -0.07310970016579105,
            -0.07311857120284224,
            -0.07312762210559338,
            -0.07313685277268032,
            -0.0731462630899284,
            -0.07315585293029665,
            -0.07316562215382381,
            -0.0731755706075758,
            -0.07318569812559474,
            -0.07319600452884979,
            -0.07320648962518958,
            -0.07321715320929617,
            -0.07322799506264112,
            -0.0732390149534428,
            -0.07325021263662573,
            -0.07326158785378178,
            -0.07327314033313286,
            -0.07328486978949567,
            -0.07329677592424817,
            -0.07330885842529795,
            -0.07332111696705242,
            -0.07333355121039087,
            -0.0733461608026385,
            -0.07335894537754234,
            -0.07337190455524903,
            -0.07338503794228467,
            -0.0733983451315365,
            -0.0734118257022367,
            -0.07342547921994802,
            -0.07343930523655154,
            -0.07345330329023639,
            -0.0734674729054915,
            -0.07348181359309933,
            -0.0734963248501318,
            -0.0735110061599481,
            -0.07352585699219466,
            -0.07354087680280713,
            -0.07355606503401456,
            -0.07357142111434556,
            -0.07358694445863652,
            -0.07360263446804198,
            -0.07361849053004724,
            -0.07363451201848274,
            -0.07365069829354093,
            -0.07366704870179488,
            -0.0736835625762194,
            -0.07370023923621388,
            -0.07371707798762749,
            -0.07373407812278646,
            -0.07375123892052335,
            -0.07376855964620861,
            -0.07378603955178407,
            -0.07380367787579864,
            -0.07382147384344608,
            -0.07383942666660481,
            -0.07385753554387993,
            -0.0738757996606472,
            -0.0738942181890991,
            -0.07391279028829302,
            -0.07393151510420146,
            -0.0739503917697643,
            -0.07396941940494306,
            -0.07398859711677716,
            -0.07400792399944234,
            -0.07402739913431092,
            -0.07404702159001406,
            -0.07406679042250604,
            -0.07408670467513052,
            -0.07410676337868874,
            -0.07412696555150941,
            -0.0741473101995209,
            -0.07416779631632495,
            -0.0741884228832726,
            -0.07420918886954156,
            -0.0742300932322158,
            -0.07425113491636669,
            -0.07427231285513604,
            -0.07429362596982092,
            -0.07431507316996011,
            -0.07433665335342245,
            -0.07435836540649668,
            -0.07438020820398314,
            -0.07440218060928701,
            -0.07442428147451324,
            -0.07444650964056296,
            -0.07446886393723165,
            -0.07449134318330868,
            -0.07451394618667842,
            -0.07453667174442297,
            -0.07455951864292606,
            -0.07458248565797876,
            -0.07460557155488622,
            -0.07462877508857609,
            -0.07465209500370806,
            -0.07467553003478487,
            -0.0746990789062645,
            -0.07472274033267365,
            -0.07474651301872251,
            -0.07477039565942055,
            -0.0747943869401936,
            -0.07481848553700204,
            -0.0748426901164601,
            -0.07486699933595603,
            -0.07489141184377361,
            -0.07491592627921438,
            -0.07494054127272097,
            -0.07496525544600126,
            -0.07499006741215362,
            -0.0750149757757927,
            -0.07503997913317634,
            -0.07506507607233301,
            -0.0750902651731903,
            -0.07511554500770376,
            -0.07514091413998682,
            -0.07516637112644095,
            -0.07519191451588683,
            -0.07521754284969578,
            -0.07524325466192192,
            -0.07526904847943472,
            -0.07529492282205219,
            -0.07532087620267428,
            -0.07534690712741687,
            -0.07537301409574611,
            -0.07539919560061295,
            -0.07542545012858813,
            -0.0754517761599974,
            -0.07547817216905686,
            -0.07550463662400869,
            -0.07553116798725695,
            -0.07555776471550334,
            -0.07558442525988343,
            -0.07561114806610263,
            -0.07563793157457233,
            -0.07566477422054603,
            -0.07569167443425537,
            -0.07571863064104624,
            -0.07574564126151463,
            -0.07577270471164244,
            -0.07579981940293307,
            -0.0758269837425469,
            -0.07585419613343652,
            -0.07588145497448164,
            -0.07590875866062383,
            -0.07593610558300075,
            -0.07596349412908038,
            -0.0759909226827945,
            -0.07601838962467203,
            -0.07604589333197184,
            -0.07607343217881511,
            -0.07610100453631723,
            -0.07612860877271917,
            -0.07615624325351836,
            -0.07618390634159895,
            -0.07621159639736151,
            -0.07623931177885215,
            -0.07626705084189087,
            -0.07629481194019955,
            -0.0763225934255288,
            -0.07635039364778463,
            -0.07637821095515389,
            -0.07640604369422933,
            -0.07643389021013372,
            -0.0764617488466432,
            -0.07648961794630973,
            -0.07651749585058298,
            -0.07654538089993099,
            -0.07657327143396024,
            -0.07660116579153473,
            -0.07662906231089407,
            -0.07665695932977085,
            -0.07668485518550677,
            -0.07671274821516819,
            -0.07674063675566019,
            -0.07676851914384024,
            -0.07679639371663027,
            -0.07682425881112827,
            -0.07685211276471828,
            -0.07687995391517986,
            -0.07690778060079621,
            -0.07693559116046114,
            -0.07696338393378523,
            -0.07699115726120068,
            -0.077018909484065,
            -0.07704663894476396,
            -0.07707434398681275,
            -0.07710202295495668,
            -0.07712967419527028,
            -0.07715729605525547,
            -0.07718488688393838,
            -0.07721244503196519,
            -0.07723996885169665,
            -0.07726745669730144,
            -0.07729490692484839,
            -0.07732231789239746,
            -0.07734968796008944,
            -0.07737701549023464,
            -0.07740429884740009,
            -0.07743153639849584,
            -0.07745872651285972,
            -0.07748586756234108,
            -0.07751295792138327,
            -0.07753999596710483,
            -0.0775669800793795,
            -0.07759390864091496,
            -0.07762078003733043,
            -0.07764759265723284,
            -0.07767434489229197,
            -0.07770103513731424,
            -0.07772766179031534,
            -0.07775422325259153,
            -0.07778071792878981,
            -0.07780714422697674,
            -0.07783350055870618,
            -0.0778597853390857,
            -0.07788599698684179,
            -0.0779121339243838,
            -0.07793819457786685,
            -0.07796417737725325,
            -0.07799008075637294,
            -0.07801590315298257,
            -0.07804164300882352,
            -0.07806729876967858,
            -0.07809286888542759,
            -0.07811835181010167,
            -0.07814374600193659,
            -0.07816904992342465,
            -0.07819426204136559,
            -0.07821938082691628,
            -0.07824440475563918,
            -0.07826933230754982,
            -0.07829416196716298,
            -0.07831889222353783,
            -0.07834352157032184,
            -0.07836804850579374,
            -0.07839247153290517,
            -0.07841678915932145,
            -0.07844099989746088,
            -0.07846510226453353,
            -0.07848909478257839,
            -0.07851297597849972,
            -0.07853674438410241,
            -0.078560398536126,
            -0.07858393697627797,
            -0.07860735825126586,
            -0.07863066091282828,
            -0.07865384351776501,
            -0.0786769046279662,
            -0.07869984281044028,
            -0.07872265663734114,
            -0.07874534468599424,
            -0.07876790553892177,
            -0.0787903377838668,
            -0.07881264001381663,
            -0.07883481082702494,
            -0.07885684882703335,
            -0.0788787526226918,
            -0.07890052082817813,
            -0.07892215206301677,
            -0.07894364495209653,
            -0.07896499812568754,
            -0.07898621021945723,
            -0.07900727987448566,
            -0.07902820573727973,
            -0.0790489864597869,
            -0.07906962069940773,
            -0.0790901071190079,
            -0.07911044438692927,
            -0.07913063117700019,
            -0.07915066616854513,
            -0.07917054804639333,
            -0.07919027550088695,
            -0.07920984722788825,
            -0.07922926192878622,
            -0.07924851831050238,
            -0.07926761508549582,
            -0.07928655097176773,
            -0.07930532469286508,
            -0.07932393497788362,
            -0.07934238056147029,
            -0.07936066018382494,
            -0.07937877259070139,
            -0.07939671653340788,
            -0.07941449076880683,
            -0.07943209405931402,
            -0.07944952517289729,
            -0.07946678288307438,
            -0.0794838659689104,
            -0.07950077321501464,
            -0.07951750341153682,
            -0.07953405535416287,
            -0.07955042784410997,
            -0.07956661968812125,
            -0.0795826296984599,
            -0.07959845669290269,
            -0.07961409949473314,
            -0.07962955693273405,
            -0.07964482784117956,
            -0.07965991105982692,
            -0.07967480543390743,
            -0.07968950981411735,
            -0.07970402305660802,
            -0.07971834402297576,
            -0.0797324715802511,
            -0.07974640460088796,
            -0.07976014196275207,
            -0.07977368254910908,
            -0.07978702524861243,
            -0.07980016895529068,
            -0.07981311256853446,
            -0.07982585499308315,
            -0.07983839513901114,
            -0.07985073192171373,
            -0.07986286426189271,
            -0.07987479108554164,
            -0.07988651132393074,
            -0.07989802391359145,
            -0.0799093277963008,
            -0.07992042191906537,
            -0.07993130523410495,
            -0.07994197669883596,
            -0.07995243527585465,
            -0.07996267993291988,
            -0.07997270964293571,
            -0.07998252338393382,
            -0.07999212013905556,
            -0.08000149889653374,
            -0.08001065864967437,
            -0.08001959839683791,
            -0.08002831714142054,
            -0.08003681389183508,
            -0.08004508766149172,
            -0.08005313746877861,
            -0.08006096233704209,
            -0.08006856129456703,
            -0.0800759333745567,
            -0.08008307761511256,
            -0.080089993059214,
            -0.08009667875469768,
            -0.08010313375423697,
            -0.08010935711532106,
            -0.08011534790023393,
            -0.08012110517603338,
            -0.0801266280145296,
            -0.08013191549226391,
            -0.08013696669048724,
            -0.08014178069513848,
            -0.08014635659682275,
            -0.08015069349078953,
            -0.08015479047691083,
            -0.08015864665965902,
            -0.08016226114808479,
            -0.08016563305579485,
            -0.08016876150092973,
            -0.08017164560614133,
            -0.08017428449857043,
            -0.08017667730982428,
            -0.08017882317595397,
            -0.08018072123743172,
            -0.0801823706391283,
            -0.08018377053029012,
            -0.08018492006451663,
            -0.08018581839973732,
            -0.08018646469818888,
            -0.08018685812639235,
            -0.08018699785513003,
            -0.0801868830594227,
            -0.08018651291850645,
            -0.08018588661580973,
            -0.08018500333893036,
            -0.08018386227961236,
            -0.08018246263372303,
            -0.08018080360122976,
            -0.08017888438617704,
            -0.08017670419666338,
            -0.08017426224481826,
            -0.08017155774677895,
            -0.08016858992266762,
            -0.08016535799656825,
            -0.08016186119650352,
            -0.08015809875441192,
            -0.0801540699061247,
            -0.08014977389134292,
            -0.08014520995361452,
            -0.08014037734031139,
            -0.08013527530260653,
            -0.08012990309545118,
            -0.08012425997755196,
            -0.08011834521134825,
            -0.08011215806298928,
            -0.08010569780231153,
            -0.08009896370281612,
            -0.08009195504164612,
            -0.0800846710995641,
            -0.08007711116092955,
            -0.08006927451367646,
            -0.08006116044929099,
            -0.08005276826278904,
            -0.08004409725269403,
            -0.0800351467210147,
            -0.08002591597322291,
            -0.08001640431823157,
            -0.08000661106837265,
            -0.07999653553937516,
            -0.0799861770503433,
            -0.07997553492373465,
            -0.07996460848533836,
            -0.07995339706425358,
            -0.07994189999286776,
            -0.07993011660683515,
            -0.07991804624505537,
            -0.07990568824965208,
            -0.07989304196595153,
            -0.07988010674246153,
            -0.07986688193085022,
            -0.07985336688592502,
            -0.07983956096561173,
            -0.07982546353093356,
            -0.0798110739459904,
            -0.07979639157793804,
            -0.07978141579696767,
            -0.07976614597628519,
            -0.07975058149209091,
            -0.07973472172355908,
            -0.07971856605281775,
            -0.07970211386492838,
            -0.07968536454786602,
            -0.07966831749249917,
            -0.07965097209256988,
            -0.07963332774467399,
            -0.07961538384824146,
            -0.07959713980551665,
            -0.07957859502153891,
            -0.07955974890412308,
            -0.07954060086384024,
            -0.07952115031399842,
            -0.0795013966706235,
            -0.07948133935244019,
            -0.07946097778085308,
            -0.07944031137992784,
            -0.07941933957637239,
            -0.07939806179951839,
            -0.07937647748130268,
            -0.07935458605624873,
            -0.07933238696144844,
            -0.07930987963654389,
            -0.07928706352370911,
            -0.07926393806763214,
            -0.07924050271549711,
            -0.07921675691696632,
            -0.07919270012416256,
            -0.07916833179165156,
            -0.07914365137642432,
            -0.07911865833787977,
            -0.07909335213780751,
            -0.07906773224037042,
            -0.07904179811208772,
            -0.0790155492218178,
            -0.07898898504074153,
            -0.07896210504234509,
            -0.07893490870240363,
            -0.07890739549896449,
            -0.0788795649123306,
            -0.07885141642504431,
            -0.07882294952187091,
            -0.07879416368978244,
            -0.07876505841794168,
            -0.07873563319768606,
            -0.07870588752251187,
            -0.07867582088805829,
            -0.07864543279209187,
            -0.07861472273449086,
            -0.07858369021722969,
            -0.07855233474436363,
            -0.07852065582201345,
            -0.07848865295835027,
            -0.0784563256635804,
            -0.07842367344993045,
            -0.07839069583163229,
            -0.07835739232490838,
            -0.07832376244795702,
            -0.07828980572093773,
            -0.07825552166595681,
            -0.07822090980705286,
            -0.07818596967018253,
            -0.07815070078320624,
            -0.07811510267587422,
            -0.0780791748798123,
            -0.0780429169285081,
            -0.07800632835729722,
            -0.07796940870334945,
            -0.07793215750565517,
            -0.07789457430501184,
            -0.07785665864401048,
            -0.07781841006702242,
            -0.07777982812018591,
            -0.07774091235139315,
            -0.07770166231027702,
            -0.07766207754819825,
            -0.07762215761823243,
            -0.07758190207515733,
            -0.07754131047544013,
            -0.07750038237722481,
            -0.07745911734031961,
            -0.07741751492618472,
            -0.07737557469791977,
            -0.07733329622025173,
            -0.07729067905952268,
            -0.07724772278367778,
            -0.07720442696225317,
            -0.0771607911663643,
            -0.07711681496869387,
            -0.07707249794348028,
            -0.07702783966650598,
            -0.07698283971508585,
            -0.07693749766805577,
            -0.0768918131057613,
            -0.0768457856100463,
            -0.07679941476424179,
            -0.0767527001531548,
            -0.07670564136305733,
            -0.07665823798167537,
            -0.07661048959817812,
            -0.07656239580316708,
            -0.0765139561886654,
            -0.07646517034810724,
            -0.07641603787632724,
            -0.07636655836955003,
            -0.07631673142537988,
            -0.07626655664279029,
            -0.07621603362211389,
            -0.07616516196503219,
            -0.0761139412745656,
            -0.07606237115506331,
            -0.07601045121219353,
            -0.07595818105293348,
            -0.07590556028555974,
            -0.07585258851963848,
            -0.07579926536601601,
            -0.07574559043680897,
            -0.07569156334539509,
            -0.07563718370640374,
            -0.07558245113570651,
            -0.07552736525040812,
            -0.07547192566883718,
            -0.075416132010537,
            -0.07535998389625671,
            -0.07530348094794224,
            -0.07524662278872735,
            -0.07518940904292493,
            -0.07513183933601823,
            -0.07507391329465217,
            -0.07501563054662462,
            -0.07495699072087805,
            -0.07489799344749094,
            -0.07483863835766938,
            -0.07477892508373873,
            -0.07471885325913541,
            -0.07465842251839859,
            -0.07459763249716214,
            -0.0745364828321465,
            -0.0744749731611507,
            -0.07441310312304436,
            -0.07435087235775988,
            -0.07428828050628455,
            -0.07422532721065288,
            -0.07416201211393876,
            -0.07409833486024806,
            -0.07403429509471073,
            -0.07396989246347366,
            -0.07390512661369288,
            -0.07383999719352648,
            -0.07377450385212705,
            -0.07370864623963456,
            -0.07364242400716904,
            -0.07357583680682352,
            -0.07350888429165683,
            -0.07344156611568672,
            -0.07337388193388272,
            -0.07330583140215932,
            -0.07323741417736906,
            -0.07316862991729577,
            -0.07309947828064772,
            -0.07302995892705103,
            -0.07296007151704295,
            -0.07288981571206539,
            -0.07281919117445815,
            -0.07274819756745275,
            -0.0726768345551657,
            -0.07260510180259237,
            -0.07253299897560049,
            -0.07246052574092403,
            -0.07238768176615679,
            -0.0723144667197465,
            -0.07224088027098845,
            -0.07216692209001951,
            -0.07209259184781223,
            -0.07201788921616871,
            -0.07194281386771471,
            -0.07186736547589397,
            -0.07179154371496205,
            -0.07171534825998087,
            -0.07163877878681289,
            -0.07156183497211535,
            -0.07148451649333472,
            -0.07140682302870116,
            -0.07132875425722283,
            -0.07125030985868067,
            -0.07117148951362255,
            -0.07109229290335836,
            -0.07101271970995422,
            -0.07093276961622752,
            -0.07085244230574132,
            -0.0707717374627995,
            -0.07069065477244119,
            -0.07060919392043603,
            -0.07052735459327876,
            -0.07044513647818436,
            -0.07036253926308293,
            -0.07027956263661486,
            -0.07019620628812574,
            -0.07011246990766165,
            -0.07002835318596418,
            -0.0699438558144657,
            -0.06985897748528462,
            -0.06977371789122058,
            -0.06968807672574989,
            -0.06960205368302079,
            -0.0695156484578489,
            -0.06942886074571265,
            -0.06934169024274874,
            -0.06925413664574769,
            -0.06916619965214926,
            -0.06907787896003832,
            -0.06898917426814014,
            -0.06890008527581627,
            -0.06881061168306019,
            -0.06872075319049302,
            -0.06863050949935927,
            -0.06853988031152276,
            -0.06844886532946229,
            -0.0683574642562677,
            -0.06826567679563557,
            -0.0681735026518654,
            -0.0680809415298554,
            -0.06798799313509866,
            -0.06789465717367904,
            -0.06780093335226733,
            -0.06770682137811737,
            -0.06761232095906225,
            -0.0675174318035103,
            -0.06742215362044156,
            -0.06732648611940378,
            -0.06723042901050891,
            -0.06713398200442917,
            -0.06703714481239366,
            -0.06693991714618444,
            -0.0668422987181332,
            -0.06674428924111747,
            -0.06664588842855726,
            -0.06654709599441136,
            -0.06644791165317408,
            -0.06634833511987154,
            -0.06624836611005852,
            -0.06614800433981483,
            -0.0660472495257421,
            -0.06594610138496039,
            -0.06584455963510484,
            -0.06574262399432249,
            -0.06564029418126886,
            -0.065537569915105,
            -0.06543445091549395,
            -0.06533093690259785,
            -0.06522702759707462,
            -0.065122722720075,
            -0.06501802199323924,
            -0.06491292513869427,
            -0.06480743187905046,
            -0.06470154193739874,
            -0.06459525503730759,
            -0.06448857090282002,
            -0.06438148925845064,
            -0.06427400982918283,
            -0.06416613234046571,
            -0.06405785651821144,
            -0.06394918208879223,
            -0.06384010877903762,
            -0.06373063631623159,
            -0.06362076442810996,
            -0.0635104928428574,
            -0.06339982128910501,
            -0.06328874949592728,
            -0.06317727719283966,
            -0.06306540410979586,
            -0.06295312997718512,
            -0.06284045452582969,
            -0.06272737748698223,
            -0.06261389859232322,
            -0.0625000175739584,
            -0.06238573416441624,
            -0.06227104809664558,
            -0.06215595910401288,
            -0.06204046692030004,
            -0.06192457127970172,
            -0.06180827191682312,
            -0.06169156856667742,
            -0.06157446096468354,
            -0.061456948846663605,
            -0.06133903194884084,
            -0.06122071000783698,
            -0.06110198276067021,
            -0.06098284994475275,
            -0.060863311297888634,
            -0.06074336655827138,
            -0.060623015464481976,
            -0.060502257755486406,
            -0.060381093170633664,
            -0.06025952144965349,
            -0.06013754233265425,
            -0.06001515556012079,
            -0.05989236087291233,
            -0.05976915801226034,
            -0.05964554671976651,
            -0.059521526737400604,
            -0.059397097807498564,
            -0.059272259672760196,
            -0.05914701207624758,
            -0.059021354761382656,
            -0.05889528747194552,
            -0.058768809952072266,
            -0.05864192194625329,
            -0.05851462319933108,
            -0.05838691345649851,
            -0.05825879246329679,
            -0.05813025996561373,
            -0.05800131570968178,
            -0.057871959442076217,
            -0.057742190909713165,
            -0.05761200985984811,
            -0.057481416040073695,
            -0.05735040919831823,
            -0.05721898908284373,
            -0.0570871554422443,
            -0.05695490802544425,
            -0.056822246581696476,
            -0.056689170860580625,
            -0.05655568061200156,
            -0.0564217755861874,
            -0.056287455533688247,
            -0.056152720205374054,
            -0.05601756935243337,
            -0.05588200272637144,
            -0.05574602007900879,
            -0.05560962116247939,
            -0.055472805729229274,
            -0.05533557353201484,
            -0.055197924323901325,
            -0.05505985785826114,
            -0.0549213738887726,
            -0.054782472169418006,
            -0.05464315245448251,
            -0.05450341449855223,
            -0.05436325805651313,
            -0.054222682883549256,
            -0.05408168873514147,
            -0.053940275367065756,
            -0.05379844253539203,
            -0.05365618999648252,
            -0.053513517506990474,
            -0.05337042482385858,
            -0.05322691170431777,
            -0.05308297790588567,
            -0.05293862318636536,
            -0.052793847303843816,
            -0.05264865001669078,
            -0.05250303108355723,
            -0.05235699026337418,
            -0.05221052731535126,
            -0.0520636419989755,
            -0.05191633407400987,
            -0.05176860330049225,
            -0.05162044943873379,
            -0.051471872249318054,
            -0.05132287149309937,
            -0.051173446931201905,
            -0.05102359832501811,
            -0.050873325436207865,
            -0.050722628026696824,
            -0.05057150585867566,
            -0.05041995869459841,
            -0.050267986297181703,
            -0.05011558842940325,
            -0.049962764854500935,
            -0.04980951533597136,
            -0.04965583963756893,
            -0.04950173752330474,
            -0.049347208757445096,
            -0.049192253104510884,
            -0.049036870329276,
            -0.04888106019676653,
            -0.048724822472259455,
            -0.0485681569212818,
            -0.0484110633096093,
            -0.048253541403265494,
            -0.04809559096852049,
            -0.04793721177189017,
            -0.04777840358013487,
            -0.04761916616025853,
            -0.04745949927950754,
            -0.04729940270536977,
            -0.04713887620557352,
            -0.046977919548086625,
            -0.046816532501115206,
            -0.04665471483310309,
            -0.04649246631273021,
            -0.04632978670891239,
            -0.046166675790799645,
            -0.0460031333277757,
            -0.04583915908945683,
            -0.045674752845691044,
            -0.04550991436655694,
            -0.045344643422362975,
            -0.04517893978364641,
            -0.0450128032211725,
            -0.044846233505933454,
            -0.04467923040914766,
            -0.04451179370225864,
            -0.04434392315693434,
            -0.044175618545066034,
            -0.0440068796387677,
            -0.04383770621037485,
            -0.04366809803244395,
            -0.043498054877751394,
            -0.0433275765192927,
            -0.04315666273028164,
            -0.04298531328414945,
            -0.042813527954543955,
            -0.042641306515328777,
            -0.042468648740582454,
            -0.04229555440459778,
            -0.04212202328188069,
            -0.0419480551471499,
            -0.04177364977533565,
            -0.04159880694157935,
            -0.041423526421232336,
            -0.04124780798985558,
            -0.04107165142321844,
            -0.04089505649729839,
            -0.040718022988279784,
            -0.040540550672553445,
            -0.040362639326715674,
            -0.04018428872756778,
            -0.040005498652115064,
            -0.03982626887756625,
            -0.039646599181332697,
            -0.03946648934102775,
            -0.03928593913446588,
            -0.03910494833966216,
            -0.03892351673483139,
            -0.03874164409838753,
            -0.03855933020894289,
            -0.038376574845307536,
            -0.038193377786488535,
            -0.03800973881168936,
            -0.037825657700309025,
            -0.037641134231941695,
            -0.03745616818637579,
            -0.03727075934359348,
            -0.037084907483769865,
            -0.03689861238727248,
            -0.03671187383466051,
            -0.03652469160668439,
            -0.03633706548428475,
            -0.036148995248592275,
            -0.03596048068092669,
            -0.035771521562796345,
            -0.03558211767589741,
            -0.035392268802113644,
            -0.03520197472351523,
            -0.0350112352223587,
            -0.03482005008108583,
            -0.03462841908232365,
            -0.03443634200888318,
            -0.034243818643759444,
            -0.03405084877013034,
            -0.03385743217135662,
            -0.033663568630980786,
            -0.033469257932726905,
            -0.03327449986049976,
            -0.033079294198384575,
            -0.03288364073064615,
            -0.0326875392417286,
            -0.03249098951625442,
            -0.03229399133902448,
            -0.032096544495016865,
            -0.03189864876938687,
            -0.031700303947466056,
            -0.031501509814762026,
            -0.03130226615695764,
            -0.031102572759910695,
            -0.030902429409653254,
            -0.030701835892391283,
            -0.030500791994503833,
            -0.030299297502542972,
            -0.030097352203232886,
            -0.029894955883469593,
            -0.029692108330320263,
            -0.029488809331022995,
            -0.02928505867298598,
            -0.029080856143787345,
            -0.028876201531174345,
            -0.0286710946230632,
            -0.028465535207538268,
            -0.028259523072851938,
            -0.028053058007423744,
            -0.027846139799840346,
            -0.02763876823885459,
            -0.027430943113385495,
            -0.027222664212517393,
            -0.027013931325499767,
            -0.026804744241746614,
            -0.026595102750836055,
            -0.026385006642509933,
            -0.026174455706673174,
            -0.025963449733393623,
            -0.025751988512901433,
            -0.025540071835588585,
            -0.025327699492008544,
            -0.025114871272875847,
            -0.024901586969065494,
            -0.02468784637161287,
            -0.02447364927171286,
            -0.024258995460719805,
            -0.024043884730146833,
            -0.023828316871665724,
            -0.0236122916771061,
            -0.023395808938455453,
            -0.023178868447858294,
            -0.02296146999761618,
            -0.0227436133801869,
            -0.02252529838818449,
            -0.022306524814378316,
            -0.022087292451693382,
            -0.02186760109320908,
            -0.021647450532159603,
            -0.021426840561932975,
            -0.021205770976071056,
            -0.020984241568268825,
            -0.020762252132374415,
            -0.020539802462388106,
            -0.020316892352462656,
            -0.020093521596902454,
            -0.019869689990163288,
            -0.019645397326851954,
            -0.0194206434017261,
            -0.019195428009693285,
            -0.018969750945811385,
            -0.01874361200528756,
            -0.018517010983478407,
            -0.018289947675889127,
            -0.018062421878173727,
            -0.017834433386134014,
            -0.01760598199571987,
            -0.0173770675030284,
            -0.017147689704304005,
            -0.016917848395937664,
            -0.016687543374466925,
            -0.01645677443657522,
            -0.016225541379091893,
            -0.015993843998991487,
            -0.015761682093393868,
            -0.015529055459563346,
            -0.015295963894908927,
            -0.015062407196983244,
            -0.01482838516348321,
            -0.014593897592248679,
            -0.014358944281262958,
            -0.014123525028651827,
            -0.013887639632683779,
            -0.013651287891769196,
            -0.013414469604460483,
            -0.013177184569451475,
            -0.01293943258557714,
            -0.012701213451813333,
            -0.012462526967276698,
            -0.012223372931223789,
            -0.011983751143051473,
            -0.011743661402295916,
            -0.01150310350863302,
            -0.0112620772618774,
            -0.011020582461982708,
            -0.010778618909040805,
            -0.010536186403281989,
            -0.01029328474507417,
            -0.010049913734923057,
            -0.009806073173471425,
            -0.009561762861499281,
            -0.009316982599923114,
            -0.009071732189796133,
            -0.008826011432307407,
            -0.008579820128782079,
            -0.008333158080680605,
            -0.008086025089599182,
            -0.007838420957268511,
            -0.007590345485554566,
            -0.00734179847645725,
            -0.007092779732111182,
            -0.006843289054784482,
            -0.006593326246879321,
            -0.00634289111093092,
            -0.006091983449607815,
            -0.0058406030657112504,
            -0.005588749762175308,
            -0.005336423342066117,
            -0.005083623608582064,
            -0.0048303503650531775,
            -0.004576603414941238,
            -0.004322382561839057,
            -0.0040676876094707945,
            -0.003812518361691005,
            -0.0035568746224851956,
            -0.003300756195968664,
            -0.003044162886387133,
            -0.0027870944981157955,
            -0.002529550835659674,
            -0.002271531703652632,
            -0.00201303690685805,
            -0.0017540662501675946,
            -0.0014946195386019304,
            -0.0012346965773095977,
            -0.0009742971715675134,
            -0.0007134211267801338,
            -0.00045206824847974624,
            -0.000190238342325667,
            7.206878589528682e-05,
            0.0003348533302699867,
            0.0005981154847580601,
            0.0008618554431932543,
            0.0011260733992829264,
            0.001390769546608522,
            0.0016559440786257696,
            0.0019215971886650876,
            0.002187729069931424,
            0.0024543399155048723,
            0.0027214299183406865,
            0.0029889992712696153,
            0.003257048166997878,
            0.003525576798107918,
            0.0037945853570578885,
            0.004064074036182613,
            0.004334043027693177,
            0.004604492523677636,
            0.0048754227161010326,
            0.0051468337968053985,
            0.005418725957510297,
            0.005691099389813034,
            0.00596395428518853,
            0.006237290834989921,
            0.006511109230448636,
            0.006785409662674326,
            0.007060192322655649,
            0.007335457401259914,
            0.007611205089233726,
            0.007887435577202728,
            0.008164149055672459,
            0.008441345715027714,
            0.008719025745533633,
            0.008997189337335254,
            0.009275836680457984,
            0.00955496796480765,
            0.009834583380171158,
            0.01011468311621578,
            0.01039526736249053,
            0.01067633630842524,
            0.01095789014333165,
            0.011239929056402795,
            0.011522453236714202,
            0.01180546287322279,
            0.012088958154768547,
            0.012372939270073225,
            0.012657406407741807,
            0.012942359756261861,
            0.013227799504004132,
            0.01351372583922249,
            0.01380013895005453,
            0.014087039024521188,
            0.014374426250527447,
            0.01466230081586197,
            0.014950662908198067,
            0.015239512715092907,
            0.015528850423988815,
            0.015818676222212218,
            0.01610899029697509,
            0.016399792835373975,
            0.016691084024391067,
            0.016982864050893828,
            0.01727513310163556,
            0.01756789136325514,
            0.017861139022277702,
            0.01815487626511442,
            0.018449103278062817,
            0.018743820247306982,
            0.019039027358917916,
            0.019334724798853026,
            0.019630912752957367,
            0.019927591406962614,
            0.020224760946488524,
            0.020522421557041894,
            0.02082057342401741,
            0.021119216732697763,
            0.021418351668253788,
            0.0217179784157444,
            0.02201809716011707,
            0.02231870808620769,
            0.02261981137874131,
            0.022921407222331394,
            0.02322349580148091,
            0.0235260773005819,
            0.023829151903915897,
            0.02413271979565389,
            0.024436781159856917,
            0.024741336180475637,
            0.025046385041350937,
            0.025351927926213907,
            0.025657965018686085,
            0.025964496502279426,
            0.02627152256039688,
            0.026579043376331993,
            0.026887059133269595,
            0.0271955700142855,
            0.027504576202347107,
            0.02781407788031304,
            0.02812407523093401,
            0.028434568436852103,
            0.028745557680601785,
            0.029057043144609284,
            0.029369025011193588,
            0.029681503462565536,
            0.02999447868082924,
            0.03030795084798095,
            0.030621920145910336,
            0.030936386756399672,
            0.03125135086112485,
            0.03156681264165476,
            0.03188277227945215,
            0.03219922995587306,
            0.03251618585216783,
            0.0328336401494802,
            0.03315159302884845,
            0.033470044671204735,
            0.033788995257376137,
            0.03410844496808367,
            0.034428393983943546,
            0.03474884248546653,
            0.035069790653058514,
            0.03539123866702047,
            0.03571318670754861,
            0.036035634954734566,
            0.03635858358856569,
            0.03668203278892476,
            0.03700598273559069,
            0.03733043360823811,
            0.037655385586438085,
            0.03798083884965761,
            0.0383067935772604,
            0.038633249948506476,
            0.0389602081425528,
            0.03928766833845294,
            0.039615630715157585,
            0.039944095451514346,
            0.04027306272626834,
            0.04060253271806192,
            0.040932505605434925,
            0.04126298156682485,
            0.04159396078056721,
            0.041925443424895,
            0.042257429677939905,
            0.04258991971773117,
            0.04292291372219669,
            0.043256411869162965,
            0.04359041433635483,
            0.043924921301395976,
            0.044259932941808834,
            0.0445954494350152,
            0.04493147095833551,
            0.04526799768898982,
            0.045605029804097356,
            0.045942567480677064,
            0.04628061089564746,
            0.04661916022582688,
            0.046958215647933454,
            0.04729777733858555,
            0.047637845474301485,
            0.047978420231500146,
            0.04831950178650056,
            0.04866109031552263,
            0.04900318599468668,
            0.04934578900001402,
            0.049688899507426706,
            0.05003251769274818,
            0.050376643731702725,
            0.05072127779991622,
            0.0510664200729157,
            0.05141207072613012,
            0.0517582299348898,
            0.05210489787442724,
            0.052452074719876465,
            0.052799760646273924,
            0.05314795582855795,
            0.05349666044156953,
            0.05384587466005174,
            0.05419559865865049,
            0.054545832611914064,
            0.05489657669429397,
            0.055247831080144166,
            0.055599595943722116,
            0.05595187145918792,
            0.056304657800605645,
            0.05665795514194196,
            0.057011763657067824,
            0.05736608351975715,
            0.05772091490368825,
            0.058076257982442696,
            0.05843211292950672,
            0.05878847991826998,
            0.059145359122026925,
            0.05950275071397593,
            0.059860654867220184,
            0.06021907175476735,
            0.06057800154952961,
            0.06093744442432419,
            0.061297400551873105,
            0.06165787010480348,
            0.06201885325564773,
            0.06238035017684318,
            0.06274236104073301,
            0.0631048860195655,
            0.06346792528549491,
            0.0638314790105808,
            0.06419554736678902,
            0.06456013052599102,
            0.06492522865996464,
            0.06529084194039374,
            0.06565697053886846,
            0.06602361462688532,
            0.06639077437584767,
            0.06675844995706483,
            0.06712664154175366,
            0.0674953493010372,
            0.06786457340594607,
            0.06823431402741735,
            0.0686045713362958,
            0.06897534550333319,
            0.0693466366991888,
            0.06971844509442941,
            0.07009077085952943,
            0.07046361416487087,
            0.07083697518074401,
            0.07121085407734645,
            0.07158525102478443,
            0.07196016619307184,
            0.07233559975213133,
            0.07271155187179351,
            0.07308802272179787,
            0.07346501247179207,
            0.07384252129133291,
            0.07422054934988542,
            0.07459909681682422,
            0.0749781638614325,
            0.07535775065290268,
            0.07573785736033636,
            0.07611848415274468,
            0.07649963119904798,
            0.0768812986680762,
            0.07726348672856895,
            0.07764619554917564,
            0.0780294252984555,
            0.07841317614487761,
            0.0787974482568212,
            0.07918224180257574,
            0.07956755695034082,
            0.07995339386822652,
            0.08033975272425337,
            0.08072663368635231,
            0.08111403692236513,
            0.08150196260004443,
            0.08189041088705337,
            0.08227938195096676,
            0.08266887595926951,
            0.08305889307935872,
            0.08344943347854203,
            0.08384049732403882,
            0.08423208478297976,
            0.08462419602240737,
            0.08501683120927551,
            0.08540999051045013,
            0.08580367409270886,
            0.08619788212274136,
            0.08659261476714929,
            0.08698787219244677,
            0.08738365456505984,
            0.0877799620513271,
            0.08817679481749945,
            0.08857415302974075,
            0.08897203685412705,
            0.08937044645664739,
            0.0897693820032037,
            0.09016884365961078,
            0.09056883159159664,
            0.09096934596480206,
            0.0913703869447816,
            0.09177195469700247,
            0.09217404938684622,
            0.09257667117960701,
            0.09297982024049337,
            0.09338349673462697,
            0.0937877008270438,
            0.09419243268269324,
            0.09459769246643916,
            0.09500348034305928,
            0.09540979647724554,
            0.09581664103360409,
            0.09622401417665588,
            0.0966319160708356,
            0.09704034688049329,
            0.09744930676989291,
            0.09785879590321399,
            0.09826881444455011,
            0.0986793625579104,
            0.09909044040721865,
            0.09950204815631401,
            0.09991418596895059,
            0.10032685400879814,
            0.1007400524394414,
            0.10115378142438115,
            0.10156804112703328,
            0.1019828317107295,
            0.10239815333871738,
            0.10281400617416021,
            0.1032303903801374,
            0.10364730611964423,
            0.10406475355559205,
            0.10448273285080878,
            0.10490124416803835,
            0.10532028766994114,
            0.10573986351909385,
            0.1061599718779904,
            0.10658061290904054,
            0.10700178677457142,
            0.10742349363682648,
            0.10784573365796676,
            0.10826850700006967,
            0.10869181382513018,
            0.10911565429506023,
            0.10954002857168918,
            0.1099649368167635,
            0.11039037919194757,
            0.11081635585882288,
            0.11124286697888905,
            0.11166991271356275,
            0.11209749322417914,
            0.11252560867199075,
            0.11295425921816851,
            0.11338344502380109,
            0.11381316624989551,
            0.11424342305737695,
            0.11467421560708915,
            0.11510554405979374,
            0.11553740857617158,
            0.11596980931682142,
            0.11640274644226112,
            0.11683622011292709,
            0.11727023048917483,
            0.11770477773127837,
            0.1181398619994311,
            0.11857548345374533,
            0.11901164225425281,
            0.11944833856090402,
            0.11988557253356943,
            0.12032334433203849,
            0.12076165411602044,
            0.12120050204514371,
            0.12163988827895712,
            0.12207981297692864,
            0.12252027629844629
        ]
    ]
}
